The classification of generalised Kummer surfaces in positive characteristic

Building on earlier work of Katsura and Rybakov, we complete the classification, in every characteristic, of all groups $G$ acting on an abelian surface $A$ by automorphisms preserving the group law such that the resolution of the quotient $A/G$ is a K3 surface. In order to do so, we study actions of groups with $p\mid|G|$ in characteristics $p=2,3$ and $5$. Using the theory of rational double points in positive characteristic, we show that the possible ADE singularity types of $A/G$ are constrained by the requirement that their local fundamental group contains $G$ as a subgroup, and we determine the singular locus of $A/G$ via the action of $G$ on the $\ell$-adic Tate module of $A$. As a key step in the classification, we prove that if $A$ is a supersingular abelian surface and $p\mid|G|$, then $A/G$ can never be a generalised Kummer surface. Finally, we construct explicit examples of such generalised Kummer surfaces as quotients of products of two elliptic curves.

==> anc/Generalised-Kummer-surfaces-1.0.0/LICENSE <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.


==> anc/Generalised-Kummer-surfaces-1.0.0/Part_1_-_Constructing_a_basis_of_the_Jacobian.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    312592,       7379]
NotebookOptionsPosition[    301715,       7201]
NotebookOutlinePosition[    302146,       7218]
CellTagsIndexPosition[    302103,       7215]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Part 1 - Constructing a basis of the embedding of the Jacobian\
\>", "Title",
 CellChangeTimes->{{3.9005009343533688`*^9, 3.900500942167336*^9}, {
  3.9142376255778*^9, 3.9142376358307877`*^9}, {3.915093383869944*^9, 
  3.915093388667192*^9}, {3.919433546987961*^9, 3.919433562430793*^9}},
 TextAlignment->Center,ExpressionUUID->"286165c0-02e6-4ec4-8346-a68d5682115f"],

Cell[TextData[{
 "In this first notebook, I will define the functions that generates an \
embedding of the Jacobian in ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["P", FontSlant -> "Plain"], "15"], TraditionalForm], 
     "errors" -> {}, "input" -> "\\mathbb{P}^{15}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8a6e8c28-0876-471b-b425-558373a00909"],
 " that reduces well modulo 2. In order to do that, first I will use the \
basis that had previously been found for equations of the form ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["y", "TI"], "2"], "\[LongEqual]", 
         StyleBox["f", "TI"], 
         RowBox[{"(", 
           StyleBox["x", "TI"], ")"}]}], TraditionalForm], "errors" -> {}, 
     "input" -> "y^2=f(x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "77348f24-c857-4fe5-a28c-cd2eec060102"],
 " to generate a basis for genus 2 equations of the form ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["y", "TI"], "2"], "+", 
         StyleBox["g", "TI"], 
         RowBox[{"(", 
           StyleBox["x", "TI"], ")"}], 
         StyleBox["y", "TI"], "\[LongEqual]", 
         StyleBox["f", "TI"], 
         RowBox[{"(", 
           StyleBox["x", "TI"], ")"}]}], TraditionalForm], "errors" -> {}, 
     "input" -> "y^2+g(x)y=f(x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8e46356f-6347-41ca-b90d-c8284260ac94"],
 ", which is diagonalised with respect to the hyperelliptic involution, so \
that all elements of the basis are either invariant (products of elements of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"{", 
         RowBox[{
           SubscriptBox[
            StyleBox["k", "TI"], "1"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "2"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "3"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "4"]}], "}"}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\{k_1, k_2, k_3, k_4\\}", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9ca916a6-7943-47bc-9a1b-2e4bf963b099"],
 ") or change signs under the involution ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"{", 
         RowBox[{
           SubscriptBox[
            StyleBox["b", "TI"], "1"], ",", 
           SubscriptBox[
            StyleBox["b", "TI"], "2"], ",", 
           SubscriptBox[
            StyleBox["b", "TI"], "3"], ",", 
           SubscriptBox[
            StyleBox["b", "TI"], "4"], ",", 
           SubscriptBox[
            StyleBox["b", "TI"], "5"], ",", 
           SubscriptBox[
            StyleBox["b", "TI"], "6"]}], "}"}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\{b_1, b_2, b_3, b_4, b_5, b_6\\}", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "779b2364-2aaf-44ef-86e8-c40b532b5ee4"],
 ". From this basis, we generate alternate ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"{", 
         RowBox[{
           SubscriptBox[
            StyleBox["v", "TI"], "1"], ",", 
           SubscriptBox[
            StyleBox["v", "TI"], "2"], ",", 
           SubscriptBox[
            StyleBox["v", "TI"], "3"], ",", 
           SubscriptBox[
            StyleBox["v", "TI"], "4"], ",", 
           SubscriptBox[
            StyleBox["v", "TI"], "5"], ",", 
           SubscriptBox[
            StyleBox["v", "TI"], "6"]}], "}"}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\{v_1, v_2, v_3, v_4, v_5, v_6\\}", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "15e3bff3-b31e-4c73-a3e8-343f425fe92b"],
 " to the previous ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["b", "TI"], 
        StyleBox["i", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "b_i", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "115df71f-b7b9-472a-8dc5-7c1553028dba"],
 " that reduce well modulo 2."
}], "Text",
 CellChangeTimes->{{3.9174184077283783`*^9, 3.917418566340767*^9}, {
  3.9174186468708344`*^9, 3.917418703730667*^9}, {3.917418824360385*^9, 
  3.917418892450313*^9}, {3.917419289401067*^9, 
  3.917419459237167*^9}},ExpressionUUID->"9195c5a8-1de5-4a78-b570-\
06c6801c4ccf"],

Cell[CellGroupData[{

Cell["Basic functions", "Section",
 CellChangeTimes->{{3.917418523588526*^9, 
  3.917418528242073*^9}},ExpressionUUID->"9b315589-b24b-4ef7-83ff-\
74011a285854"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "SetDirectory", "[", 
    "\"\</home/aghernandez/Documents/Equations-of-the-Jacobian-of-a-genus-2-\
curve-in-characteristic-2\>\"", "]"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "should", " ", "be", " ", "set", " ", "to", " ", "the", " ", 
    "folder", " ", "where", " ", "all", " ", "the", " ", "notebooks", " ", 
    "are"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.905935673215074*^9, 3.9059356801231728`*^9}, {
  3.919228530801029*^9, 3.91922860257963*^9}, {3.919433116204973*^9, 
  3.9194331228123207`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"77cabd61-f9ea-420a-b5f0-a8774f95dc53"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Directory", "[", "]"}]], "Input",
 CellChangeTimes->{3.900511772488843*^9, 3.90057370523276*^9, 
  3.9171819538272963`*^9, 3.919228617169854*^9, 3.919433182130237*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"58f4eb06-e868-4f50-ad43-dbf80c89ecc8"],

Cell[BoxData["\<\"/home/aghernandez/Documents/Equations-of-the-Jacobian-of-a-\
genus-2-curve-in-characteristic-2\"\>"], "Output",
 CellChangeTimes->{3.919433182529057*^9, 3.9194333922473707`*^9, 
  3.919433445790141*^9, 3.919433488146448*^9, 3.919856950502109*^9, 
  3.91986062226307*^9, 3.9203594745716743`*^9, 3.923032418784634*^9, 
  3.934000760007053*^9, 3.934001917376873*^9, 3.9340133477702436`*^9, 
  3.934547851225608*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"b033badd-1dd4-49cc-93d5-f25db46ecca1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "NotebookEvaluate", "[", 
    "\"\</home/aghernandez/Documents/Equations-of-the-Jacobian-of-a-genus-2-\
curve-in-characteristic-2/LinearAlgebraMod.nb\>\"", "]"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "notebook", " ", "requires", " ", "to", " ", "use", " ", 
     "the", " ", "source", " ", "notebook", " ", 
     RowBox[{"LinearAlgebraMod", ".", "nb"}]}], ",", " ", 
    RowBox[{
     RowBox[{"contributed", " ", "by", " ", "Daniel", " ", "Lichtblau", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"resources", ".", "wolframcloud", ".", "com"}], "/", 
         "FunctionRepository"}], "/", "resources"}], "/", 
       "LinearAlgebraMod"}], "/"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9059486038837976`*^9, 3.905948615025104*^9}, {
   3.9067044087974777`*^9, 3.906704418326343*^9}, {3.917181873194249*^9, 
   3.917181893658058*^9}, {3.91718192660213*^9, 3.917181951283544*^9}, 
   3.9192286103233137`*^9, {3.9192301233132477`*^9, 3.919230132177477*^9}, {
   3.91943317628614*^9, 3.9194331999795218`*^9}, {3.934548076261664*^9, 
   3.934548082048835*^9}},ExpressionUUID->"a5dc31c2-d4c7-4921-9b2f-\
7c5dca395b68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MAGMAForm", "[", "list_", "]"}], ":=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{
    RowBox[{"ToString", "[", 
     RowBox[{"InputForm", "[", "list", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<{\>\"", "->", "\"\<[\>\""}], ",", 
      RowBox[{"\"\<}\>\"", "->", "\"\<]\>\""}]}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "function", " ", "takes", " ", "as", " ", "an", " ", "input", 
    " ", "a", " ", "list", " ", "of", " ", "polynomials", " ", "and", " ", 
    "returns", " ", "a", " ", "string", " ", "that", " ", "can", " ", "be", 
    " ", "used", " ", "as", " ", "an", " ", "input", " ", "in", " ", "MAGMA", 
    " ", "to", " ", "create", " ", "a", " ", "list", " ", "of", " ", 
    "polynomials"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9083683467387333`*^9, 3.908368436646429*^9}, {
  3.908368468526722*^9, 3.908368482541403*^9}, {3.9083685757050323`*^9, 
  3.9083685924883013`*^9}, {3.908368633135109*^9, 3.908368638674226*^9}, {
  3.908370635587142*^9, 3.908370672298357*^9}, {3.9083707031581984`*^9, 
  3.908370733345234*^9}, {3.9083708289425583`*^9, 3.908370831829937*^9}, {
  3.908370889245755*^9, 3.908370899965803*^9}, {3.914232771192124*^9, 
  3.914232821578762*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"05b2a499-cb97-453c-b696-d980f7a9a28b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"f6", " ", 
    RowBox[{"x", "^", "6"}]}], "+", 
   RowBox[{"f5", " ", 
    RowBox[{"x", "^", "5"}]}], "+", 
   RowBox[{"f4", " ", 
    RowBox[{"x", "^", "4"}]}], "+", 
   RowBox[{"f3", " ", 
    RowBox[{"x", "^", "3"}]}], "+", 
   RowBox[{"f2", " ", 
    RowBox[{"x", "^", "2"}]}], "+", " ", 
   RowBox[{"f1", " ", "x"}], "+", "f0", " ", 
   RowBox[{"(*", 
    RowBox[{
    "Definition", " ", "of", " ", "a", " ", "general", " ", "polynomial", " ",
      "of", " ", "degree", " ", "6"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.885817527118409*^9, 3.885817557888924*^9}, {
  3.897127640645821*^9, 3.8971276637883472`*^9}, {3.8971305969946623`*^9, 
  3.897130609689436*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"a5acfb8f-0dbb-45ed-b68c-3c904b3c1ac2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"g3", " ", 
    RowBox[{"x", "^", "3"}]}], "+", 
   RowBox[{"g2", " ", 
    RowBox[{"x", "^", "2"}]}], "+", 
   RowBox[{"g1", " ", "x"}], "+", "g0", " ", 
   RowBox[{"(*", 
    RowBox[{
    "Definition", " ", "of", " ", "a", " ", "general", " ", "polynomial", " ",
      "of", " ", "degree", " ", "3"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8858175595617876`*^9, 3.8858175773212337`*^9}, {
  3.897127670156927*^9, 3.8971276759751587`*^9}, {3.897130610697361*^9, 
  3.897130612172021*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"208f5be8-3521-488d-b971-cdebfc908b75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hyp", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"y", "^", "2"}], "+", 
   RowBox[{
    RowBox[{"g", "[", "x", "]"}], " ", "y"}], "-", 
   RowBox[{"f", "[", "x", "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Definition", " ", "of", " ", "a", " ", "general", " ", "hyperelliptic", 
     " ", "curve", " ", "of", " ", "genus", " ", "2"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8869384376956186`*^9, 3.8869384459089994`*^9}, {
  3.897127759728602*^9, 3.897127786660478*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"851ffa53-0b3d-4365-9794-ece66b19ff0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientGen", "[", 
   RowBox[{"f_", ",", "g_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"lf", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{"f", ",", "x"}], "]"}]}], ",", 
      RowBox[{"lg", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{"g", ",", "x"}], "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "lf", "]"}], "<", "7"}], ",", 
       RowBox[{"lf", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"lf", ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"7", "-", 
               RowBox[{"Length", "[", "lf", "]"}]}]}], "}"}]}], "]"}]}], 
         "]"}]}]}], "]"}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "lg", "]"}], "<", "4"}], ",", 
       RowBox[{"lg", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"lg", ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"4", "-", 
               RowBox[{"Length", "[", "lg", "]"}]}]}], "}"}]}], "]"}]}], 
         "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f0", "->", 
        RowBox[{"lf", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"f1", "->", 
        RowBox[{"lf", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"f2", "->", 
        RowBox[{"lf", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"f3", "->", 
        RowBox[{"lf", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ",", 
       RowBox[{"f4", "->", 
        RowBox[{"lf", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], ",", 
       RowBox[{"f5", "->", 
        RowBox[{"lf", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], ",", 
       RowBox[{"f6", "->", 
        RowBox[{"lf", "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], ",", 
       RowBox[{"g0", "->", 
        RowBox[{"lg", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"g1", "->", 
        RowBox[{"lg", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"g2", "->", 
        RowBox[{"lg", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"g3", "->", 
        RowBox[{"lg", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}]}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "a", " ", "useful", " ", "function", " ", "to", 
    " ", "generate", " ", "the", " ", "coefficients", " ", "fi", " ", "and", 
    " ", "gj", " ", "from", " ", "the", " ", "polynomials"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.927973257568508*^9, 3.927973257979086*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"97f20b23-d969-4aba-9f83-40e623e2258c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Linearise", "[", 
   RowBox[{"system_", ",", "variables_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"system", "[", 
           RowBox[{"[", "j", "]"}], "]"}], ",", 
          RowBox[{"variables", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], "<", "2"}], ",", 
      "0", ",", 
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"system", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"variables", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", 
      RowBox[{"Length", "[", "system", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "variables", "]"}]}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Given", " ", "a", " ", "system", " ", "of", " ", "linear", " ", 
     "equations", " ", "defined", " ", "over", " ", "some", " ", "variables", 
     " ", "and", " ", "a", " ", "list", " ", "of", " ", "those", " ", 
     "variables"}], ",", " ", 
    RowBox[{
    "this", " ", "function", " ", "returns", " ", "the", " ", "matrix", " ", 
     "associated"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.897130496101493*^9, 3.8971305417778273`*^9}, {
  3.897130630935584*^9, 3.89713070690392*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"83c4a6f9-0889-41c9-afe8-19c255f10e8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"invrules", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y1", "->", 
       RowBox[{
        RowBox[{"-", "y1"}], "-", 
        RowBox[{"g", "[", "x1", "]"}]}]}], ",", 
      RowBox[{"y2", "->", 
       RowBox[{
        RowBox[{"-", "y2"}], "-", 
        RowBox[{"g", "[", "x2", "]"}]}]}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Applying", " ", "this", " ", "rule", " ", "corresponds", " ", "to", " ", 
    "applying", " ", "the", " ", "involution", " ", "in", " ", "the", " ", 
    "curve"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.897130834005848*^9, 3.897130983677799*^9}, {
   3.900409897426611*^9, 3.900409910810845*^9}, {3.900418886303647*^9, 
   3.90041888906676*^9}, 3.900500899793846*^9, {3.934548092994412*^9, 
   3.934548097104054*^9}},ExpressionUUID->"d3d3a7df-99cd-4cc0-9cc5-\
15a15deb4be2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"chrules", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y1", "->", 
       RowBox[{"y1", "+", 
        RowBox[{
         RowBox[{"g", "[", "x1", "]"}], "/", "2"}]}]}], ",", 
      RowBox[{"y2", "->", 
       RowBox[{"y2", "+", 
        RowBox[{
         RowBox[{"g", "[", "x2", "]"}], "/", "2"}]}]}], ",", 
      RowBox[{"f0", "->", 
       RowBox[{"f0", "+", 
        FractionBox[
         SuperscriptBox["g0", "2"], "4"]}]}], ",", 
      RowBox[{"f1", "->", 
       RowBox[{"f1", "+", 
        FractionBox[
         RowBox[{"g0", " ", "g1"}], "2"]}]}], ",", 
      RowBox[{"f2", "->", 
       RowBox[{"f2", "+", 
        FractionBox[
         SuperscriptBox["g1", "2"], "4"], "+", 
        FractionBox[
         RowBox[{"g0", " ", "g2"}], "2"]}]}], ",", 
      RowBox[{"f3", "->", 
       RowBox[{"f3", "+", 
        FractionBox[
         RowBox[{"g1", " ", "g2"}], "2"], "+", 
        FractionBox[
         RowBox[{"g0", " ", "g3"}], "2"]}]}], ",", 
      RowBox[{"f4", "->", 
       RowBox[{"f4", "+", 
        FractionBox[
         SuperscriptBox["g2", "2"], "4"], "+", 
        FractionBox[
         RowBox[{"g1", " ", "g3"}], "2"]}]}], ",", 
      RowBox[{"f5", "->", 
       RowBox[{"f5", "+", 
        FractionBox[
         RowBox[{"g2", " ", "g3"}], "2"]}]}], ",", 
      RowBox[{"f6", "->", 
       RowBox[{"f6", "+", 
        FractionBox[
         SuperscriptBox["g3", "2"], "4"]}]}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Applying", " ", "this", " ", "rule", " ", "allow", " ", "us", " ", "to",
       " ", "do", " ", "a", " ", "change", " ", "of", " ", "variables", " ", 
      "that", " ", "maps", " ", "curves", " ", "of", " ", "the", " ", "form", 
      " ", 
      RowBox[{"y", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"g", "[", "x", "]"}], "*", "y"}]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "x", "]"}], " ", "into", " ", "curves", " ", "of", 
      " ", "the", " ", "form", " ", 
      RowBox[{"y", "^", "2"}]}], "=", 
     RowBox[{"F", "[", "x", "]"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.900418291416726*^9, 3.9004183128130407`*^9}, {
   3.90041841635222*^9, 3.9004184195888433`*^9}, {3.900496610246359*^9, 
   3.9004966841783857`*^9}, {3.900496813258881*^9, 3.9004968201457977`*^9}, 
   3.900500901622066*^9, {3.90050629726518*^9, 3.900506304096437*^9}, {
   3.905937570882057*^9, 3.9059375745540237`*^9}, {3.905937627437582*^9, 
   3.905937644718161*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"2032d82b-ad95-4140-9aa6-eb72dd74d424"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RemoveCommonFactors", "[", "list_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Tlist", "=", 
       RowBox[{"Cancel", "[", 
        RowBox[{"Together", "[", "list", "]"}], "]"}]}], ",", "Nums", ",", 
      "Dens"}], "}"}], ",", 
    RowBox[{
     RowBox[{"Dens", "=", 
      RowBox[{"Denominator", "/@", "Tlist"}]}], ";", 
     RowBox[{"Nums", "=", 
      RowBox[{"Numerator", "/@", "Tlist"}]}], ";", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"PolynomialLCM", "@@", "Dens"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"PolynomialGCD", "@@", "Nums"}], ")"}]}], "*", "list"}], "//",
       "Cancel"}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "function", " ", "can", " ", "be", " ", "used", " ", "to", 
    " ", "remove", " ", "all", " ", "common", " ", "factors", " ", "to", " ", 
    "the", " ", "elements", " ", "of", " ", "a", " ", "list"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.900505384277269*^9, 3.900505404244461*^9}, {
  3.900591497097679*^9, 3.9005915009764757`*^9}, {3.900595284039464*^9, 
  3.9005952867844677`*^9}, {3.900598057609869*^9, 3.900598254791071*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"cfe25cbd-b4b9-4bce-85e6-c3ffc7178b1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Remove0", "[", "list_", "]"}], ":=", 
    RowBox[{"Select", "[", 
     RowBox[{"list", ",", 
      RowBox[{
       RowBox[{"!", 
        RowBox[{"IntegerQ", "[", "#", "]"}]}], "&"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Given", " ", "a", " ", "list", " ", "with", " ", "expressions"}],
     ",", " ", 
    RowBox[{
    "this", " ", "removes", " ", "the", " ", "entries", " ", "that", " ", 
     "are", " ", "integers", " ", 
     RowBox[{"(", 
      RowBox[{
      "I", " ", "will", " ", "use", " ", "it", " ", "to", " ", "remove", " ", 
       "zeroes"}], ")"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9005007772108994`*^9, 3.900500842187191*^9}, {
   3.900501431610807*^9, 3.900501496383018*^9}, {3.900505406597093*^9, 
   3.900505411583634*^9}, 3.917418620458425*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"64a56171-2179-448b-9ea2-ce4767196bc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Factor2", "[", "pol_", "]"}], ":=", 
    RowBox[{"Factor", "[", 
     RowBox[{"pol", ",", 
      RowBox[{"Modulus", "->", "2"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Command", " ", "to", " ", "factor", " ", "polynomials", " ", "in", " ", 
    "rings", " ", "of", " ", "characteristic", " ", "2"}], "*)"}]}]], "Input",\

 CellChangeTimes->{{3.9005054143466597`*^9, 3.900505447008318*^9}, {
  3.900505842190029*^9, 3.900505865593878*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"440e01a1-37e8-4d82-b85d-99a17c60a0ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Mod2", "[", "pol_", "]"}], ":=", 
    RowBox[{"PolynomialMod", "[", 
     RowBox[{"pol", ",", "2"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Command", " ", "to", " ", "reduce", " ", "the", " ", "coefficients", " ", 
    "of", " ", "polynomials", " ", "mod", " ", "2"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9005054650667267`*^9, 3.90050548843013*^9}, {
  3.90050587019401*^9, 3.900505892833724*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"896de5da-98ae-44a1-9f4f-40a20922095d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RemDen", "[", "pol_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{"Denominator", "[", 
      RowBox[{"Together", "[", "pol", "]"}], "]"}], "]"}], "pol"}], "//", 
   "Cancel", " ", 
   RowBox[{"(*", 
    RowBox[{
    "Command", " ", "to", " ", "remove", " ", "the", " ", "denominator", " ", 
     "of", " ", "an", " ", "expression"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9142332197343063`*^9, 3.914233224639844*^9}, {
  3.9142346070194683`*^9, 3.914234619344583*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"2156ffec-e567-4048-83e0-2f294c135b50"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating a diagonalised basis ", "Section",
 CellChangeTimes->{{3.91741871837183*^9, 
  3.917418777357462*^9}},ExpressionUUID->"ea193714-6062-4fe5-83a0-\
90dad2f8b693"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "We", " ", "define", " ", "a", " ", "provisional", " ", "version", " ", 
    "of", " ", "the", " ", 
    RowBox[{"ki", "'"}], "s", " ", "and", " ", "the", " ", 
    RowBox[{"bj", "'"}], "s", " ", "by", " ", "considering", " ", "these", 
    " ", "expressions", " ", "under", " ", "the", " ", "change", " ", "of", 
    " ", "variables", " ", "of", " ", "chrules", " ", "and", " ", 
    "multiplied", " ", "by", " ", "the", " ", "appropriate", " ", "power", 
    " ", "of", " ", "2", " ", "and", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "^", "2"}], " ", "so", " ", "that", 
    " ", "they", " ", "are", " ", "polynomials", " ", "whose", " ", 
    "coefficients", " ", "are", " ", "all", " ", 
    RowBox[{"integers", ".", " ", "These"}], " ", "are", " ", "obtained", " ",
     "from", " ", "the", " ", "equations", " ", "described", " ", "by", " ", 
    "Flynn"}], ",", " ", 
   RowBox[{
    RowBox[{
    "through", " ", "the", " ", "change", " ", "of", " ", "coordinates", " ", 
     "that", " ", "takes", " ", "a", " ", "hyperelliptic", " ", "curve", " ", 
     "of", " ", "the", " ", "form", " ", 
     RowBox[{"y", "^", "2"}]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"f", 
       RowBox[{"(", "x", ")"}], " ", "to", " ", "one", " ", "of", " ", "the", 
       " ", "form", " ", 
       RowBox[{"y", "^", "2"}]}], "+", 
      RowBox[{"g", 
       RowBox[{"(", "x", ")"}], "y"}]}], "=", 
     RowBox[{"f", 
      RowBox[{"(", "x", ")"}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9005061986335506`*^9, 3.900506250596551*^9}, {
  3.900506978709632*^9, 3.900506995897224*^9}, {3.9059374584706917`*^9, 
  3.9059374684162273`*^9}, {3.905937515625202*^9, 3.905937562186902*^9}, {
  3.917419957749873*^9, 3.917419984185852*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"174c91d2-4904-435f-9b6e-2e44f5eaabfe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"K1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], "^", "2"}], "//", "Cancel"}]}], 
   ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "^", "2"}], 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], "//", "Cancel"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "^", "2"}], "x1", " ", "x2"}], "//",
      "Cancel"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "f0"}], "+", 
     RowBox[{"f1", " ", "x1"}], "+", 
     RowBox[{"f1", " ", "x2"}], "+", 
     RowBox[{"2", " ", "f2", " ", "x1", " ", "x2"}], "+", 
     RowBox[{"f3", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
     RowBox[{"f3", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"2", " ", "f4", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"f5", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"f5", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"2", " ", "f6", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"g0", " ", "y1"}], "-", 
     RowBox[{"g1", " ", "x2", " ", "y1"}], "-", 
     RowBox[{"g2", " ", 
      SuperscriptBox["x2", "2"], " ", "y1"}], "-", 
     RowBox[{"g3", " ", 
      SuperscriptBox["x2", "3"], " ", "y1"}], "-", 
     RowBox[{"g0", " ", "y2"}], "-", 
     RowBox[{"g1", " ", "x1", " ", "y2"}], "-", 
     RowBox[{"g2", " ", 
      SuperscriptBox["x1", "2"], " ", "y2"}], "-", 
     RowBox[{"g3", " ", 
      SuperscriptBox["x1", "3"], " ", "y2"}], "-", 
     RowBox[{"2", " ", "y1", " ", "y2"}]}], "//", "Cancel"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9005042363755283`*^9, 3.9005042592914257`*^9}, {
   3.900505236399626*^9, 3.900505263246827*^9}, {3.900506185861947*^9, 
   3.900506192366666*^9}, {3.9005091704358597`*^9, 3.9005091760800533`*^9}, {
   3.9005095196150017`*^9, 3.900509566118005*^9}, 3.900509837928466*^9, {
   3.900510807928309*^9, 3.9005108491848307`*^9}, 3.900510905512281*^9, 
   3.900511089544942*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"d145dadf-7490-4fa3-bf63-fde1603809f2"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "This", " ", "ks", " ", "define", " ", "an", " ", "embedding", " ", "of", 
    " ", "the", " ", "Kummer", " ", "surface", " ", "in", " ", "P3"}], ",", 
   " ", 
   RowBox[{
    RowBox[{
    "but", " ", "also", " ", "the", " ", "products", " ", "kij", " ", 
     "defined", " ", "as", " ", "ki", "*", "kj", " ", "are", " ", "elements", 
     " ", "of", " ", "the", " ", "basis", " ", "of", " ", "the", " ", 
     "Riemann"}], "-", 
    RowBox[{
    "Roch", " ", "space", " ", "generating", " ", "the", " ", "embedding", 
     " ", "of", " ", "the", " ", "Jacobian", " ", "surface", " ", "in", " ", 
     "P15"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.917419986882636*^9, 3.9174200864261427`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"740ff71e-ab84-4a42-abc5-ceebec459d8c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"B1p", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "-", "x2"}], ")"}], "^", "3"}], 
       RowBox[{"(", 
        RowBox[{"y1", "-", "y2"}], ")"}]}], "/.", "chrules"}], "//", 
     "Cancel"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "^", "3"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x2", " ", "y1"}], "-", 
        RowBox[{"x1", " ", "y2"}]}], ")"}]}], "/.", "chrules"}], "//", 
    "Cancel"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B3p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "^", "3"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"x2", "^", "2"}], " ", "y1"}], "-", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], " ", "y2"}]}], ")"}]}], "/.", "chrules"}], 
    "//", "Cancel"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B4p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "^", "3"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"x2", "^", "3"}], " ", "y1"}], "-", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "y2"}]}], ")"}]}], "/.", "chrules"}], "//",
     "Cancel"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FlynnB5", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"4", "f0"}], "+", 
   RowBox[{"f1", 
    RowBox[{"(", 
     RowBox[{"r", "+", 
      RowBox[{"3", "s"}]}], ")"}]}], "+", 
   RowBox[{"2", "f2", " ", "s", 
    RowBox[{"(", 
     RowBox[{"r", "+", "s"}], ")"}]}], "+", 
   RowBox[{"f3", " ", 
    RowBox[{"s", "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "r"}], "+", "s"}], ")"}]}], "+", 
   RowBox[{"4", "f4", " ", "r", " ", 
    RowBox[{"s", "^", "3"}]}], "+", 
   RowBox[{"f5", " ", 
    RowBox[{"s", "^", "4"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", "r"}], "-", "s"}], ")"}]}], "+", 
   RowBox[{"2", "f6", " ", "r", " ", 
    RowBox[{"s", "^", "4"}], 
    RowBox[{"(", 
     RowBox[{"r", "+", "s"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B5p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"FlynnB5", "[", 
          RowBox[{"x1", ",", "x2"}], "]"}], "y1"}], "-", " ", 
        RowBox[{
         RowBox[{"FlynnB5", "[", 
          RowBox[{"x2", ",", "x1"}], "]"}], "y2"}]}], ")"}]}], "/.", 
     "chrules"}], "//", "Cancel"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FlynnB6", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"f6", "^", "2"}], " ", 
    RowBox[{"s", "^", "5"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r", "-", "s"}], ")"}], "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"r", "-", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"f5", "+", 
      RowBox[{"f6", " ", "r"}]}], ")"}], 
    RowBox[{
     RowBox[{"f", "'"}], "[", "s", "]"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "f5"}], "+", 
      RowBox[{"f6", 
       RowBox[{"(", 
        RowBox[{"r", "+", "s"}], ")"}]}]}], ")"}], 
    RowBox[{"f", "[", "s", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B6p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"16", 
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"FlynnB6", "[", 
          RowBox[{"x1", ",", "x2"}], "]"}], "y1"}], "-", " ", 
        RowBox[{
         RowBox[{"FlynnB6", "[", 
          RowBox[{"x2", ",", "x1"}], "]"}], "y2"}]}], ")"}]}], "/.", 
     "chrules"}], "//", "Cancel"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.900410004314393*^9, 3.900410036281518*^9}, {
   3.900417805465135*^9, 3.9004178437927017`*^9}, {3.900418329205018*^9, 
   3.900418330404779*^9}, {3.900418363954649*^9, 3.900418427330264*^9}, 
   3.900496690312028*^9, {3.900496790512562*^9, 3.9004968755390673`*^9}, {
   3.9004969244657583`*^9, 3.900496960325066*^9}, {3.9004970044040728`*^9, 
   3.9004970179154778`*^9}, {3.900498861484993*^9, 3.900498894079338*^9}, {
   3.900500616164352*^9, 3.900500619579681*^9}, {3.9005018365845537`*^9, 
   3.900501853065216*^9}, {3.900505135315185*^9, 3.900505227674204*^9}, 
   3.900506175995861*^9, {3.900506554671579*^9, 3.9005065818822002`*^9}, {
   3.9005068797651033`*^9, 3.9005069144663982`*^9}, {3.900509586692244*^9, 
   3.9005095903217897`*^9}, {3.905956983448332*^9, 3.905956983995113*^9}, {
   3.905957032224807*^9, 3.9059570332225122`*^9}, {3.906012420315008*^9, 
   3.9060124207645693`*^9}, {3.9061179564322557`*^9, 3.906117975108796*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"7136b365-bf03-43a2-af0e-07b21b797232"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "The", " ", "reduction", " ", "of", " ", "the", " ", "equations", " ", 
    "of", " ", "the", " ", "bi", " ", "modulo", " ", "2", " ", "are", " ", 
    "not", " ", "linearly", " ", "independent"}], ",", " ", 
   RowBox[{
   "so", " ", "I", " ", "will", " ", "find", " ", "a", " ", "linear", " ", 
    "combination", " ", "among", " ", "these"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.905937316423061*^9, 3.905937373083852*^9}, 
   3.917418621444693*^9, {3.934548129341403*^9, 
   3.934548138687058*^9}},ExpressionUUID->"0cbba8a5-68b2-42f2-8c7a-\
98699daaa2c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "B1p", ",", "B2p", ",", "B3p", ",", "B4p", ",", "B5p", ",", "B6p"}], 
    "}"}], "//", "Cancel"}], "//", 
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Modulus", "->", "2"}]}], "]"}], "&"}], "  ", 
  RowBox[{"(*", 
   RowBox[{
   "First", " ", "I", " ", "express", " ", "this", " ", "in", " ", 
    "characteristic", " ", "2"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9004989373238983`*^9, 3.900498998477092*^9}, {
   3.900499094509231*^9, 3.900499113504901*^9}, {3.900501872773196*^9, 
   3.900501878591464*^9}, 3.905937379751041*^9, {3.905937430252738*^9, 
   3.9059374342327633`*^9}, {3.905937656838049*^9, 3.9059376688267603`*^9}, 
   3.917418622712841*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"4b8dd4b4-c150-4906-8d8a-778e1f42781f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"g1", "+", 
      RowBox[{"g2", " ", "x1"}], "+", 
      RowBox[{"g3", " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{"g2", " ", "x2"}], "+", 
      RowBox[{"g3", " ", "x1", " ", "x2"}], "+", 
      RowBox[{"g3", " ", 
       SuperscriptBox["x2", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"g0", "+", 
      RowBox[{"g2", " ", "x1", " ", "x2"}], "+", 
      RowBox[{"g3", " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{"g3", " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g0", " ", "x1"}], "+", 
      RowBox[{"g0", " ", "x2"}], "+", 
      RowBox[{"g1", " ", "x1", " ", "x2"}], "+", 
      RowBox[{"g3", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g0", " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{"g0", " ", "x1", " ", "x2"}], "+", 
      RowBox[{"g1", " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"g1", " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"g2", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}]}], ")"}]}], ",", 
   RowBox[{"g3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g0", "2"], "+", 
      RowBox[{"g0", " ", "g1", " ", "x1"}], "+", 
      RowBox[{"g0", " ", "g2", " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{"g0", " ", "g1", " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", "x1", " ", "x2"}], "+", 
      RowBox[{"g1", " ", "g2", " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{"g0", " ", "g3", " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{"g0", " ", "g2", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"g1", " ", "g2", " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"g0", " ", "g3", " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"g1", " ", "g3", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["g3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g0", "2"], " ", "g2"}], "+", 
      RowBox[{"g0", " ", "g1", " ", "g2", " ", "x1"}], "+", 
      RowBox[{
       SuperscriptBox["g0", "2"], " ", "g3", " ", "x1"}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{"g0", " ", "g1", " ", "g3", " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{"g0", " ", "g1", " ", "g2", " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["g0", "2"], " ", "g3", " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", "g2", " ", "x1", " ", "x2"}], "+", 
      RowBox[{"g1", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", "g3", " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{"g0", " ", "g2", " ", "g3", " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"g0", " ", "g1", " ", "g3", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"g1", " ", 
       SuperscriptBox["g2", "2"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", "g3", " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"g0", " ", "g2", " ", "g3", " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g2", "3"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g3", "2"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.900498954507635*^9, 3.900498998936717*^9}, 
   3.900499058141918*^9, {3.900499095695216*^9, 3.900499114064996*^9}, {
   3.900500578482719*^9, 3.900500591531815*^9}, 3.900501345185487*^9, 
   3.900501879865226*^9, 3.900505293638549*^9, 3.900505541467114*^9, 
   3.900506934374782*^9, {3.900509574462034*^9, 3.900509596855517*^9}, 
   3.900509681301257*^9, 3.9005103078494864`*^9, 3.900511191953279*^9, 
   3.900561907173294*^9, 3.9005777652915497`*^9, 3.905232031996518*^9, 
   3.905935687698901*^9, 3.905937282937895*^9, 3.9059486663037443`*^9, 
   3.905948858802576*^9, 3.905949010653966*^9, 3.905949946380064*^9, 
   3.905956710320595*^9, 3.905956987141*^9, 3.90595703691372*^9, 
   3.906012426834282*^9, 3.906048724696642*^9, 3.906049880344713*^9, 
   3.906097563533997*^9, 3.906112072492921*^9, 3.9061166795675898`*^9, 
   3.906117440505883*^9, 3.906118009736452*^9, 3.906119996537312*^9, 
   3.906557351120901*^9, 3.906704211496339*^9, 3.906705236205339*^9, 
   3.906786461508458*^9, 3.906788161624537*^9, 3.906789361098424*^9, 
   3.906789720346363*^9, 3.907661397971822*^9, 3.907661659387986*^9, 
   3.9076712579539967`*^9, 3.907672318095409*^9, 3.9076805746051407`*^9, 
   3.907743421152831*^9, 3.9077441453444653`*^9, 3.907744572933495*^9, 
   3.907761072212421*^9, 3.9077613788558292`*^9, 3.9077649633518887`*^9, 
   3.9078275310808573`*^9, 3.9078489290509863`*^9, 3.907922557922081*^9, 
   3.9079246201284122`*^9, 3.907925454166896*^9, 3.90794684424785*^9, 
   3.907995588440838*^9, 3.9079973868409653`*^9, 3.908003176199792*^9, 
   3.908005378322116*^9, 3.9080056980410643`*^9, 3.908012262170933*^9, 
   3.908173577808173*^9, 3.908198823507351*^9, 3.9081995248138857`*^9, 
   3.908201175841958*^9, 3.908355994793667*^9, 3.909500735614339*^9, 
   3.9095019118370323`*^9, 3.909509693898408*^9, 3.9095105858317833`*^9, 
   3.909558646647976*^9, 3.910092960141111*^9, 3.910345681706637*^9, 
   3.9103460413680143`*^9, 3.910346880223034*^9, 3.91035092372635*^9, 
   3.910358363009633*^9, 3.914232650148384*^9, 3.914237651191574*^9, 
   3.914241799346257*^9, 3.9144097317640743`*^9, 3.915093416824362*^9, 
   3.9150938541366*^9, 3.9150987612222*^9, 3.9175182034426394`*^9, 
   3.917526476977971*^9, 3.9175265720954733`*^9, 3.917955454988551*^9, 
   3.918106406269743*^9, 3.9183062249677353`*^9, 3.9192301150247993`*^9, 
   3.919234156110519*^9, 3.919433418454373*^9, 3.919433466887439*^9, 
   3.919433509202401*^9, 3.919856973444656*^9, 3.9198606423125753`*^9, 
   3.9203594963948402`*^9, 3.923032444894868*^9, 3.9340007813798237`*^9, 
   3.9340019385793333`*^9, 3.9340133666578913`*^9, 3.9345478724515867`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"61163b3a-edea-444b-97cb-22bb9af28a09"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.915093824320182*^9, 3.915093833650214*^9}, 
   3.933680247182632*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"2be19981-d7f0-4fbf-a580-6eae5fe38481"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mat1", "=", 
  RowBox[{"Linearise", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"a1", " ", "B1p"}], "+", " ", 
           RowBox[{"a2", " ", "B2p"}], " ", "+", 
           RowBox[{"a3", " ", "B3p"}], " ", "+", 
           RowBox[{"a4", " ", "B4p"}], " ", "+", 
           RowBox[{"a5", " ", "B5p"}], "+", 
           RowBox[{"a6", " ", "B6p"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2"}], "}"}]}], "]"}], "//",
         "Flatten"}], "//", "Cancel"}], "//", "Factor2"}], "//", "Remove0"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
     "}"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Constructs", " ", "a", " ", "matrix", " ", "whose", " ", "i"}], 
    "-", 
    RowBox[{
    "th", " ", "columns", " ", "represent", " ", "the", " ", "coefficients", 
     " ", "of", " ", "the", " ", "reduction", " ", "mod", " ", "2", " ", "of",
      " ", "b_i"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9005004541333303`*^9, 3.900500560120592*^9}, {
  3.900500650643434*^9, 3.900500662986924*^9}, {3.900500727324044*^9, 
  3.900500755619708*^9}, {3.90050080050077*^9, 3.900500808753066*^9}, {
  3.9005013665963593`*^9, 3.900501370812392*^9}, {3.900501883917596*^9, 
  3.900501890442569*^9}, {3.9005019743637877`*^9, 3.900501976190929*^9}, {
  3.900505686735106*^9, 3.9005056957998343`*^9}, {3.905937857379835*^9, 
  3.905937993273897*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"c6e0e942-ede2-444c-9d03-edd33af3834a"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 34, 1, 
   33892289987506578266, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJwV0F1I02EUBvDVTcyLtUykMt0Umajl/OpihthbE2s25j/LQqbVnJkTG2gu
WRQxyVbNMmxmatIkNJnWDKNWF+nAz1W0sqYSZbBya74XlpgYjZ734vCDB855
4MRq9IfK1/F4PA4j+dJpE2+jxDR1rzgdzogFQWbpnroMBXQNRR7goL7sj7kQ
bvVu9jN7/dnSw/BDizXhCOzmgkNJUZSIb9bpamCrx/yTeZc31NIOL1XLTndA
xwlJiBkrEiR3woRB11RuNCU7mvVB5opkb4cCGtvGRPlQMPApQQUv9zz0VrP8
ZGr6GWiy2CqYBS+FBgP0OY93Mmva9ep6uDt0KtAKdcJEtQ2az7lUo/BvznVu
DFrtk05m8bQl2QN72m6t+uHnC6WzAThXyB9YhP0VymEKVa/kfub0yMT2Jdhc
lf0tJ4aSWsVy5kEo6eqyMDVLoWIlPBpf8rsN3ihbXRgXY9/9zzgBzbkjea+h
73n2M+Z+hzfFByOqNkQEYnH3qsyojcNf3Tt7mf0ekbAcPrEb+RVQna+16+Ba
KK/ybSIlqW8q595Bi4LOv4eTC+fn45MoaYyKflqTjJ6q8SAzYi2Jq4O/PLWP
w1MpCdv4wBkJvfWNo8yCfd+lfuiQffSlpVGS5YoztEDOqr1dlEFJyeKVpmOw
L8DNOmGKrPQr80dDn4+5ST7YZ86k5MWw8uw1KHAL+Rd3UbK++770ThYl8mqH
x6SiJKanSNMAt4TNrJih/FH4clMBJf8Bmps9UQ==
  "],
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"6a8fd8c0-f60b-4775-9596-aebdb8ea269a"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 34, 2, 
   33892289987506578266, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJwV0F1I02EUBvDVTejFWjakMnUTmail86OLGcPeUqzZ2P5ZFkNX+dHSYQNN
k0URWrZqlrFmS01SYjZUmmHU6iId+F3RyppKlMHKrfleWGJiNHrei8MPHjjn
gSMuMRwqX8fj8TiM5EtHl2gbJQ2T9zXpcEbEDzK1e2ozFNA9GHmAg4bSP6YC
uNW72c/s8ctTD8MPFmvCEdjNBQeToigR3aqtrIatHtNP5j3eoKUNXqqSnW6H
zhOSEFMcy0/ugAkD7sncaEp2tBiCzBXJ3nYFNNpGY/Mhv/9TggpesT/yVrH8
pDT9DGwwd+mY6peCujrocx3vYFa3GYrq4e7QqUArrBQkFnVB0zm3agT+zb7B
jUJr74SLqZk2J3ug3XZ71Q8/X9DOBuBcQVj/IuzTKYcoVL3K8TOnh8e3L8EW
vfxbdgwlNYrlzINQ0tlpZpYshTRKeDS++LcN3ixdXRgTYX/qn3EcmnKH815D
33P5M+Z+pzfFB4X6DcKAGHevyYxlcfjr1M4eZp8nVlAOn/Qaw3SwKL+stxKu
hfIq3iZSIn1TMfcOmhV0/j2cWDg/H59ESVNU9NPqZPTox4JM4VoSVwt/eWoe
R0gpCd/40BUJvfVNI0z1vu+pfuiUffSlpVGS5Y6rs0DOWnanMIOS4sWrzceg
I8DNumCKTPuV+aPR4WNuyhlwmDIpeTGkPHsd8qcEYRd3UbK++0Hq3SxKcqqc
ngYVJTH2wpJGuCV8ZsUEL89ELDerKfkPncE9uw==
  "],
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"a13e45e7-0e56-4136-90b5-bfe701581006"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 34, 3, 
   33892289987506578266, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJwV0F1I02EUBvDVTejFWjakMnUT2dCV86uLGcPeUqyZzH+WhUwrP1oqa6C5
ZFGEkq2aZZhmatIkZmNKM4xaXaQDP1fRyppKlMHKrfleWGJiNXrei8MPHjjn
gSMu1R+qWMfj8TiM5HO3RbSNkoape0WpcEbEDzJL9tSlqaBrKPIAB/Vlv00F
cKt3s5/Z51fKD8P3rW3SI7CXCw4lRlEiullXVQPbPaYfzLu8odZOeEmnON0F
HSckIaY4li/rhtJB11R2NCU7WvRB5opkb5cKGjvGYnMhf+CjVA0vWx96dSw/
mZx6BjaYLVpm/guBwQB9zuPdzJpOvaYe7g6dCrTDKkGCxgJN51zqUfgn8zo3
Btvsk05m0bRZ5oHWjlurfvjpQslsAM4VhA0swn5t3jCF6pdZfub0yMT2JdhS
rfyaGUNJrWo5/SCU9PSYmaVLoaI8eDS++FcHvFG2ujAuwr77n3ECmrJHcl5B
3zPlU+Z+hzfJB4XVG4QBMe5eVRjL4/BX984+Zr8nVlABH9uNYVqoyS23V8G1
UE7lmwRKkl9Xzr2FZhWdfwcnF87PxydS0hQV/aRGhp7q8SBTuJbI1cGfntpH
EcmUhG984IyE3vqmUWb+vm9yP3QoPvhSUijJcMUZWiHXVn67MI2S4sUrzceg
LcDNOmGSouQL83ujzcfclDVoM6VT8nw47+w1yHcLwi7uomR97335nQxKsnQO
T4OakhhrYWkj3BI+s2KCvL8Ry835lPwHmp09Ww==
  "],
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"be270cb1-0244-4624-b031-a0257af0ab92"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Factor\\\", \\\"::\\\", \
\\\"facmm\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 34, 4, 33892289987506578266, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJwV0F1I02EUBvAVQejFWilSmTpFJmr53cWMYW8p1ky2f5bFmKv8aDmxwUyT
RRFKtmqWYbOlJk1iNqY0Y1Gri3Tgd0UraypRBiu35nthiYnR6HkvDj944JwH
Tny59nDVOh6Px2FEX7otwu2UNE3eV2TBGSE/yFTtrc+WQrcz6iAHtRV/DCVw
mzfCz+zzS9KPwA/tpqSjsJcLOlOiKRHeqtfoYIfH8JN5j+ds74SXa8VnuqDj
pCjEjI/jp3bDpEH3ZEEMJTvbtEHmimhflxTqzaNxRZA/8ClJBq9YH3lrWX4q
I+ssbDJa1Ez5S0FDA/S5TnQzdZ1aZSPcEzod6IAaQbLSAg3n3bIR+DfvBjcK
TfYJF1MxbUz1QKv59qoffr6omg3AuZKwgUXYry4eolD2Kt/PnB4e37EE22ok
3/JiKamTLuccgqKeHiOzfCmkKIbHEst+m+HNitWFMSH2p/7px6GhYLjwNfQ9
lzxjHnB403wwsmZjZCAed6+J9ZUJ+OvUrj5mvydOUAWf2PVhaqgsqrRr4Fqo
sPptMiUZb6rn3kGjlM6/hxMLF+YTUyhpiY55qktFT81YkBm5lsLVw1+eusdb
MigJ3/TQFQW9jS0jTPn+7+l+6BB/9GVmUpLrTmhoh5yp8k5pNiVli1dbj0Nb
gJt1wTSx6ivzR7PNx9ycP2gz5FDyYqj43HXInxKEXdpNyfreB+l3cynJr3V4
mmSUxFpLy5vh1vCZFQPcEB2x3Cqn5D+UnDx/
  "],
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"ac8fdda8-e755-41be-b25a-a4b4b66c2520"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"g1", ",", "g0", ",", "0", ",", "0", ",", 
     RowBox[{
      SuperscriptBox["g0", "2"], " ", "g3"}], ",", 
     RowBox[{
      SuperscriptBox["g0", "2"], " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g2", ",", "0", ",", "g0", ",", "0", ",", 
     RowBox[{"g0", " ", "g1", " ", "g3"}], ",", 
     RowBox[{
      RowBox[{"g0", " ", "g1", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g0", "2"], " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g3", ",", "0", ",", "0", ",", "g0", ",", 
     RowBox[{"g0", " ", "g2", " ", "g3"}], ",", 
     RowBox[{
      RowBox[{"g0", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"g0", " ", "g1", " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g2", ",", "0", ",", "g0", ",", "0", ",", 
     RowBox[{"g0", " ", "g1", " ", "g3"}], ",", 
     RowBox[{
      RowBox[{"g0", " ", "g1", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g0", "2"], " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g3", ",", "g2", ",", "g1", ",", "g0", ",", 
     RowBox[{
      SuperscriptBox["g1", "2"], " ", "g3"}], ",", 
     RowBox[{
      SuperscriptBox["g1", "2"], " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "g3", ",", "0", ",", "g1", ",", 
     RowBox[{
      RowBox[{"g1", " ", "g2", " ", "g3"}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g3", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"g1", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"g0", " ", "g2", " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g3", ",", "0", ",", "0", ",", "g0", ",", 
     RowBox[{"g0", " ", "g2", " ", "g3"}], ",", 
     RowBox[{
      RowBox[{"g0", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"g0", " ", "g1", " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "g3", ",", "0", ",", "g1", ",", 
     RowBox[{
      RowBox[{"g1", " ", "g2", " ", "g3"}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g3", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"g1", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"g0", " ", "g2", " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "g3", ",", "g2", ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
      RowBox[{"g1", " ", 
       SuperscriptBox["g3", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g2", "3"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g3", "4"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g1", ",", "g0", ",", "0", ",", "0", ",", 
     RowBox[{
      SuperscriptBox["g0", "2"], " ", "g3"}], ",", 
     RowBox[{
      SuperscriptBox["g0", "2"], " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g2", ",", "0", ",", "g0", ",", "0", ",", 
     RowBox[{"g0", " ", "g1", " ", "g3"}], ",", 
     RowBox[{
      RowBox[{"g0", " ", "g1", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g0", "2"], " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g3", ",", "0", ",", "0", ",", "g0", ",", 
     RowBox[{"g0", " ", "g2", " ", "g3"}], ",", 
     RowBox[{
      RowBox[{"g0", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"g0", " ", "g1", " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g2", ",", "0", ",", "g0", ",", "0", ",", 
     RowBox[{"g0", " ", "g1", " ", "g3"}], ",", 
     RowBox[{
      RowBox[{"g0", " ", "g1", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g0", "2"], " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g3", ",", "g2", ",", "g1", ",", "g0", ",", 
     RowBox[{
      SuperscriptBox["g1", "2"], " ", "g3"}], ",", 
     RowBox[{
      SuperscriptBox["g1", "2"], " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "g3", ",", "0", ",", "g1", ",", 
     RowBox[{
      RowBox[{"g1", " ", "g2", " ", "g3"}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g3", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"g1", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"g0", " ", "g2", " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g3", ",", "0", ",", "0", ",", "g0", ",", 
     RowBox[{"g0", " ", "g2", " ", "g3"}], ",", 
     RowBox[{
      RowBox[{"g0", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"g0", " ", "g1", " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "g3", ",", "0", ",", "g1", ",", 
     RowBox[{
      RowBox[{"g1", " ", "g2", " ", "g3"}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g3", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"g1", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"g0", " ", "g2", " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "g3", ",", "g2", ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
      RowBox[{"g1", " ", 
       SuperscriptBox["g3", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g2", "3"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g3", "4"]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.900500500435663*^9, 3.900500549979307*^9}, {
   3.900500646807269*^9, 3.900500663730191*^9}, 3.900500738045134*^9, {
   3.900500802532969*^9, 3.900500845286502*^9}, {3.900501345406464*^9, 
   3.9005013931325703`*^9}, 3.9005018911320677`*^9, 3.900501976691763*^9, 
   3.900505297796465*^9, {3.9005055446062326`*^9, 3.900505556123118*^9}, {
   3.900505689836442*^9, 3.90050569630869*^9}, 3.900506936722386*^9, {
   3.9005095745304728`*^9, 3.900509596948241*^9}, 3.900509681366037*^9, 
   3.900510307914278*^9, 3.900511192019656*^9, 3.90056190724432*^9, 
   3.90057776542551*^9, 3.905232032126861*^9, 3.9059356877824163`*^9, 
   3.9059372989128942`*^9, 3.90593764995546*^9, 3.905948666370697*^9, 
   3.905948858963575*^9, 3.905949010752516*^9, 3.9059499467324657`*^9, 
   3.905956710472406*^9, 3.905956990020173*^9, 3.905957039147398*^9, 
   3.9060124289722853`*^9, 3.9060487251789722`*^9, 3.906049880502289*^9, 
   3.9060975638751097`*^9, 3.906112072939356*^9, 3.9061166798509912`*^9, 
   3.906117440726857*^9, 3.906118010048099*^9, 3.906119996729189*^9, 
   3.90655735165808*^9, 3.906704211758963*^9, 3.9067052363073177`*^9, 
   3.906786461679043*^9, 3.906788161850424*^9, 3.906789361265732*^9, 
   3.9067897204827967`*^9, 3.907661398146134*^9, 3.907661659520129*^9, 
   3.9076712581157303`*^9, 3.907672318255252*^9, 3.907680574772276*^9, 
   3.907743421365303*^9, 3.907744145668404*^9, 3.9077445731489143`*^9, 
   3.9077610726421022`*^9, 3.9077613791057453`*^9, 3.907764963617867*^9, 
   3.907827531346795*^9, 3.907848929420055*^9, 3.9079225582094927`*^9, 
   3.907924620488655*^9, 3.90792545444293*^9, 3.9079468446197777`*^9, 
   3.907995588733819*^9, 3.907997387006963*^9, 3.9080031763361073`*^9, 
   3.908005378457698*^9, 3.908005698187215*^9, 3.908012262314904*^9, 
   3.908173577973262*^9, 3.9081988237638063`*^9, 3.908199525080866*^9, 
   3.908201176098693*^9, 3.908355994973222*^9, 3.909500735867255*^9, 
   3.90950191195399*^9, 3.909509694065833*^9, 3.909510585951831*^9, 
   3.909558646765905*^9, 3.9100929602762327`*^9, 3.910345681838333*^9, 
   3.9103460414551353`*^9, 3.9103468812872972`*^9, 3.910350923879212*^9, 
   3.910358363161269*^9, 3.914232650288142*^9, 3.914237651371689*^9, 
   3.914241799447721*^9, 3.914409731905629*^9, 3.915093416984766*^9, 
   3.915093854272314*^9, 3.915098761407216*^9, 3.917518203661574*^9, 
   3.917526477171248*^9, 3.9175265722553453`*^9, 3.9179554551912622`*^9, 
   3.918106406812685*^9, 3.918306225111205*^9, 3.919230115162507*^9, 
   3.919234156273368*^9, 3.919433418612454*^9, 3.919433466986824*^9, 
   3.9194335093545113`*^9, 3.91985697357545*^9, 3.919860642467189*^9, 
   3.920359496584154*^9, 3.923032445056982*^9, 3.934000781571938*^9, 
   3.934001938731372*^9, 3.9340133667756*^9, 3.934547872602436*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"b09ba7dd-02da-4f59-8d27-fd03341c0a38"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kernel2", "=", 
  RowBox[{
   RowBox[{"RemoveCommonFactors", "/@", 
    RowBox[{"LinearAlgebraMod", "[", 
     RowBox[{"\"\<NullSpace\>\"", ",", "Mat1", ",", "2"}], "]"}]}], "//", 
   "Cancel", " ", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "kernel", " ", "of", " ", "the", " ", "previous", " ", 
     "matrix"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.900501351816806*^9, 3.900501363543578*^9}, {
  3.900501396453528*^9, 3.900501397743528*^9}, {3.90050157260535*^9, 
  3.900501601935877*^9}, {3.900501707656384*^9, 3.900501714878004*^9}, {
  3.905937996906537*^9, 3.905938008184307*^9}, {3.9142362621245747`*^9, 
  3.914236269539826*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"925b8e5b-08ed-4ae1-8566-38ccec05c1b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"g0", ",", "g1", ",", "g2", ",", "g3", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g0", " ", "g2"}], ",", 
     RowBox[{
      RowBox[{"g1", " ", "g2"}], "+", 
      RowBox[{"g0", " ", "g3"}]}], ",", 
     RowBox[{
      SuperscriptBox["g2", "2"], "+", 
      RowBox[{"g1", " ", "g3"}]}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"g0", " ", 
       SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
      RowBox[{"g0", " ", "g1", " ", 
       SuperscriptBox["g3", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"g1", " ", 
       SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"g0", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g2", "3"], " ", "g3"}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g3", "3"]}]}], ",", "0", ",", "0", ",", "1"}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.9005013984135427`*^9, {3.900501577964698*^9, 3.900501602490024*^9}, 
   3.9005017152941837`*^9, {3.900501899387168*^9, 3.900501909976335*^9}, {
   3.900505302292959*^9, 3.900505304839507*^9}, 3.900505565127428*^9, {
   3.900509574714501*^9, 3.900509597000245*^9}, 3.900509681416687*^9, 
   3.900509857028911*^9, 3.900510307965405*^9, 3.900511192076337*^9, 
   3.900561907296399*^9, 3.900577765492154*^9, 3.905232032323658*^9, 
   3.9059356879774847`*^9, 3.905948666453669*^9, 3.905948859010776*^9, 
   3.905949010844276*^9, 3.905949237147688*^9, 3.905949946858947*^9, 
   3.905956710516961*^9, 3.9059569959052963`*^9, 3.905957042585498*^9, 
   3.906012441031748*^9, 3.9060487252941837`*^9, 3.906049880700342*^9, 
   3.9060975640509853`*^9, 3.90611207336532*^9, 3.90611667999813*^9, 
   3.906117440918211*^9, 3.906118010139773*^9, 3.906119996891177*^9, 
   3.906557352184064*^9, 3.906704211918517*^9, 3.906705236365471*^9, 
   3.90678646187002*^9, 3.906788162039813*^9, 3.906789361333048*^9, 
   3.906789720850499*^9, 3.907661398288199*^9, 3.907661659576953*^9, 
   3.907671258176469*^9, 3.9076723184112*^9, 3.907680574833989*^9, 
   3.907743421533017*^9, 3.907744145780882*^9, 3.907744573223194*^9, 
   3.9077610727265*^9, 3.90776137929358*^9, 3.907764963811421*^9, 
   3.9078275315530367`*^9, 3.9078489295121613`*^9, 3.907922558467442*^9, 
   3.90792462057813*^9, 3.907925454667509*^9, 3.907946844731448*^9, 
   3.907995588866816*^9, 3.907997387058956*^9, 3.908003176382666*^9, 
   3.908005378517528*^9, 3.9080056982438803`*^9, 3.9080122623703423`*^9, 
   3.908173578147756*^9, 3.908198823971657*^9, 3.90819952533558*^9, 
   3.9082011763319807`*^9, 3.90835599504758*^9, 3.9095007360476923`*^9, 
   3.909501912001583*^9, 3.909509694120216*^9, 3.909510586001607*^9, 
   3.909558646821183*^9, 3.910092960323724*^9, 3.910345681938197*^9, 
   3.9103460415096483`*^9, 3.910346881833427*^9, 3.910350923936474*^9, 
   3.910358363212306*^9, 3.914232650347561*^9, 3.9142376514567833`*^9, 
   3.914241799528949*^9, 3.914409731972743*^9, {3.914409849327586*^9, 
   3.914409856368582*^9}, 3.914824719381385*^9, 3.914996408308837*^9, 
   3.9150934170210037`*^9, 3.91509385432511*^9, 3.9150939769312143`*^9, 
   3.91509876149047*^9, 3.9175182037302437`*^9, 3.917526477236705*^9, 
   3.91752657233659*^9, 3.917955455249627*^9, 3.91810640717458*^9, 
   3.918306225176737*^9, 3.9192301153430557`*^9, 3.9192341563288517`*^9, 
   3.919433418737246*^9, 3.9194334671045322`*^9, 3.919433509413093*^9, 
   3.9198569736273823`*^9, 3.919860642518742*^9, 3.920359496635507*^9, 
   3.923032445110017*^9, 3.934000781620982*^9, 3.9340019387759933`*^9, 
   3.9340133668205442`*^9, 3.9345478726516438`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"807773a1-ec35-4965-b5f2-b444c66c9d2b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"B1", ",", "B2", ",", "B3", ",", "B4", ",", "B5", ",", "B6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
           "}"}]}], "}"}], ",", " ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "Kernel2"}]}], "]"}], ".", 
      RowBox[{"{", 
       RowBox[{
       "B1p", ",", "B2p", ",", "B3p", ",", "B4p", ",", "B5p", ",", "B6p"}], 
       "}"}]}], "//", "Together"}], "//", "Cancel"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9005017167574387`*^9, 3.900501811231688*^9}, {
  3.900501914734673*^9, 3.9005019198847847`*^9}, {3.9005020761838627`*^9, 
  3.90050207745541*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"d26d9397-b31c-4cd2-9be2-db3000f7f686"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mat2", "=", 
   RowBox[{"Linearise", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"a1", " ", "B1"}], "+", " ", 
            RowBox[{"a2", " ", "B2"}], "+", 
            RowBox[{"a3", " ", "B3"}], " ", "+", 
            RowBox[{"a4", " ", "B4"}], " ", "+", 
            RowBox[{"a5", " ", "B5"}], "+", 
            RowBox[{"a6", " ", "B6"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2"}], "}"}]}], "]"}], "//",
          "Flatten"}], "//", "Cancel"}], "//", "Mod2"}], "//", "Remove0"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
      "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LinearAlgebraMod", "[", 
   RowBox[{"\"\<NullSpace\>\"", ",", "Mat2", ",", "2"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "A", " ", "quick", " ", "check", " ", "that", " ", "the", " ", "reduction",
     " ", "of", " ", "the", " ", "newly", " ", "defined", " ", 
    RowBox[{"bi", "'"}], "s", " ", "are", " ", "linearly", " ", "independent",
     " ", "over", " ", "fields", " ", "of", " ", "characteristic", " ", "2"}],
    "*)"}]}]}], "Input",
 CellChangeTimes->{{3.900501941584713*^9, 3.9005019829639387`*^9}, 
   3.900502838970097*^9, {3.9005053396395073`*^9, 3.900505372966838*^9}, 
   3.900505454467042*^9, {3.900505494290627*^9, 3.9005054962776613`*^9}, {
   3.905949733123357*^9, 3.9059497704762297`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"a958c45d-b1a8-4194-8b21-52f465617c8e"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.9175182042208443`*^9, 3.917526477685816*^9, 
  3.917526572710932*^9, 3.917955455650055*^9, 3.918106407928873*^9, 
  3.918306225526617*^9, 3.919230115583634*^9, 3.919234156724229*^9, 
  3.9194334188635178`*^9, 3.919433467181252*^9, 3.91943350970944*^9, 
  3.9198569739265633`*^9, 3.91986064280335*^9, 3.9203594969352713`*^9, 
  3.923032445441283*^9, 3.934000781905451*^9, 3.934001939060542*^9, 
  3.93401336708568*^9, 3.9345478729566717`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"defc2e49-055a-4de6-88e8-8ad066148765"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ListBs", "=", 
    RowBox[{"{", 
     RowBox[{"B1", ",", "B2", ",", "B3", ",", "B4", ",", "B5", ",", "B6"}], 
     "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.9005022815135307`*^9, 3.900502317496313*^9}, {
  3.900502904379569*^9, 3.900502916585919*^9}, {3.900505677529695*^9, 
  3.900505706386036*^9}, {3.9059380682999973`*^9, 3.905938076258642*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"3e791b6e-8d33-4039-8e1d-768fe2cd2f5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kt", "=", 
   RowBox[{"{", 
    RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.914414493786276*^9, 3.914414499349134*^9}, {
  3.9171819730632687`*^9, 3.917181975940268*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"590ee9dd-207e-4884-9a26-adf98562efd5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Bt", "=", 
   RowBox[{"{", 
    RowBox[{"b1", ",", "b2", ",", "b3", ",", "b4", ",", "b5", ",", "b6"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.900507057203136*^9, 3.9005070677252893`*^9}, {
   3.905938055861992*^9, 3.905938073962463*^9}, 3.917181978256158*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"30649f4e-bf8f-4494-8a10-b60e04ae72ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bij", "=", 
  RowBox[{"ToExpression", "/@", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\<Equations of the bibj.txt\>\"", ",", " ", "\"\<List\>\""}], 
    "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "are", " ", "the", " ", "expressions", " ", "defining", " ",
       "the", " ", "equations", " ", "satisfied", " ", "by", " ", "the", " ", 
      "bij"}], ",", " ", 
     RowBox[{
     "which", " ", "will", " ", "not", " ", "reduce", " ", "well", " ", "in", 
      " ", "characteristic", " ", "2.", " ", "These", " ", "are", " ", 
      "computed", " ", "in", " ", "part", " ", "2"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.905951311808249*^9, 3.9059513181574383`*^9}, {
  3.906799840276784*^9, 3.906799852491428*^9}, {3.90679989000863*^9, 
  3.906799898389801*^9}, {3.915093946446344*^9, 3.915093952911319*^9}, {
  3.9171819892796087`*^9, 3.917182054592511*^9}, {3.919433249653166*^9, 
  3.91943324995918*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"b6e48138-f244-43e3-ad3b-0e4ffa13f402"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{
           SuperscriptBox["b1", "2"], "-", 
           RowBox[{"4", " ", "f2", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"4", " ", "f3", " ", 
             SuperscriptBox["k1", "3"], " ", "k2"}], "-", 
           RowBox[{"2", " ", "g1", " ", "g2", " ", 
             SuperscriptBox["k1", "3"], " ", "k2"}], "-", 
           RowBox[{"4", " ", "f4", " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "-", 
           RowBox[{
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "-", 
           RowBox[{"2", " ", "g1", " ", "g3", " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "-", 
           RowBox[{"4", " ", "f5", " ", "k1", " ", 
             SuperscriptBox["k2", "3"]}], "-", 
           RowBox[{"2", " ", "g2", " ", "g3", " ", "k1", " ", 
             SuperscriptBox["k2", "3"]}], "-", 
           RowBox[{"4", " ", "f6", " ", 
             SuperscriptBox["k2", "4"]}], "-", 
           RowBox[{
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k2", "4"]}], "+", 
           RowBox[{"2", " ", "g1", " ", "g3", " ", 
             SuperscriptBox["k1", "3"], " ", "k3"}], "+", 
           RowBox[{"4", " ", "f5", " ", 
             SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "+", 
           RowBox[{"2", " ", "g2", " ", "g3", " ", 
             SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "+", 
           RowBox[{"8", " ", "f6", " ", "k1", " ", 
             SuperscriptBox["k2", "2"], " ", "k3"}], "+", 
           RowBox[{"2", " ", 
             SuperscriptBox["g3", "2"], " ", "k1", " ", 
             SuperscriptBox["k2", "2"], " ", "k3"}], "-", 
           RowBox[{"4", " ", "f6", " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k3", "2"]}], "-", 
           RowBox[{
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k3", "2"]}], "-", 
           RowBox[{"4", " ", 
             SuperscriptBox["k1", "3"], " ", "k4"}]}], ",", 
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
         TemplateBox[{"18"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           SuperscriptBox["b6", "2"], "-", 
           RowBox[{"64", " ", "f0", " ", 
             SuperscriptBox["f3", "2"], " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"64", " ", 
             SuperscriptBox["f1", "2"], " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"256", " ", "f0", " ", "f2", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"128", " ", 
             SuperscriptBox["f1", "2"], " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"512", " ", "f0", " ", "f2", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"48", " ", 
             SuperscriptBox["f1", "2"], " ", "f3", " ", "f5", " ", "f6", " ", 
             
             SuperscriptBox["k1", "4"]}], "-", 
           
           RowBox[{"192", " ", "f0", " ", "f2", " ", "f3", " ", "f5", " ", 
             "f6", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"16", " ", 
             SuperscriptBox["f3", "2"], " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"64", " ", "f2", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"128", " ", "f2", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"48", " ", "f2", " ", "f3", " ", "f5", " ", "f6", " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"64", " ", "f1", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", "g0", " ", "g1", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"128", " ", "f1", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", "g0", " ", "g1", " ", 
             
             SuperscriptBox["k1", "4"]}], "+", 
           
           RowBox[{"48", " ", "f1", " ", "f3", " ", "f5", " ", "f6", " ", 
             "g0", " ", "g1", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"64", " ", "f0", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"128", " ", "f0", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"48", " ", "f0", " ", "f3", " ", "f5", " ", "f6", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"32", " ", "f1", " ", "f3", " ", 
             SuperscriptBox["f5", "2"], " ", "g0", " ", "g2", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           TemplateBox[{"5426"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{"128", " ", "f5", " ", "f6", " ", "g2", " ", "g3", " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "+", 
           RowBox[{"32", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "-", 
           RowBox[{"160", " ", "f4", " ", "f6", " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "-", 
           RowBox[{"8", " ", "f6", " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "-", 
           RowBox[{"32", " ", "f6", " ", "g1", " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "+", 
           RowBox[{"32", " ", "f5", " ", "g2", " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "-", 
           RowBox[{"20", " ", "f4", " ", 
             SuperscriptBox["g3", "4"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "+", 
           RowBox[{"3", " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["g3", "4"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "-", 
           RowBox[{"4", " ", "g1", " ", 
             SuperscriptBox["g3", "5"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "-", 
           RowBox[{"64", " ", 
             SuperscriptBox["f5", "2"], " ", "k1", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"64", " ", "f5", " ", "g2", " ", "g3", " ", "k1", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"16", " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", "k1", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"64", " ", "f5", " ", "f6", " ", "k2", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"32", " ", "f6", " ", "g2", " ", "g3", " ", "k2", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"16", " ", "f5", " ", 
             SuperscriptBox["g3", "2"], " ", "k2", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"8", " ", "g2", " ", 
             SuperscriptBox["g3", "3"], " ", "k2", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"64", " ", 
             SuperscriptBox["f6", "2"], " ", "k3", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"32", " ", "f6", " ", 
             SuperscriptBox["g3", "2"], " ", "k3", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"4", " ", 
             SuperscriptBox["g3", "4"], " ", "k3", " ", 
             SuperscriptBox["k4", "3"]}]}]}], "}"}], Short[#, 8]& ], "line" -> 
   42, "sessionID" -> 33892289987506578266, "byteCount" -> 2269568, "size" -> 
   8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{
  3.905951318636351*^9, 3.905956711020441*^9, 3.906048727003088*^9, 
   3.906049881344254*^9, 3.9060975658315153`*^9, 3.9061120751176653`*^9, 
   3.906116680795968*^9, 3.906117441766572*^9, 3.906118011025144*^9, 
   3.9061199976253223`*^9, 3.9065573543367577`*^9, 3.9067042128227453`*^9, 
   3.906705237146944*^9, 3.906786462624034*^9, 3.9067881628622427`*^9, 
   3.9067893620373507`*^9, 3.906789721523348*^9, 3.9067998547952538`*^9, {
   3.9067998938868313`*^9, 3.9067998992489653`*^9}, 3.907661398836173*^9, 
   3.907661660224321*^9, 3.907671258936283*^9, 3.907672319043275*^9, 
   3.907680576270928*^9, 3.907743422160983*^9, 3.9077441465347347`*^9, 
   3.907744573868764*^9, 3.907761073439694*^9, 3.907761379919656*^9, 
   3.9077649644828*^9, 3.907827532169249*^9, 3.907848930284172*^9, 
   3.9079225604258413`*^9, 3.9079246212224693`*^9, 3.90792545531936*^9, 
   3.907946845563136*^9, 3.907995589676824*^9, 3.9079973876562653`*^9, 
   3.90800317695196*^9, 3.908005379139471*^9, 3.9080056988436728`*^9, 
   3.908012263076304*^9, 3.908173578721167*^9, 3.90819882463426*^9, 
   3.908199525987833*^9, 3.908201176956204*^9, 3.9083559957985687`*^9, 
   3.90950073672283*^9, 3.9095019126780357`*^9, 3.909509694718602*^9, 
   3.90951058651693*^9, 3.909558647498782*^9, 3.9100929608157597`*^9, 
   3.9103456833532677`*^9, 3.910346042225217*^9, 3.9103468900227547`*^9, 
   3.910350925299876*^9, 3.910358366418798*^9, 3.914232651768383*^9, 
   3.91423289076567*^9, 3.914237653047901*^9, 3.914241800109805*^9, 
   3.914409732586096*^9, 3.915093417622401*^9, 3.9150938548163567`*^9, {
   3.915093947617592*^9, 3.915093953593945*^9}, 3.9150987624689817`*^9, 
   3.917518204499379*^9, 3.917526477892458*^9, 3.917526572947542*^9, 
   3.917955456082183*^9, 3.9181064081911087`*^9, 3.91830622580457*^9, 
   3.9192301157955437`*^9, 3.919234156930797*^9, 3.91943325402824*^9, 
   3.9194334190649147`*^9, 3.919433467433567*^9, 3.9194335099283657`*^9, 
   3.919856974176496*^9, 3.9198606430036*^9, 3.92035949715272*^9, 
   3.9230324456697187`*^9, 3.934000782107725*^9, 3.934001939278611*^9, 
   3.934013367351995*^9, 3.9345478732259293`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"8a3b2982-6cb0-4364-b2a9-1153126b9a74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Powersbs", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Times", "@@", "#"}], "&"}], "/@", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Sort", "/@", 
     RowBox[{"Tuples", "[", 
      RowBox[{"{", 
       RowBox[{"Bt", ",", "Bt"}], "}"}], "]"}]}], "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Constructs", " ", "all", " ", "the", " ", "products", " ", "of", " ", 
     "2", " ", "symbols", " ", "bi"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.900514086866166*^9, 3.900514090463027*^9}, {
  3.905938039776243*^9, 3.905938053415637*^9}, {3.914233060226207*^9, 
  3.914233084084597*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"600eaccb-b25a-4530-8ed4-74971ba256c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["b1", "2"], ",", 
   RowBox[{"b1", " ", "b2"}], ",", 
   RowBox[{"b1", " ", "b3"}], ",", 
   RowBox[{"b1", " ", "b4"}], ",", 
   RowBox[{"b1", " ", "b5"}], ",", 
   RowBox[{"b1", " ", "b6"}], ",", 
   SuperscriptBox["b2", "2"], ",", 
   RowBox[{"b2", " ", "b3"}], ",", 
   RowBox[{"b2", " ", "b4"}], ",", 
   RowBox[{"b2", " ", "b5"}], ",", 
   RowBox[{"b2", " ", "b6"}], ",", 
   SuperscriptBox["b3", "2"], ",", 
   RowBox[{"b3", " ", "b4"}], ",", 
   RowBox[{"b3", " ", "b5"}], ",", 
   RowBox[{"b3", " ", "b6"}], ",", 
   SuperscriptBox["b4", "2"], ",", 
   RowBox[{"b4", " ", "b5"}], ",", 
   RowBox[{"b4", " ", "b6"}], ",", 
   SuperscriptBox["b5", "2"], ",", 
   RowBox[{"b5", " ", "b6"}], ",", 
   SuperscriptBox["b6", "2"]}], "}"}]], "Output",
 CellChangeTimes->{{3.9005095752654247`*^9, 3.900509597216271*^9}, 
   3.900509681988215*^9, 3.900510308582459*^9, 3.9005111948709173`*^9, 
   3.9005140910268173`*^9, 3.900561907687825*^9, 3.9005777659536257`*^9, 
   3.9052320328330297`*^9, 3.905935688572618*^9, 3.90594866727709*^9, 
   3.905948859584011*^9, 3.905949011749818*^9, 3.905949947610037*^9, 
   3.905956711099162*^9, 3.9060487273162203`*^9, 3.906049881440569*^9, 
   3.906097566169427*^9, 3.906112075238998*^9, 3.906116680898469*^9, 
   3.906117441954088*^9, 3.906118011134014*^9, 3.9061199977248783`*^9, 
   3.9065573545058002`*^9, 3.906704212990747*^9, 3.906705237261725*^9, 
   3.906786462718111*^9, 3.906788163003314*^9, 3.906789362126093*^9, 
   3.906789721908186*^9, 3.907661398945877*^9, 3.907661660336368*^9, 
   3.90767125906958*^9, 3.907672319136702*^9, 3.907680576593232*^9, 
   3.907743422266309*^9, 3.907744146679017*^9, 3.907744573976975*^9, 
   3.907761073564209*^9, 3.907761380041382*^9, 3.9077649646093073`*^9, 
   3.907827532286064*^9, 3.907848930424296*^9, 3.907922560796051*^9, 
   3.907924621367982*^9, 3.9079254554528513`*^9, 3.90794684572919*^9, 
   3.907995589829071*^9, 3.9079973877658587`*^9, 3.908003177051766*^9, 
   3.9080053792325897`*^9, 3.908005698955192*^9, 3.908012263648849*^9, 
   3.908173578820881*^9, 3.908198824749042*^9, 3.90819952609956*^9, 
   3.908201177079597*^9, 3.908355995952675*^9, 3.909500736794989*^9, 
   3.90950191276332*^9, 3.9095096948761787`*^9, 3.9095105865956173`*^9, 
   3.909558647580676*^9, 3.910092960892853*^9, 3.910345683406314*^9, 
   3.910346042278458*^9, 3.910346890293974*^9, 3.9103509253500023`*^9, 
   3.91035836645254*^9, 3.91423265180683*^9, 3.914237653493532*^9, 
   3.914241800202323*^9, 3.914409732631556*^9, 3.915093417662985*^9, 
   3.915093854851914*^9, 3.915098762809984*^9, 3.917518204607025*^9, 
   3.9175264780729027`*^9, 3.917526573052801*^9, 3.9179554561873217`*^9, 
   3.918106408406176*^9, 3.91830622588433*^9, 3.9192301158774853`*^9, 
   3.919234156998867*^9, 3.919433419159142*^9, 3.919433467533123*^9, 
   3.919433510096037*^9, 3.919856974312169*^9, 3.919860643176711*^9, 
   3.920359497431658*^9, 3.923032445878577*^9, 3.934000782226713*^9, 
   3.934001939437022*^9, 3.9340133673953457`*^9, 3.934547873392049*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"b43fef04-3cdf-441f-acd7-24ebcba666ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bs", "=", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"i1", ",", "i2", ",", "i3", ",", "i4", ",", "i5", ",", 
         RowBox[{
         "2", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5"}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i2", ",", "0", ",", 
         RowBox[{"2", "-", "i1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i3", ",", "0", ",", 
         RowBox[{"2", "-", "i1", "-", "i2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i4", ",", "0", ",", 
         RowBox[{"2", "-", "i1", "-", "i2", "-", "i3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i5", ",", "0", ",", 
         RowBox[{"2", "-", "i1", "-", "i2", "-", "i3", "-", "i4"}]}], "}"}]}],
       "]"}], ",", "4"}], "]"}], "//", "Reverse"}]}]], "Input",
 CellChangeTimes->{{3.885896647783885*^9, 3.885896665154319*^9}, {
  3.900508541471405*^9, 3.900508601817322*^9}, {3.900508653390111*^9, 
  3.900508653654189*^9}, {3.900511609558083*^9, 3.900511610836061*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"c38207ee-2e49-4634-9795-ce6cf3025f5b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b", "[", 
    RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.900509575315998*^9, 3.900509597258933*^9}, 
   3.900509682032291*^9, 3.90051031116372*^9, 3.90051119493573*^9, 
   3.900511611282213*^9, 3.90056190773365*^9, 3.900577766023415*^9, 
   3.905232032874896*^9, 3.905935688618936*^9, 3.905948667337159*^9, 
   3.9059488596524057`*^9, 3.9059490118575697`*^9, 3.905949947652307*^9, 
   3.905956711158759*^9, 3.906048727517146*^9, 3.90604988147154*^9, 
   3.906097566330175*^9, 3.906112075309061*^9, 3.906116680962247*^9, 
   3.906117442030114*^9, 3.906118011198372*^9, 3.9061199977680397`*^9, 
   3.906557354603798*^9, 3.906704213075142*^9, 3.906705237316669*^9, 
   3.90678646278069*^9, 3.906788163052532*^9, 3.906789362170505*^9, 
   3.9067897219489183`*^9, 3.907661398989811*^9, 3.907661660380353*^9, 
   3.907671259131481*^9, 3.907672319152285*^9, 3.9076805767559843`*^9, 
   3.907743422321394*^9, 3.907744146769062*^9, 3.907744574026339*^9, 
   3.907761073641831*^9, 3.907761380113329*^9, 3.907764964678726*^9, 
   3.907827532356632*^9, 3.907848930510601*^9, 3.907922561037366*^9, 
   3.907924621449141*^9, 3.907925455543606*^9, 3.9079468457886267`*^9, 
   3.9079955899645*^9, 3.907997387804881*^9, 3.908003177086958*^9, 
   3.9080053792717752`*^9, 3.908005699003875*^9, 3.908012263691187*^9, 
   3.908173578868574*^9, 3.908198824827342*^9, 3.9081995262051888`*^9, 
   3.9082011771525173`*^9, 3.908355996004579*^9, 3.909500736833789*^9, 
   3.9095019128183403`*^9, 3.909509694928493*^9, 3.90951058664812*^9, 
   3.9095586476397133`*^9, 3.910092960970273*^9, 3.910345683441373*^9, 
   3.910346042305523*^9, 3.9103468903738937`*^9, 3.910350925380348*^9, 
   3.910358366460232*^9, 3.914232651827766*^9, 3.914237653648488*^9, 
   3.9142418002366467`*^9, 3.9144097326809797`*^9, 3.915093417682495*^9, 
   3.9150938548961153`*^9, 3.915098763179496*^9, 3.9175182046456833`*^9, 
   3.917526478090683*^9, 3.9175265730676517`*^9, 3.917955456201519*^9, 
   3.918106408444887*^9, 3.918306225928987*^9, 3.919230115908183*^9, 
   3.91923415703967*^9, 3.919433419198431*^9, 3.919433467551187*^9, 
   3.919433510133716*^9, 3.919856974326438*^9, 3.919860643210196*^9, 
   3.9203594974587717`*^9, 3.923032445889677*^9, 3.9340007822609663`*^9, 
   3.934001939488645*^9, 3.9340133674027863`*^9, 3.934547873428915*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"d4197f91-040c-4892-95cd-f8381b6d8a73"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ks2", "=", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"i1", ",", "i2", ",", "i3", ",", 
         RowBox[{"2", "-", "i1", "-", "i2", "-", "i3"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i2", ",", "0", ",", 
         RowBox[{"2", "-", "i1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i3", ",", "0", ",", 
         RowBox[{"2", "-", "i1", "-", "i2"}]}], "}"}]}], "]"}], ",", "2"}], 
    "]"}], "//", "Reverse"}]}]], "Input",
 CellChangeTimes->{{3.887115638183951*^9, 3.8871156575488667`*^9}, {
   3.9005083731072474`*^9, 3.9005083806024313`*^9}, {3.900508661118297*^9, 
   3.9005086837760572`*^9}, {3.9005116130639563`*^9, 3.900511614242578*^9}, 
   3.900574438990902*^9, {3.9005745554452963`*^9, 3.900574564976967*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"32813a98-5f03-4a15-a182-f1d18d5b808b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "2", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8871156581128902`*^9, 3.8875303285053625`*^9, 3.8878247360282125`*^9, 
   3.888659267259172*^9, 3.889700417378628*^9, 3.8897012135985413`*^9, 
   3.890386791239111*^9, 3.890912869155037*^9, 3.8909130552364187`*^9, 
   3.890913222183393*^9, 3.890972767616913*^9, 3.891081684220175*^9, 
   3.891418891656064*^9, 3.900501347305458*^9, {3.900509575338769*^9, 
   3.9005095972844563`*^9}, 3.900509682065097*^9, 3.900510311196558*^9, 
   3.900511194982285*^9, 3.900511614589267*^9, 3.9005619077816143`*^9, 
   3.90057445224331*^9, 3.9005745653990107`*^9, 3.9005751459280157`*^9, 
   3.900575745318694*^9, 3.900577767093902*^9, 3.905232033915039*^9, 
   3.9059356895121613`*^9, 3.9059486684602757`*^9, 3.905948860952651*^9, 
   3.905949013052684*^9, 3.905949949189971*^9, 3.9059567127642517`*^9, 
   3.906048728893929*^9, 3.9060498823786783`*^9, 3.9060975675820723`*^9, 
   3.906112076536392*^9, 3.90611668198048*^9, 3.906117443211132*^9, 
   3.906118012292698*^9, 3.906119998786009*^9, 3.9065573568134737`*^9, 
   3.9067042139622803`*^9, 3.90670523835868*^9, 3.906786462827396*^9, 
   3.906788163105056*^9, 3.9067893622168303`*^9, 3.9067897219898567`*^9, 
   3.9076613990298*^9, 3.907661660425665*^9, 3.907671259147698*^9, 
   3.907672319186941*^9, 3.907680576818409*^9, 3.907743422379664*^9, 
   3.907744146835137*^9, 3.907744574088778*^9, 3.907761073717379*^9, 
   3.90776138022952*^9, 3.907764964852076*^9, 3.907827532506255*^9, 
   3.907848930591921*^9, 3.907922561189538*^9, 3.907924621527966*^9, 
   3.907925455621442*^9, 3.9079468459104013`*^9, 3.907995590081664*^9, 
   3.9079973878440733`*^9, 3.908003177127419*^9, 3.9080053793146677`*^9, 
   3.908005699053557*^9, 3.908012263732986*^9, 3.908173578916628*^9, 
   3.908198825031975*^9, 3.908199526287479*^9, 3.9082011773285017`*^9, 
   3.9083559960541267`*^9, 3.9095007368716793`*^9, 3.909501912873255*^9, 
   3.909509694978509*^9, 3.909510586767138*^9, 3.909558647698113*^9, 
   3.9100929611262007`*^9, 3.910345683474317*^9, 3.910346042335701*^9, 
   3.910346890465849*^9, 3.910350925412384*^9, 3.9103583664669657`*^9, 
   3.914232651850833*^9, 3.914237653745319*^9, 3.9142418002695723`*^9, 
   3.9144097327214117`*^9, 3.9150934177169333`*^9, 3.91509385496416*^9, 
   3.915098763329506*^9, 3.917518204684889*^9, 3.917526478135776*^9, 
   3.91752657312399*^9, 3.9179554563105183`*^9, 3.9181064084820747`*^9, 
   3.918306225977408*^9, 3.919230115939488*^9, 3.9192341570772448`*^9, 
   3.919433419237499*^9, 3.919433467584795*^9, 3.919433510168751*^9, 
   3.91985697433615*^9, 3.9198606432441*^9, 3.920359497486875*^9, 
   3.923032445899045*^9, 3.934000782294445*^9, 3.934001939537713*^9, 
   3.934013367462659*^9, 3.934547873466785*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"2eac8f44-b486-4aaf-8531-7294047bf196"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Powersks2", "=", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k1", "^", "i1"}], " ", 
        RowBox[{"k2", "^", "i2"}], " ", 
        RowBox[{"k3", "^", "i3"}], " ", 
        RowBox[{"k4", "^", 
         RowBox[{"(", 
          RowBox[{"2", "-", "i1", "-", "i2", "-", "i3"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i2", ",", "0", ",", 
         RowBox[{"2", "-", "i1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i3", ",", "0", ",", 
         RowBox[{"2", "-", "i1", "-", "i2"}]}], "}"}]}], "]"}], ",", "2"}], 
    "]"}], "//", "Reverse", " ", 
   RowBox[{"(*", 
    RowBox[{
    "Constructs", " ", "all", " ", "the", " ", "products", " ", "of", " ", 
     "2", " ", "symbols", " ", "kj"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.900508401368794*^9, 3.90050845760844*^9}, {
   3.900508689290173*^9, 3.900508745636257*^9}, {3.900511619950963*^9, 
   3.900511621455991*^9}, 3.900562944831675*^9, 3.9005744673199587`*^9, {
   3.900574568304541*^9, 3.900574577822957*^9}, {3.914233093031127*^9, 
   3.9142331010396547`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"c784c8ae-029c-4ab0-8d24-efbc0a9e4877"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["k1", "2"], ",", 
   RowBox[{"k1", " ", "k2"}], ",", 
   RowBox[{"k1", " ", "k3"}], ",", 
   RowBox[{"k1", " ", "k4"}], ",", 
   SuperscriptBox["k2", "2"], ",", 
   RowBox[{"k2", " ", "k3"}], ",", 
   RowBox[{"k2", " ", "k4"}], ",", 
   SuperscriptBox["k3", "2"], ",", 
   RowBox[{"k3", " ", "k4"}], ",", 
   SuperscriptBox["k4", "2"]}], "}"}]], "Output",
 CellChangeTimes->{{3.900509575367051*^9, 3.9005095973128157`*^9}, 
   3.9005096820943937`*^9, 3.9005103112345257`*^9, 3.900511195027103*^9, 
   3.90051162172475*^9, 3.900561907829618*^9, 3.9005744735132217`*^9, 
   3.900574578227374*^9, 3.9005777671614437`*^9, 3.905232033960875*^9, 
   3.905935689560739*^9, 3.905948668498848*^9, 3.905948861011878*^9, 
   3.905949013119522*^9, 3.90594994924024*^9, 3.9059567128666058`*^9, 
   3.906048728953617*^9, 3.9060498824067183`*^9, 3.906097567645356*^9, 
   3.9061120766088743`*^9, 3.9061166820552607`*^9, 3.906117443280538*^9, 
   3.906118012373054*^9, 3.906119998858838*^9, 3.906557356887423*^9, 
   3.906704214002686*^9, 3.906705238394343*^9, 3.906786462876474*^9, 
   3.906788163157909*^9, 3.906789362262238*^9, 3.906789722036175*^9, 
   3.907661399069158*^9, 3.9076616604679947`*^9, 3.907671259218255*^9, 
   3.9076723192227907`*^9, 3.907680576932033*^9, 3.907743422495151*^9, 
   3.9077441468997*^9, 3.907744574146615*^9, 3.907761073792267*^9, 
   3.907761380305091*^9, 3.907764964983862*^9, 3.907827532582251*^9, 
   3.907848930625698*^9, 3.907922561372178*^9, 3.9079246216048613`*^9, 
   3.907925455700165*^9, 3.907946846004307*^9, 3.9079955901677856`*^9, 
   3.907997387884804*^9, 3.9080031771660357`*^9, 3.90800537935852*^9, 
   3.9080056990988407`*^9, 3.9080122637728252`*^9, 3.9081735789643517`*^9, 
   3.908198825113517*^9, 3.9081995263689528`*^9, 3.908201177399988*^9, 
   3.9083559961038017`*^9, 3.9095007369060373`*^9, 3.909501912927369*^9, 
   3.909509695029952*^9, 3.909510586814146*^9, 3.909558647755328*^9, 
   3.910092961164514*^9, 3.9103456835025673`*^9, 3.910346042370296*^9, 
   3.910346890740404*^9, 3.910350925442128*^9, 3.9103583664742737`*^9, 
   3.914232651874112*^9, 3.914237653785248*^9, 3.9142418003014*^9, 
   3.914409732761262*^9, 3.915093417754018*^9, 3.915093855003747*^9, 
   3.915098763448884*^9, 3.9175182047317753`*^9, 3.917526478186797*^9, 
   3.9175265731706142`*^9, 3.917955456396903*^9, 3.918106408518591*^9, 
   3.9183062260328207`*^9, 3.919230115970037*^9, 3.919234157115836*^9, 
   3.91943341927564*^9, 3.919433467646895*^9, 3.9194335102035427`*^9, 
   3.919856974345562*^9, 3.9198606432769957`*^9, 3.92035949749795*^9, 
   3.923032445909522*^9, 3.934000782326531*^9, 3.934001939582049*^9, 
   3.934013367469779*^9, 3.934547873505527*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"d7fc22f6-6e31-4367-a0c1-df06c2591d12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ks4", "=", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"i1", ",", "i2", ",", "i3", ",", 
         RowBox[{"4", "-", "i1", "-", "i2", "-", "i3"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i2", ",", "0", ",", 
         RowBox[{"4", "-", "i1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i3", ",", "0", ",", 
         RowBox[{"4", "-", "i1", "-", "i2"}]}], "}"}]}], "]"}], ",", "2"}], 
    "]"}], "//", "Reverse"}]}]], "Input",
 CellChangeTimes->{{3.887115638183951*^9, 3.8871156575488667`*^9}, {
   3.9005083731072474`*^9, 3.9005083806024313`*^9}, {3.900508661118297*^9, 
   3.9005086837760572`*^9}, {3.9005116130639563`*^9, 3.900511614242578*^9}, 
   3.900574438990902*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"55c7d350-d8a6-42bc-aa32-312686051c82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"k", "[", 
    RowBox[{"4", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"3", ",", "1", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"3", ",", "0", ",", "1", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"3", ",", "0", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "1", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "0", ",", "0", ",", "2"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "3", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "2", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "1", ",", "2", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "1", ",", "0", ",", "2"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "3", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "3"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "4", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "3", ",", "1", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "3", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "2", ",", "2", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "2", ",", "0", ",", "2"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "3"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "4", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "3", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "4"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8871156581128902`*^9, 3.8875303285053625`*^9, 3.8878247360282125`*^9, 
   3.888659267259172*^9, 3.889700417378628*^9, 3.8897012135985413`*^9, 
   3.890386791239111*^9, 3.890912869155037*^9, 3.8909130552364187`*^9, 
   3.890913222183393*^9, 3.890972767616913*^9, 3.891081684220175*^9, 
   3.891418891656064*^9, 3.900501347305458*^9, {3.900509575338769*^9, 
   3.9005095972844563`*^9}, 3.900509682065097*^9, 3.900510311196558*^9, 
   3.900511194982285*^9, 3.900511614589267*^9, 3.9005619077816143`*^9, 
   3.90057445224331*^9, 3.9005777660855627`*^9, 3.9052320329150343`*^9, 
   3.905935688669794*^9, 3.90594866734844*^9, 3.905948859729146*^9, 
   3.905949011883608*^9, 3.905949947704568*^9, 3.905956711241117*^9, 
   3.906048727672118*^9, 3.9060498815168343`*^9, 3.906097566400981*^9, 
   3.906112075384733*^9, 3.906116681036963*^9, 3.906117442109385*^9, 
   3.906118011276445*^9, 3.906119997846142*^9, 3.906557354639783*^9, 
   3.906704213157754*^9, 3.906705237354678*^9, 3.90678646292633*^9, 
   3.906788163213106*^9, 3.906789362307125*^9, 3.906789722052047*^9, 
   3.907661399109923*^9, 3.9076616605132504`*^9, 3.907671259277687*^9, 
   3.907672319261882*^9, 3.9076805769840193`*^9, 3.907743422553398*^9, 
   3.907744146968416*^9, 3.907744574205082*^9, 3.907761073867877*^9, 
   3.907761380375996*^9, 3.90776496508289*^9, 3.907827532657312*^9, 
   3.907848930701777*^9, 3.9079225615670156`*^9, 3.907924621682206*^9, 
   3.9079254557790194`*^9, 3.9079468461440983`*^9, 3.907995590316311*^9, 
   3.9079973879259863`*^9, 3.908003177205995*^9, 3.9080053794010267`*^9, 
   3.908005699144726*^9, 3.908012263812889*^9, 3.9081735790135317`*^9, 
   3.9081988251938267`*^9, 3.9081995264470654`*^9, 3.908201177473505*^9, 
   3.908355996151239*^9, 3.909500736961485*^9, 3.909501912977325*^9, 
   3.9095096950793867`*^9, 3.9095105868594513`*^9, 3.9095586478218718`*^9, 
   3.910092961197401*^9, 3.910345683541959*^9, 3.910346042399803*^9, 
   3.910346890785202*^9, 3.910350925470224*^9, 3.910358366480455*^9, 
   3.9142326518977327`*^9, 3.91423765386482*^9, 3.91424180034715*^9, 
   3.914409732798604*^9, 3.915093417799571*^9, 3.915093855045725*^9, 
   3.915098763600925*^9, 3.917518204765418*^9, 3.9175264782313433`*^9, 
   3.9175265732174664`*^9, 3.917955456460883*^9, 3.918106408555135*^9, 
   3.9183062260773153`*^9, 3.919230116002678*^9, 3.9192341571517897`*^9, 
   3.919433419314129*^9, 3.91943346768477*^9, 3.919433510238233*^9, 
   3.919856974355584*^9, 3.919860643310759*^9, 3.920359497537138*^9, 
   3.9230324459205313`*^9, 3.934000782358569*^9, 3.934001939628055*^9, 
   3.9340133674767237`*^9, 3.934547873544339*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"a2be8d38-09e0-4f9c-b376-ff1170d26b2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Powersks4", "=", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k1", "^", "i1"}], " ", 
        RowBox[{"k2", "^", "i2"}], " ", 
        RowBox[{"k3", "^", "i3"}], " ", 
        RowBox[{"k4", "^", 
         RowBox[{"(", 
          RowBox[{"4", "-", "i1", "-", "i2", "-", "i3"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i2", ",", "0", ",", 
         RowBox[{"4", "-", "i1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i3", ",", "0", ",", 
         RowBox[{"4", "-", "i1", "-", "i2"}]}], "}"}]}], "]"}], ",", "2"}], 
    "]"}], "//", "Reverse", " ", 
   RowBox[{"(*", 
    RowBox[{
    "Constructs", " ", "all", " ", "the", " ", "products", " ", "of", " ", 
     "4", " ", "symbols", " ", "kj"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.900508401368794*^9, 3.90050845760844*^9}, {
   3.900508689290173*^9, 3.900508745636257*^9}, {3.900511619950963*^9, 
   3.900511621455991*^9}, 3.900562944831675*^9, 3.9005744673199587`*^9, {
   3.9171820701753073`*^9, 3.917182074189706*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"e70af7d2-7cc5-4700-813b-2679c976db54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["k1", "4"], ",", 
   RowBox[{
    SuperscriptBox["k1", "3"], " ", "k2"}], ",", 
   RowBox[{
    SuperscriptBox["k1", "3"], " ", "k3"}], ",", 
   RowBox[{
    SuperscriptBox["k1", "3"], " ", "k4"}], ",", 
   RowBox[{
    SuperscriptBox["k1", "2"], " ", 
    SuperscriptBox["k2", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], ",", 
   RowBox[{
    SuperscriptBox["k1", "2"], " ", "k2", " ", "k4"}], ",", 
   RowBox[{
    SuperscriptBox["k1", "2"], " ", 
    SuperscriptBox["k3", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["k1", "2"], " ", "k3", " ", "k4"}], ",", 
   RowBox[{
    SuperscriptBox["k1", "2"], " ", 
    SuperscriptBox["k4", "2"]}], ",", 
   RowBox[{"k1", " ", 
    SuperscriptBox["k2", "3"]}], ",", 
   RowBox[{"k1", " ", 
    SuperscriptBox["k2", "2"], " ", "k3"}], ",", 
   RowBox[{"k1", " ", 
    SuperscriptBox["k2", "2"], " ", "k4"}], ",", 
   RowBox[{"k1", " ", "k2", " ", 
    SuperscriptBox["k3", "2"]}], ",", 
   RowBox[{"k1", " ", "k2", " ", "k3", " ", "k4"}], ",", 
   RowBox[{"k1", " ", "k2", " ", 
    SuperscriptBox["k4", "2"]}], ",", 
   RowBox[{"k1", " ", 
    SuperscriptBox["k3", "3"]}], ",", 
   RowBox[{"k1", " ", 
    SuperscriptBox["k3", "2"], " ", "k4"}], ",", 
   RowBox[{"k1", " ", "k3", " ", 
    SuperscriptBox["k4", "2"]}], ",", 
   RowBox[{"k1", " ", 
    SuperscriptBox["k4", "3"]}], ",", 
   SuperscriptBox["k2", "4"], ",", 
   RowBox[{
    SuperscriptBox["k2", "3"], " ", "k3"}], ",", 
   RowBox[{
    SuperscriptBox["k2", "3"], " ", "k4"}], ",", 
   RowBox[{
    SuperscriptBox["k2", "2"], " ", 
    SuperscriptBox["k3", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["k2", "2"], " ", "k3", " ", "k4"}], ",", 
   RowBox[{
    SuperscriptBox["k2", "2"], " ", 
    SuperscriptBox["k4", "2"]}], ",", 
   RowBox[{"k2", " ", 
    SuperscriptBox["k3", "3"]}], ",", 
   RowBox[{"k2", " ", 
    SuperscriptBox["k3", "2"], " ", "k4"}], ",", 
   RowBox[{"k2", " ", "k3", " ", 
    SuperscriptBox["k4", "2"]}], ",", 
   RowBox[{"k2", " ", 
    SuperscriptBox["k4", "3"]}], ",", 
   SuperscriptBox["k3", "4"], ",", 
   RowBox[{
    SuperscriptBox["k3", "3"], " ", "k4"}], ",", 
   RowBox[{
    SuperscriptBox["k3", "2"], " ", 
    SuperscriptBox["k4", "2"]}], ",", 
   RowBox[{"k3", " ", 
    SuperscriptBox["k4", "3"]}], ",", 
   SuperscriptBox["k4", "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.900509575367051*^9, 3.9005095973128157`*^9}, 
   3.9005096820943937`*^9, 3.9005103112345257`*^9, 3.900511195027103*^9, 
   3.90051162172475*^9, 3.900561907829618*^9, 3.9005744735132217`*^9, 
   3.900577766145131*^9, 3.905232032959092*^9, 3.905935688716421*^9, 
   3.905948667397358*^9, 3.9059488597805643`*^9, 3.905949012011298*^9, 
   3.905949947808887*^9, 3.905956711309825*^9, 3.906048727840437*^9, 
   3.9060498816513166`*^9, 3.906097566463303*^9, 3.906112075472478*^9, 
   3.906116681114128*^9, 3.906117442183674*^9, 3.9061180113549356`*^9, 
   3.906119997890217*^9, 3.9065573547847843`*^9, 3.9067042132228107`*^9, 
   3.906705237400628*^9, 3.906786462972639*^9, 3.906788163269259*^9, 
   3.90678936235215*^9, 3.906789722124917*^9, 3.90766139915092*^9, 
   3.907661660560832*^9, 3.90767125933626*^9, 3.907672319372027*^9, 
   3.907680577055263*^9, 3.9077434226167107`*^9, 3.907744147041717*^9, 
   3.907744574261294*^9, 3.90776107394636*^9, 3.9077613804487963`*^9, 
   3.907764965240172*^9, 3.907827532731882*^9, 3.9078489307782717`*^9, 
   3.90792256187754*^9, 3.907924621763826*^9, 3.9079254558571367`*^9, 
   3.907946846263772*^9, 3.907995590452869*^9, 3.907997387966673*^9, 
   3.908003177245685*^9, 3.908005379443881*^9, 3.9080056991885443`*^9, 
   3.908012263855158*^9, 3.9081735791307592`*^9, 3.908198825273147*^9, 
   3.908199526522801*^9, 3.908201177510007*^9, 3.908355996197906*^9, 
   3.909500737008768*^9, 3.909501913029255*^9, 3.909509695189022*^9, 
   3.9095105869089746`*^9, 3.909558647932549*^9, 3.910092961230448*^9, 
   3.910345683576191*^9, 3.910346042437858*^9, 3.910346890844487*^9, 
   3.91035092549816*^9, 3.910358366487103*^9, 3.914232651922817*^9, 
   3.914237653944463*^9, 3.914241800387952*^9, 3.914409732842046*^9, 
   3.915093417843143*^9, 3.915093855088912*^9, 3.915098763942857*^9, 
   3.9175182047975473`*^9, 3.917526478276053*^9, 3.917526573264017*^9, 
   3.917955456526753*^9, 3.918106408593281*^9, 3.918306226093356*^9, 
   3.919230116033914*^9, 3.919234157189721*^9, 3.9194334194198227`*^9, 
   3.919433467723729*^9, 3.9194335102733603`*^9, 3.919856974365951*^9, 
   3.9198606433444366`*^9, 3.920359497568346*^9, 3.923032445932502*^9, 
   3.934000782392791*^9, 3.9340019396738*^9, 3.9340133674846888`*^9, 
   3.9345478735830793`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"0d2f5807-02e2-40ad-9946-72321ca74df5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dummy4", "=", 
  RowBox[{"Ks4", ".", "Powersks4"}]}]], "Input",
 CellChangeTimes->{{3.900508720974168*^9, 3.900508752568139*^9}, {
  3.900574439988318*^9, 3.9005744808954897`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"2c3e518c-4d72-4786-836a-d7e0bf6a024d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["k4", "4"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "4"}], "]"}]}], "+", 
  RowBox[{"k3", " ", 
   SuperscriptBox["k4", "3"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k3", "2"], " ", 
   SuperscriptBox["k4", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k3", "3"], " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "3", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k3", "4"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "4", ",", "0"}], "]"}]}], "+", 
  RowBox[{"k2", " ", 
   SuperscriptBox["k4", "3"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "3"}], "]"}]}], "+", 
  RowBox[{"k2", " ", "k3", " ", 
   SuperscriptBox["k4", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}]}], "+", 
  RowBox[{"k2", " ", 
   SuperscriptBox["k3", "2"], " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "]"}]}], "+", 
  RowBox[{"k2", " ", 
   SuperscriptBox["k3", "3"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k4", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "2", ",", "0", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", "k3", " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k3", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "2", ",", "2", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k2", "3"], " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "3", ",", "0", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k2", "3"], " ", "k3", " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "3", ",", "1", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k2", "4"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "4", ",", "0", ",", "0"}], "]"}]}], "+", 
  RowBox[{"k1", " ", 
   SuperscriptBox["k4", "3"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "3"}], "]"}]}], "+", 
  RowBox[{"k1", " ", "k3", " ", 
   SuperscriptBox["k4", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}]}], "+", 
  RowBox[{"k1", " ", 
   SuperscriptBox["k3", "2"], " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "]"}]}], "+", 
  RowBox[{"k1", " ", 
   SuperscriptBox["k3", "3"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "3", ",", "0"}], "]"}]}], "+", 
  RowBox[{"k1", " ", "k2", " ", 
   SuperscriptBox["k4", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "1", ",", "0", ",", "2"}], "]"}]}], "+", 
  RowBox[{"k1", " ", "k2", " ", "k3", " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
  RowBox[{"k1", " ", "k2", " ", 
   SuperscriptBox["k3", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "1", ",", "2", ",", "0"}], "]"}]}], "+", 
  RowBox[{"k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "2", ",", "0", ",", "1"}], "]"}]}], "+", 
  RowBox[{"k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3", " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "]"}]}], "+", 
  RowBox[{"k1", " ", 
   SuperscriptBox["k2", "3"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "3", ",", "0", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k4", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "0", ",", "0", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", "k3", " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "1", ",", "0", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k3", " ", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k2", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "3"], " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"3", ",", "0", ",", "0", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "3"], " ", "k3", " ", 
   RowBox[{"k", "[", 
    RowBox[{"3", ",", "0", ",", "1", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "3"], " ", "k2", " ", 
   RowBox[{"k", "[", 
    RowBox[{"3", ",", "1", ",", "0", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "4"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"4", ",", "0", ",", "0", ",", "0"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.900509575396138*^9, 3.900509597341096*^9}, 
   3.900509682124542*^9, 3.9005103112747*^9, 3.900511195072999*^9, 
   3.9005114926876593`*^9, {3.900511624036715*^9, 3.900511627767641*^9}, 
   3.900561907878146*^9, {3.9005744770992937`*^9, 3.900574482039485*^9}, 
   3.9005777662135477`*^9, 3.905232033005382*^9, 3.9059356887630787`*^9, 
   3.905948667442773*^9, 3.905948859825199*^9, 3.905949012087121*^9, 
   3.905949947836811*^9, 3.905951327881763*^9, 3.905956711416634*^9, 
   3.906048727918311*^9, 3.906049881713109*^9, 3.906097566526415*^9, 
   3.906112075559186*^9, 3.906116681192132*^9, 3.906117442258738*^9, 
   3.9061180114397593`*^9, 3.906119997933323*^9, 3.906557355043105*^9, 
   3.906704213305151*^9, 3.906705237467229*^9, 3.906786463023253*^9, 
   3.906788163288117*^9, 3.906789362396809*^9, 3.906789722164118*^9, 
   3.907661399196061*^9, 3.907661660603258*^9, 3.907671259467952*^9, 
   3.9076723194129877`*^9, 3.907680577112158*^9, 3.907743422675682*^9, 
   3.907744147125578*^9, 3.907744574371334*^9, 3.907761074028349*^9, 
   3.907761380481907*^9, 3.907764965346428*^9, 3.907827532769972*^9, 
   3.907848930854261*^9, 3.907922562104465*^9, 3.9079246218382883`*^9, 
   3.9079254559384623`*^9, 3.90794684636436*^9, 3.9079955905471783`*^9, 
   3.907997388011959*^9, 3.908003177285635*^9, 3.9080053794880733`*^9, 
   3.908005699232093*^9, 3.908012263896813*^9, 3.908173579178738*^9, 
   3.908198825352921*^9, 3.908199526598927*^9, 3.908201177584771*^9, 
   3.908355996240939*^9, 3.909500737056835*^9, 3.909501913090158*^9, 
   3.909509695308701*^9, 3.9095105869563017`*^9, 3.9095586479925537`*^9, 
   3.9100929612660713`*^9, 3.910345683608583*^9, 3.910346042473763*^9, 
   3.9103468909239693`*^9, 3.910350925526466*^9, 3.910358366494084*^9, 
   3.9142326519508257`*^9, 3.91423765402418*^9, 3.9142418004325027`*^9, 
   3.914409732885209*^9, 3.915093417887233*^9, 3.915093855131981*^9, 
   3.915098764324429*^9, 3.917518204829199*^9, 3.917526478325268*^9, 
   3.917526573317216*^9, 3.917955456592208*^9, 3.9181064086321163`*^9, 
   3.918306226148151*^9, 3.919230116064785*^9, 3.919234157233424*^9, 
   3.919433419461892*^9, 3.919433467770829*^9, 3.919433510309124*^9, 
   3.919856974376665*^9, 3.919860643376437*^9, 3.920359497601225*^9, 
   3.923032445946598*^9, 3.934000782427896*^9, 3.934001939719762*^9, 
   3.934013367492998*^9, 3.934547873623925*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"56335520-b77b-4c72-aaea-446b78c64fec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ksubstitution", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ks4", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", 
     RowBox[{"Powersks4", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Ks4", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.906107370646839*^9, 3.9061074319563637`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"2793d885-6adc-4eca-a1d2-d0e49beca857"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"4", ",", "0", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    SuperscriptBox["k1", "4"]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"3", ",", "1", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k2"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"3", ",", "0", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"3", ",", "0", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k2", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "1", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k2", " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k3", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k3", " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "0", ",", "0", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "3", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "2"], " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "2", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "2"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "1", ",", "2", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", "k2", " ", 
     SuperscriptBox["k3", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", "k2", " ", "k3", " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", "k2", " ", 
     SuperscriptBox["k4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "3", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k3", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k3", "2"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", "k3", " ", 
     SuperscriptBox["k4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k4", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "4", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    SuperscriptBox["k2", "4"]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "3", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k2", "3"], " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "3", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k2", "3"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "2", ",", "2", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k3", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "2", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k2", "2"], " ", "k3", " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "2", ",", "0", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"k2", " ", 
     SuperscriptBox["k3", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"k2", " ", 
     SuperscriptBox["k3", "2"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"k2", " ", "k3", " ", 
     SuperscriptBox["k4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"k2", " ", 
     SuperscriptBox["k4", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "4", ",", "0"}], "]"}], "\[Rule]", 
    SuperscriptBox["k3", "4"]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "3", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k3", "3"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"k3", " ", 
     SuperscriptBox["k4", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "4"}], "]"}], "\[Rule]", 
    SuperscriptBox["k4", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0VtM0nEcBXBctclmNB2aEVZe2BTWgIKtWOV+tlArBctcF92IItCkpIgx
cjLyIXLogxAx4aGsrYi5Yl0phqzUWhpeMk22ZjRsf6Rfs3JUtlnf38PZZ+ft
bCdfefaAKo1Go1VBQpbMVTIWRrVrE5W1oFVSXnYI7OiKH02RzhgNL4FNxut/
uOsxSmfEbDxQeuvH6vPg1PHP9h7wKuO0xg02Z1QvE2lmKc8DfhFSb/bkYeQI
OpLEjBU6914wdPnbxn1g9XZOsQyU2KemteDKwKktZ8Cy0Fs1kanYbTCAUU23
h7hjvq/eSHqBO+EEP0w01N8AGxcq5IOglRusGQJTd2nPiOy/Ed442Oud/E2B
umnLTAIstXD7voI96bowBgeiGooYzFtmfwdVSnWsdANG3UubxfvBO773NuIi
W3ysCmTtuvLTBZ5oLaRebcLoiLPo4mtQ1J8sHwFzOIonxN4Hafw4OHq/hJnI
x6jOrjedLMDIVCm/TXS9UGSqQPMvP10NrmOM+ZrAiNbcGCnBSDv0MjoGFles
iU2AB/s9n4q4GM3P7nx0jodRi38uSfwY7qq5ADY43feyBPBPcjiQA4ZcvkFi
7jumgAKf27LnhEKMwmqpwQ62cdoddVsx+ifwdh4GWYUtMwEwK9s0S/TnDseJ
9OYRr1WE0UO+Vt8BiraJ6G1i2PU0xL8mwejxZGT8kgwj/U2jsh1sZSykrOAA
Ei92yjH6D5H/LPg=
  "],
 CellLabel->"Out[50]=",ExpressionUUID->"dd172296-fe0e-4976-9df8-1130e016346b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bsubstitution", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Bs", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", 
     RowBox[{"Powersbs", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Bs", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9061212882633457`*^9, 3.906121300874976*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"12efb925-26f0-47dd-8d01-b8ba4a80e8cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["b1", "2"]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b1", " ", "b2"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b1", " ", "b3"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b1", " ", "b4"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b1", " ", "b5"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b1", " ", "b6"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["b2", "2"]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b2", " ", "b3"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b2", " ", "b4"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b2", " ", "b5"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b2", " ", "b6"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["b3", "2"]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b3", " ", "b4"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b3", " ", "b5"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b3", " ", "b6"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["b4", "2"]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b4", " ", "b5"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b4", " ", "b6"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["b5", "2"]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b5", " ", "b6"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["b6", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.906121301118663*^9, 3.906121324939801*^9}, 
   3.9064501351743402`*^9, 3.906459142507872*^9, 3.90655790105392*^9, 
   3.9065590790766697`*^9, 3.906705519624045*^9, 3.906786463125017*^9, 
   3.906788163395751*^9, 3.906789362483406*^9, 3.906789722242399*^9, 
   3.907661399299453*^9, 3.907661660690135*^9, 3.907671259586516*^9, 
   3.9076723194963713`*^9, 3.907680577215189*^9, 3.907743422766203*^9, 
   3.907744147250355*^9, 3.90774457448691*^9, 3.907761074181419*^9, 
   3.907761380652191*^9, 3.9077649654762173`*^9, 3.907827532924515*^9, 
   3.907848931010311*^9, 3.907922562474074*^9, 3.907924621958243*^9, 
   3.907925456104843*^9, 3.907946846569971*^9, 3.907995590698393*^9, 
   3.907997388101577*^9, 3.908003177369557*^9, 3.9080053795770483`*^9, 
   3.9080056993515587`*^9, 3.908012263984618*^9, 3.908173579282381*^9, 
   3.908198825475521*^9, 3.908199526753256*^9, 3.908201177734795*^9, 
   3.908355996344887*^9, 3.909500737154347*^9, 3.909501913193432*^9, 
   3.9095096954248343`*^9, 3.909510587050295*^9, 3.9095586481136093`*^9, 
   3.910092961337274*^9, 3.910345683681602*^9, 3.910346042543544*^9, 
   3.9103468911169777`*^9, 3.910350925592416*^9, 3.910358366508836*^9, 
   3.9142326520118856`*^9, 3.914237654219615*^9, 3.9142418005168467`*^9, 
   3.914409732968457*^9, 3.915093417978917*^9, 3.9150938551935673`*^9, 
   3.9150987645477037`*^9, 3.917518204895116*^9, 3.9175264784127283`*^9, 
   3.917526573448958*^9, 3.9179554568005457`*^9, 3.918106408718618*^9, 
   3.9183062262858133`*^9, 3.919230116133018*^9, 3.91923415733083*^9, 
   3.919433419546485*^9, 3.919433467853671*^9, 3.919433510383423*^9, 
   3.91985697439915*^9, 3.919860643446011*^9, 3.920359497662222*^9, 
   3.9230324459714317`*^9, 3.934000782497225*^9, 3.934001939819097*^9, 
   3.934013367510147*^9, 3.934547873705399*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"dc1711c4-31fb-49fd-87c9-5d995444f09a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ksubstitutioninv", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Powersks4", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", 
     RowBox[{"Ks4", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Ks4", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9061077203664017`*^9, 3.9061077636552353`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"4224e4d3-c177-46ce-ae66-691284529326"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["k1", "4"], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"4", ",", "0", ",", "0", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k2"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"3", ",", "1", ",", "0", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k3"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"3", ",", "0", ",", "1", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"3", ",", "0", ",", "0", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k2", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k2", " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "1", ",", "0", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k3", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k3", " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k4", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "0", ",", "0", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "3"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "3", ",", "0", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "2"], " ", "k3"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "2"], " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "2", ",", "0", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k2", " ", 
     SuperscriptBox["k3", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "1", ",", "2", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k2", " ", "k3", " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k2", " ", 
     SuperscriptBox["k4", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", 
     SuperscriptBox["k3", "3"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "3", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", 
     SuperscriptBox["k3", "2"], " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k3", " ", 
     SuperscriptBox["k4", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", 
     SuperscriptBox["k4", "3"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "3"}], "]"}]}], ",", 
   RowBox[{
    SuperscriptBox["k2", "4"], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "4", ",", "0", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "3"], " ", "k3"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "3", ",", "1", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "3"], " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "3", ",", "0", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k3", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "2", ",", "2", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "2"], " ", "k3", " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "2", ",", "1", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k4", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "2", ",", "0", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", 
     SuperscriptBox["k3", "3"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", 
     SuperscriptBox["k3", "2"], " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", "k3", " ", 
     SuperscriptBox["k4", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", 
     SuperscriptBox["k4", "3"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "3"}], "]"}]}], ",", 
   RowBox[{
    SuperscriptBox["k3", "4"], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "4", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k3", "3"], " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "3", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k4", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k3", " ", 
     SuperscriptBox["k4", "3"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "]"}]}], ",", 
   RowBox[{
    SuperscriptBox["k4", "4"], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "4"}], "]"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.9061077438484898`*^9, 3.906107764307168*^9}, 
   3.906118223356126*^9, 3.9061202102615423`*^9, 3.90645013520833*^9, 
   3.906459142546694*^9, 3.90655790106072*^9, 3.906559079126782*^9, 
   3.906705519665839*^9, 3.9067864631745853`*^9, 3.9067881634518747`*^9, 
   3.906789362550498*^9, 3.90678972228191*^9, 3.9076613993427153`*^9, 
   3.907661660702079*^9, 3.907671259638468*^9, 3.907672319537154*^9, 
   3.907680577267315*^9, 3.907743422824497*^9, 3.907744147325499*^9, 
   3.9077445745429087`*^9, 3.907761074256377*^9, 3.90776138072501*^9, 
   3.907764965571918*^9, 3.907827532994596*^9, 3.907848931088873*^9, 
   3.9079225626123343`*^9, 3.907924622035727*^9, 3.907925456182251*^9, 
   3.907946846767544*^9, 3.907995590789092*^9, 3.9079973881436253`*^9, 
   3.908003177411504*^9, 3.908005379618432*^9, 3.908005699394977*^9, 
   3.908012264025921*^9, 3.908173579331994*^9, 3.9081988255722017`*^9, 
   3.908199526827448*^9, 3.908201177807843*^9, 3.9083559964275703`*^9, 
   3.909500737196506*^9, 3.909501913246387*^9, 3.909509695481159*^9, 
   3.9095105870609818`*^9, 3.90955864817179*^9, 3.910092961376239*^9, 
   3.910345683718549*^9, 3.910346042578506*^9, 3.9103468912146893`*^9, 
   3.9103509256256533`*^9, 3.910358366517214*^9, 3.914232652042151*^9, 
   3.9142376543286047`*^9, 3.91424180055273*^9, 3.91440973300893*^9, 
   3.915093418023521*^9, 3.915093855236466*^9, 3.915098764606735*^9, 
   3.917518204940886*^9, 3.917526478557252*^9, 3.917526573497789*^9, 
   3.9179554568709*^9, 3.918106408758482*^9, 3.918306226341407*^9, 
   3.919230116164901*^9, 3.91923415739157*^9, 3.919433419585607*^9, 
   3.919433467890712*^9, 3.919433510417905*^9, 3.919856974409629*^9, 
   3.919860643479868*^9, 3.9203594976925707`*^9, 3.923032445982812*^9, 
   3.934000782532817*^9, 3.934001939868321*^9, 3.9340133675184097`*^9, 
   3.9345478737472363`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"50ac611c-4044-4323-88cc-fc8542c272ba"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kummer", "=", 
    RowBox[{"ToExpression", "[", 
     RowBox[{"Import", "[", "\"\<Equation Kummer in P3.txt\>\"", "]"}], 
     "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Imports", " ", "the", " ", "equation", " ", "that", " ", "defines", " ", 
    "the", " ", "Kummer", " ", "in", " ", "P3"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.900511708253626*^9, 3.9005117257580347`*^9}, {
   3.900511783030129*^9, 3.900511783279458*^9}, {3.9005118838577213`*^9, 
   3.900511892529291*^9}, 3.9005119953271303`*^9, {3.917182086146298*^9, 
   3.9171821015126667`*^9}, {3.919433372411933*^9, 3.919433372677491*^9}, 
   3.9345481569493933`*^9},ExpressionUUID->"3fcc4ec2-0557-4b8e-a82d-\
6960fd3c7b56"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating a basis that reduces well modulo 2", "Section",
 CellChangeTimes->{{3.917418783733561*^9, 
  3.9174187937357616`*^9}},ExpressionUUID->"fbd4a92f-7775-4a4a-aab7-\
a9f8aaad1b27"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "The", " ", "bi", " ", "that", " ", "I", " ", "have", " ", "defined", " ", 
    "do", " ", "not", " ", "reduce", " ", "well", " ", "modulo", " ", "2"}], 
   ",", " ", 
   RowBox[{
   "as", " ", "they", " ", "reduce", " ", "to", " ", "elements", " ", "that", 
    " ", "are", " ", "linear", " ", "combination", " ", "of", " ", "the", " ",
     "reductions", " ", "of", " ", "the", " ", "even", " ", "functions", " ", 
    "in", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "therefore", " ", "quadratic", " ", "forms", " ", "in", " ", "the", " ",
        "kj"}], ")"}], ".", " ", "The"}], " ", "following", " ", "function", 
    " ", "takes", " ", "as", " ", "input", " ", "one", " ", "of", " ", "the", 
    " ", "bis", " ", "and", " ", "write", " ", "them", " ", "as", " ", "a", 
    " ", "quadratic", " ", "form", " ", "in", " ", "the", " ", 
    RowBox[{"kj", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.934548168216209*^9, 
  3.934548168626717*^9}},ExpressionUUID->"525d57ae-06ac-4de2-960f-\
84b455f3ce3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BsFromKsInChar2", "[", "B_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"mat", ",", "kernel"}], "}"}], ",", 
    RowBox[{
     RowBox[{"mat", "=", 
      RowBox[{"Linearise", "[", 
       RowBox[{
        RowBox[{"Remove0", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"B", "*", "b"}], "+", 
               RowBox[{"Ks2", ".", "Powersks2"}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"k1", "->", "K1"}], ",", 
                RowBox[{"k2", "->", "K2"}], ",", 
                RowBox[{"k3", "->", "K3"}], ",", 
                RowBox[{"k4", "->", "K4"}]}], "}"}]}], "//", "Factor2"}], ",", 
            RowBox[{"{", 
             RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2"}], "}"}]}], "]"}], 
          "]"}], "]"}], ",", 
        RowBox[{"Prepend", "[", 
         RowBox[{"Ks2", ",", "b"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"First", ",", " ", 
       RowBox[{
        RowBox[{
        "I", " ", "consider", " ", "a", " ", "linear", " ", "combination", 
         " ", "of", " ", "bi", " ", "with", " ", "all", " ", "the", " ", 
         "products", " ", "ki", "*", "kj", " ", "1"}], "<=", "i"}], ",", 
       RowBox[{"j", "<=", 
        RowBox[{
        "4", " ", "and", " ", "I", " ", "expand", " ", "all", " ", "the", " ",
          "coefficients", " ", "on", " ", "the", " ", "variables", " ", 
         "x1"}]}], ",", "x2", ",", 
       RowBox[{"y1", " ", "and", " ", 
        RowBox[{"y2", ".", " ", "This"}], " ", "generates", " ", "a", " ", 
        "system", " ", "of", " ", "linear", " ", "equations", " ", "on", " ", 
        "the", " ", "variables", " ", "g0"}], ",", "...", ",", "g3", ",", 
       "f0", ",", "...", ",", "f6", ",", " ", 
       RowBox[{
       "to", " ", "which", " ", "I", " ", "can", " ", "associate", " ", "a", 
        " ", "matrix"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"kernel", "=", 
      RowBox[{"LinearAlgebraMod", "[", 
       RowBox[{"\"\<NullSpace\>\"", ",", "mat", ",", "2"}], "]"}]}], ";", " ", 
     RowBox[{"(*", 
      RowBox[{
      "We", " ", "then", " ", "compute", " ", "the", " ", "kernel", " ", "of",
        " ", "this", " ", "matrix", " ", "to", " ", "obtain", " ", "the", " ",
        "linear", " ", "relation", " ", "that", " ", "I", " ", "want", " ", 
       "to", " ", "find"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"kernel", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", 
            RowBox[{"2", ";;", 
             RowBox[{"-", "1"}]}]}], "]"}], "]"}], "/", 
         RowBox[{"kernel", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}], ".", "Powersks2"}],
       "//", "Simplify"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9144099789057703`*^9, 3.914410167618391*^9}, {
  3.914410207627067*^9, 3.9144103361032457`*^9}, {3.914410368369513*^9, 
  3.91441047160602*^9}, {3.914416156452668*^9, 3.914416158411447*^9}, {
  3.914416222148981*^9, 3.914416407518054*^9}, {3.917182482432632*^9, 
  3.9171825192009573`*^9}, {3.9171825765933733`*^9, 3.9171827692918253`*^9}, {
  3.917418588442376*^9, 3.91741861437316*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"0d8ba5e6-bfc2-4789-8fcb-9f1793b21e53"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BsFromKsInChar2", "[", "B1", "]"}]], "Input",
 CellChangeTimes->{{3.914415923706543*^9, 3.914415931521282*^9}, {
  3.914416422518445*^9, 3.9144164228352823`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"030abde1-b741-429d-bc65-0a3f2fa07ea2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g1", " ", 
   SuperscriptBox["k1", "2"]}], "+", 
  RowBox[{"g2", " ", "k1", " ", "k2"}], "+", 
  RowBox[{"g3", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["k2", "2"], "+", 
     RowBox[{"k1", " ", "k3"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.914415932678553*^9, 3.914416175117782*^9, {3.914416308437512*^9, 
   3.914416314329487*^9}, {3.914416367345348*^9, 3.914416423476533*^9}, 
   3.915093418414103*^9, 3.915093855606935*^9, 3.915098765099761*^9, 
   3.917182110527092*^9, 3.917518205383815*^9, 3.917526478943541*^9, 
   3.917526573824119*^9, 3.917955457247267*^9, 3.9181064091457443`*^9, 
   3.918306226805543*^9, 3.919230116457161*^9, 3.9192341579237957`*^9, 
   3.9194334200938473`*^9, 3.9194334683519077`*^9, 3.919433510711809*^9, 
   3.9198569748774757`*^9, 3.9198606438343973`*^9, 3.920359498023643*^9, 
   3.923032446365367*^9, 3.9340007828894567`*^9, 3.9340019402002573`*^9, 
   3.9340133678544292`*^9, 3.934547874103352*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"a6e4f7ea-9d7e-4ed3-ac23-f95b9064060d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"W1", "=", 
   RowBox[{"BsFromKsInChar2", "[", "B1", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W2", "=", 
   RowBox[{"BsFromKsInChar2", "[", "B2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W3", "=", 
   RowBox[{"BsFromKsInChar2", "[", "B3", "]"}]}], 
  ";"}], "\[IndentingNewLine]", GridBox[{
   {
    RowBox[{
     RowBox[{"W4", "=", 
      RowBox[{"BsFromKsInChar2", "[", "B4", "]"}]}], ";"}]},
   {
    RowBox[{
     RowBox[{
      RowBox[{"W5", "=", 
       RowBox[{"BsFromKsInChar2", "[", "B5", "]"}]}], ";"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"W6", "=", 
       RowBox[{"BsFromKsInChar2", "[", "B6", "]"}]}], ";"}]}]}
  }]}], "Input",
 CellChangeTimes->{{3.900575188229846*^9, 3.900575218375492*^9}, {
  3.900575400498693*^9, 3.90057540259906*^9}, {3.900575852122198*^9, 
  3.900575859638925*^9}, {3.900575983196636*^9, 3.900575993483686*^9}, {
  3.900576069170301*^9, 3.900576103152501*^9}, {3.9005761370431557`*^9, 
  3.900576137287745*^9}, {3.9005763251659403`*^9, 3.900576326396214*^9}, {
  3.900576427493099*^9, 3.900576450690401*^9}, {3.9005766491110573`*^9, 
  3.9005766498609753`*^9}, {3.900576767944242*^9, 3.900576822001973*^9}, {
  3.900579924361067*^9, 3.900579958442246*^9}, {3.900584765768792*^9, 
  3.900584765777253*^9}, {3.906117929077836*^9, 3.906117948506578*^9}, {
  3.914235246145795*^9, 3.9142352994131308`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"cee15504-556c-4097-9da0-7a7be3573570"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "Null", "}"}], ",", 
   RowBox[{"{", 
    SuperscriptBox["Null", "2"], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9340007847319393`*^9, 3.934001942086301*^9, 
  3.934013369703286*^9, 3.934547876086821*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"62416686-a710-43f2-a236-9bbc6db76327"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ws", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"W1", ",", "W2", ",", "W3", ",", "W4", ",", "W5", ",", "W6"}], 
    "}"}], "//", "Factor2"}]}]], "Input",
 CellChangeTimes->{{3.9005768286516037`*^9, 3.900576837116693*^9}, {
  3.900577121935918*^9, 3.900577123698463*^9}, {3.900580716288637*^9, 
  3.900580718519532*^9}, {3.900600790479443*^9, 3.900600791844903*^9}, {
  3.9142353013909492`*^9, 3.914235324326274*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"44629f19-608d-4f99-bcf0-13a7c3a53719"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g1", " ", 
     SuperscriptBox["k1", "2"]}], "+", 
    RowBox[{"g2", " ", "k1", " ", "k2"}], "+", 
    RowBox[{"g3", " ", 
     SuperscriptBox["k2", "2"]}], "+", 
    RowBox[{"g3", " ", "k1", " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"g0", " ", 
     SuperscriptBox["k1", "2"]}], "+", 
    RowBox[{"g2", " ", "k1", " ", "k3"}], "+", 
    RowBox[{"g3", " ", "k2", " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"g0", " ", "k1", " ", "k2"}], "+", 
    RowBox[{"g1", " ", "k1", " ", "k3"}], "+", 
    RowBox[{"g3", " ", 
     SuperscriptBox["k3", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"f1", " ", 
     SuperscriptBox["k1", "2"]}], "+", 
    RowBox[{"f3", " ", "k1", " ", "k3"}], "+", 
    RowBox[{"f5", " ", 
     SuperscriptBox["k3", "2"]}], "+", 
    RowBox[{"k2", " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"f3", " ", "g0", " ", 
     SuperscriptBox["k1", "2"]}], "+", 
    RowBox[{"f1", " ", "g3", " ", "k1", " ", "k2"}], "+", 
    RowBox[{"f5", " ", "g0", " ", 
     SuperscriptBox["k2", "2"]}], "+", 
    RowBox[{"g0", " ", "g2", " ", "g3", " ", 
     SuperscriptBox["k2", "2"]}], "+", 
    RowBox[{"f3", " ", "g2", " ", "k1", " ", "k3"}], "+", 
    RowBox[{"g0", " ", "g2", " ", "g3", " ", "k1", " ", "k3"}], "+", 
    RowBox[{"f5", " ", "g1", " ", "k2", " ", "k3"}], "+", 
    RowBox[{"g1", " ", "g2", " ", "g3", " ", "k2", " ", "k3"}], "+", 
    RowBox[{
     SuperscriptBox["g2", "2"], " ", "g3", " ", 
     SuperscriptBox["k3", "2"]}], "+", 
    RowBox[{"g1", " ", "k1", " ", "k4"}], "+", 
    RowBox[{"g2", " ", "k2", " ", "k4"}], "+", 
    RowBox[{"g3", " ", "k3", " ", "k4"}]}], ",", 
   RowBox[{"g3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f1", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["k1", "2"]}], "+", 
      RowBox[{"f1", " ", "g1", " ", "g3", " ", 
       SuperscriptBox["k1", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g0", "2"], " ", "g2", " ", "g3", " ", 
       SuperscriptBox["k1", "2"]}], "+", 
      RowBox[{"f1", " ", "g2", " ", "g3", " ", "k1", " ", "k2"}], "+", 
      RowBox[{"f1", " ", 
       SuperscriptBox["g3", "2"], " ", 
       SuperscriptBox["k2", "2"]}], "+", 
      RowBox[{"g0", " ", "g1", " ", 
       SuperscriptBox["g3", "2"], " ", 
       SuperscriptBox["k2", "2"]}], "+", 
      RowBox[{"f3", " ", 
       SuperscriptBox["g2", "2"], " ", "k1", " ", "k3"}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g2", "2"], " ", "g3", " ", "k1", " ", "k3"}], "+", 
      RowBox[{"g0", " ", "g1", " ", 
       SuperscriptBox["g3", "2"], " ", "k1", " ", "k3"}], "+", 
      RowBox[{"f5", " ", "g0", " ", "g3", " ", "k2", " ", "k3"}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g3", "2"], " ", "k2", " ", "k3"}], "+", 
      RowBox[{"g0", " ", "g2", " ", 
       SuperscriptBox["g3", "2"], " ", "k2", " ", "k3"}], "+", 
      RowBox[{"f5", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["k3", "2"]}], "+", 
      RowBox[{"f5", " ", "g1", " ", "g3", " ", 
       SuperscriptBox["k3", "2"]}], "+", 
      RowBox[{"f3", " ", 
       SuperscriptBox["g3", "2"], " ", 
       SuperscriptBox["k3", "2"]}], "+", 
      RowBox[{"g1", " ", "g2", " ", 
       SuperscriptBox["g3", "2"], " ", 
       SuperscriptBox["k3", "2"]}], "+", 
      RowBox[{"g0", " ", "g3", " ", "k1", " ", "k4"}], "+", 
      RowBox[{
       SuperscriptBox["g2", "2"], " ", "k2", " ", "k4"}], "+", 
      RowBox[{"g2", " ", "g3", " ", "k3", " ", "k4"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0X0s1HEcB3BsQtNsdnRXcx1juVPcXaQHuf2Wmg47pOap/vDU3TWXrrrE
UcOKQhs3zyEqumiX5pT1YOtckmSKkiOE7uJnM7ZqUr2/f3z22md7//He3u5J
Z6JTra2srE7iCoKn0g1ONJV211tJ1Gvsc3th2erpPOLGsKGbxLrk5w3ETFO2
zAjbfJ33D0LtZISmmUlTRpaIu8aiqfWmd5ett9CUsvpLJVGtNmmJ4kefttnA
3p2SdFvomXMlQQhrDBcXiH/uGI9EQa4wo+go3BA76hcD+1yY3segsNXUydtK
U2ED/XIlvBW6/oPoUuKrqYGurBFpLRSNFP8lcgVlPnVQOLrj7SE39Dk8s0Bk
l76qFcOse3GcMDiZIPeWQH6cy+d0KI7RCxXQo2eTlNj8/apKBf3Dx+uIjvk2
JzLhgOGbpQIyK9sTb8P4+aHIXlgY+C/KCINUB7uJycWc32aYcePNmAXONKa1
L5Ieal0PDVsrWszEmrVEt2W47KadFrFp6kWfMiAcciZYJcSmmUsJEZBvmlip
grxspfk1h6bqBbLsPtg/LQodgDrfxi6i47MDfrOwem8Vw+KOHRM7slI88POK
Woj1IXrnVHh2dsnhFMyJ39wmh04so2yQS1MxK7Vd76FeHjg+BMM/iqeH4fby
+1OePPRTK4K9YJCkuFPpQ1NmmWCRyE6yjr4Al6Zsdc587Gzn2e0K2S+9jEQL
9xzfDKMV0jmBgKYmOh6qyuHS7gbN8V3I29uVxkLVg8Gxp1Az/+ErUcFwnyP+
YrK1hf40FSJ9cv46NOZec8gNoKmUxwx+5T6aYjQzh/Mk2HXWkJQP9cGBPwth
+Z6C1ZJImvoP11VqGA==
  "],
 CellLabel->"Out[61]=",ExpressionUUID->"71a6a01a-e255-46a7-910a-cc48b94ced2c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DesKummer", "=", 
  RowBox[{
   RowBox[{"Import", "[", 
    RowBox[{"\"\<Equations Kummer in P5.txt\>\"", ",", "\"\<List\>\""}], 
    "]"}], "//", "ToExpression", " ", 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "is", " ", "the", " ", "expression", " ", "giving", " ", 
     "the", " ", "desingularisation", " ", "in", " ", "characteristic", " ", 
     RowBox[{"zero", " ", "/", " ", "partial"}], " ", "desingularisation", 
     " ", "in", " ", "characteristic", " ", "two"}], " ", "*)"}]}]}]], "Input",\

 CellChangeTimes->{{3.900585416186936*^9, 3.900585421538862*^9}, {
   3.9005854562742453`*^9, 3.9005855600098143`*^9}, {3.900587054135211*^9, 
   3.900587079837489*^9}, {3.9005871349598722`*^9, 3.9005871373792677`*^9}, {
   3.9005871748682137`*^9, 3.900587201540552*^9}, {3.900587267973032*^9, 
   3.9005872799389677`*^9}, {3.900587313100622*^9, 3.9005873464449263`*^9}, {
   3.900587451501238*^9, 3.900587490768849*^9}, 3.9005889904593763`*^9, {
   3.91035564992909*^9, 3.910355660224578*^9}, {3.917182813599737*^9, 
   3.9171828245638523`*^9}, {3.917182861649653*^9, 3.917182922233776*^9}, 
   3.919433281670658*^9, {3.9194333408013277`*^9, 3.919433341094685*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"6cf87a3a-d202-4707-a6a1-0e99c5aafa10"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"256", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6"}], "+", 
    RowBox[{"256", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f5", "3"], " ", "f6"}], "-", 
    RowBox[{"256", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["f6", "2"]}], "-", 
    RowBox[{"512", " ", "b2", " ", "b4", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"]}], "+", 
    RowBox[{"128", " ", "b4", " ", "b5", " ", 
     SuperscriptBox["f6", "3"]}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "3"], " ", "f6", " ", "g0"}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0"}], "+", 
    RowBox[{"256", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0"}], "-", 
    RowBox[{"64", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["f6", "3"], " ", "g0"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1"}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "3"], " ", "f6", " ", "g1"}], "+", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g1"}], "+", 
    RowBox[{"256", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1"}], "-", 
    RowBox[{"64", " ", "b2", " ", "b5", " ", 
     SuperscriptBox["f6", "3"], " ", "g1"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g2"}], "-", 
    RowBox[{"128", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "3"], " ", "f6", " ", "g2"}], "+", 
    RowBox[{"128", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g2"}], "+", 
    RowBox[{"256", " ", "b2", " ", "b3", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2"}], "-", 
    RowBox[{"64", " ", "b3", " ", "b5", " ", 
     SuperscriptBox["f6", "3"], " ", "g2"}], "-", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g2"}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g0", "2"], " ", "g2"}], "-", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", "g2"}], "+", 
    RowBox[{"64", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g1", " ", "g2"}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g1", "2"], " ", "g2"}], "+", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g2", "3"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"]}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b6", " ", 
     SuperscriptBox["f5", "2"], " ", "g3"}], "+", 
    RowBox[{"64", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["f5", "3"], " ", "g3"}], "-", 
    RowBox[{"16", " ", "b1", " ", "b6", " ", "f4", " ", "f6", " ", "g3"}], 
    "-", 
    RowBox[{"16", " ", "b2", " ", "b6", " ", "f5", " ", "f6", " ", "g3"}], 
    "-", 
    RowBox[{
    "64", " ", "b1", " ", "b5", " ", "f4", " ", "f5", " ", "f6", " ", "g3"}], 
    "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"128", " ", "b1", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"128", " ", "b2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f5", "3"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"16", " ", "b3", " ", "b6", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"64", " ", "b2", " ", "b5", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", "f2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b3", " ", "f3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"128", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"128", " ", "b2", " ", "b3", " ", "f3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", "f0", " ", 
     SuperscriptBox["f6", "3"], " ", "g3"}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", "f1", " ", 
     SuperscriptBox["f6", "3"], " ", "g3"}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b3", "2"], " ", "f3", " ", 
     SuperscriptBox["f6", "3"], " ", "g3"}], "-", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g3"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g0", "2"], " ", "g3"}], "+", 
    RowBox[{"128", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", "g3"}], "-", 
    RowBox[{"192", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g3"}], "-", 
    RowBox[{"192", " ", "b2", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g3"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", "g1", " ", "g3"}], 
    "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g3"}], "+", 
    RowBox[{"96", " ", "b1", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g3"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
    RowBox[{"64", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
    RowBox[{"80", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
    RowBox[{
    "256", " ", "b1", " ", "b4", " ", "f4", " ", "f5", " ", "f6", " ", "g2", 
     " ", "g3"}], "+", 
    RowBox[{"384", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"256", " ", "b2", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f5", "3"], " ", "g0", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"96", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f5", " ", "f6", " ", "g0", 
     " ", "g2", " ", "g3"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", "g2", " ", "g3"}], 
    "+", 
    RowBox[{"96", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "3"], " ", "g1", " ", "g2", " ", "g3"}], "-", 
    RowBox[{
    "96", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", "f6", " ", "g1", 
     " ", "g2", " ", "g3"}], "-", 
    RowBox[{"160", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", "g2", " ", "g3"}], 
    "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "3"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{
    "96", " ", "b1", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"160", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"128", " ", "b2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
    RowBox[{"32", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "+", 
    RowBox[{"16", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
    RowBox[{
    "32", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "4"], " ", "g3"}], "+", 
    RowBox[{"16", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "4"], " ", "g3"}], "+", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f5", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"128", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f4", "2"], " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"256", " ", "b2", " ", "b4", " ", "f4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"96", " ", "b4", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "3"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f4", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
    "160", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", "f6", " ", "g0", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"48", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "3"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "3"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b6", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f4", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "16", " ", "b1", " ", "b5", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "f5", " ", "f6", " ", "g1", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
    "32", " ", "b1", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", "g1", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b6", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"96", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "3"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"8", " ", "b2", " ", "b6", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "32", " ", "b1", " ", "b5", " ", "f4", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f5", " ", "f6", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
    "128", " ", "b1", " ", "b2", " ", "f2", " ", "f5", " ", "f6", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f5", " ", "f6", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
    "128", " ", "b1", " ", "b3", " ", "f3", " ", "f5", " ", "f6", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
    "256", " ", "b2", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"96", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"48", " ", "b3", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"48", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g0", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
    "128", " ", "b1", " ", "b4", " ", "f5", " ", "f6", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"144", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "f6", " ", "g0", " ", "g1", 
     " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"88", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"24", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b4", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"160", " ", "b2", " ", "b4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"40", " ", "b2", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "5"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b6", " ", "f4", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"4", " ", "b2", " ", "b6", " ", "f5", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b5", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f5", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b3", " ", "b6", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"32", " ", "b2", " ", "b5", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "64", " ", "b1", " ", "b2", " ", "f2", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "64", " ", "b1", " ", "b3", " ", "f3", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "64", " ", "b2", " ", "b3", " ", "f3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"96", " ", "b1", " ", "b2", " ", "f0", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["b2", "2"], " ", "f1", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["b3", "2"], " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"48", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "96", " ", "b1", " ", "b4", " ", "f4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "96", " ", "b2", " ", "b4", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f6", " ", "g0", " ", "g1", 
     " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
    "64", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", "g0", " ", "g1", 
     " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"24", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"40", " ", "b1", " ", "b2", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
    "64", " ", "b1", " ", "b4", " ", "f4", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"96", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"128", " ", "b2", " ", "b4", " ", "f4", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f5", " ", "g0", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"88", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
    "72", " ", "b1", " ", "b2", " ", "f4", " ", "f6", " ", "g0", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "f6", " ", "g0", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
    "64", " ", "b1", " ", "b3", " ", "f5", " ", "f6", " ", "g0", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "24", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"48", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b5", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "f6", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
    "32", " ", "b1", " ", "b3", " ", "f4", " ", "f6", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
    "80", " ", "b2", " ", "b3", " ", "f5", " ", "f6", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"4", " ", "b1", " ", "b6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"48", " ", "b1", " ", "b5", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"24", " ", "b1", " ", "b3", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"40", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f2", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f3", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"96", " ", "b2", " ", "b3", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"24", " ", "b1", " ", "b4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", "b2", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"12", " ", "b1", " ", "b2", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"40", " ", "b1", " ", "b2", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"10", " ", "b1", " ", "b3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"40", " ", "b1", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"32", " ", "b2", " ", "b4", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"24", " ", "b4", " ", "b5", " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f4", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "24", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"12", " ", "b1", " ", "b5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "24", " ", "b1", " ", "b3", " ", "f4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "24", " ", "b2", " ", "b3", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"b1", " ", "b6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f4", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b5", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"20", " ", "b2", " ", "b5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "16", " ", "b1", " ", "b2", " ", "f2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "16", " ", "b1", " ", "b3", " ", "f3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "32", " ", "b2", " ", "b3", " ", "f4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"6", " ", "b1", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "3"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"2", " ", "b2", " ", "b6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b5", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "32", " ", "b1", " ", "b2", " ", "f2", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "32", " ", "b1", " ", "b3", " ", "f3", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "48", " ", "b2", " ", "b3", " ", "f4", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"12", " ", "b3", " ", "b5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "32", " ", "b2", " ", "b3", " ", "f3", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "12", " ", "b1", " ", "b4", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", 
     SuperscriptBox["g0", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "32", " ", "b1", " ", "b4", " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "60", " ", "b2", " ", "b4", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "g0", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "42", " ", "b1", " ", "b2", " ", "f6", " ", "g0", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"14", " ", "b1", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", "b1", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"12", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"44", " ", "b2", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"36", " ", "b1", " ", "b2", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"18", " ", "b1", " ", "b3", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"22", " ", "b1", " ", "b3", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"26", " ", "b2", " ", "b3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"12", " ", "b2", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "g1", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["g2", "5"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"b3", " ", "b6", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", "b2", " ", "b5", " ", "f4", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f4", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f2", " ", "f4", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f4", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f3", " ", "f4", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", "f5", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "f5", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f3", " ", "f5", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"24", " ", "b1", " ", "b2", " ", "f0", " ", "f6", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["b2", "2"], " ", "f1", " ", "f6", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["b3", "2"], " ", "f3", " ", "f6", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"12", " ", "b2", " ", "b4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "f5", " ", 
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"12", " ", "b1", " ", "b4", " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"12", " ", "b2", " ", "b4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{
    "10", " ", "b1", " ", "b2", " ", "f5", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{
    "10", " ", "b1", " ", "b3", " ", "f6", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"6", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"16", " ", "b2", " ", "b4", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{
    "12", " ", "b1", " ", "b2", " ", "f4", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f5", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{
    "10", " ", "b2", " ", "b3", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"6", " ", "b1", " ", "b3", " ", "f4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{
    "18", " ", "b2", " ", "b3", " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"16", " ", "b2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"7", " ", "b1", " ", "b4", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"6", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b2", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"2", " ", "b4", " ", "b5", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"b1", " ", "b5", " ", "g0", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f4", " ", "g0", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b2", " ", "b5", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "f1", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f2", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "f3", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f3", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "g0", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"b1", " ", "b2", " ", 
     SuperscriptBox["g1", "3"], " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"b3", " ", "b5", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f3", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"b1", " ", "b4", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["g0", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"7", " ", "b2", " ", "b4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"6", " ", "b1", " ", "b2", " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"b1", " ", "b3", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"5", " ", "b2", " ", "b3", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f0", " ", 
     SuperscriptBox["g3", "7"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "f1", " ", 
     SuperscriptBox["g3", "7"]}], "+", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", "f3", " ", 
     SuperscriptBox["g3", "7"]}], "-", 
    RowBox[{"b2", " ", "b4", " ", "g0", " ", 
     SuperscriptBox["g3", "7"]}], "-", 
    RowBox[{"b1", " ", "b3", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "7"]}], "-", 
    RowBox[{"b2", " ", "b3", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "7"]}], "-", 
    RowBox[{"b2", " ", "b3", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "7"]}], "-", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "7"]}]}], ",", 
   RowBox[{
    RowBox[{"64", " ", 
     SuperscriptBox["b4", "2"], " ", 
     SuperscriptBox["f6", "3"]}], "-", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", "g0"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g0", "2"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", "g1"}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g1"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g1", "2"]}], "+", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g2"}], "+", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "3"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "3"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "4"]}], "-", 
    RowBox[{
    "64", " ", "b1", " ", "b4", " ", "f4", " ", "f5", " ", "f6", " ", "g3"}], 
    "-", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f5", " ", "f6", " ", "g0", 
     " ", "g3"}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", "g3"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g3"}], "+", 
    RowBox[{
    "32", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", "f6", " ", "g1", 
     " ", "g3"}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", "g3"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g3"}], "+", 
    RowBox[{"4", " ", "b1", " ", "b6", " ", "f6", " ", "g2", " ", "g3"}], "+", 
    RowBox[{
    "16", " ", "b1", " ", "b5", " ", "f5", " ", "f6", " ", "g2", " ", "g3"}], 
    "+", 
    RowBox[{
    "32", " ", "b1", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", "g2", 
     " ", "g3"}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g2", " ", "g3"}], "+", 
    RowBox[{"16", " ", "b2", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g2", " ", "g3"}], 
    "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", "g3"}], "-", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"48", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"16", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"24", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
    RowBox[{"4", " ", "b1", " ", "b6", " ", "f5", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"4", " ", "b2", " ", "b6", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "32", " ", "b1", " ", "b2", " ", "f2", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "32", " ", "b1", " ", "b3", " ", "f3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "32", " ", "b2", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["b4", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", "b3", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"48", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "32", " ", "b1", " ", "b4", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "f6", " ", "g0", " ", "g1", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "32", " ", "b2", " ", "b4", " ", "f5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "8", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", "g0", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "f6", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "8", " ", "b1", " ", "b3", " ", "f5", " ", "f6", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"6", " ", "b1", " ", "b2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"6", " ", "b1", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b2", " ", "b4", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "16", " ", "b1", " ", "b2", " ", "f4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "16", " ", "b1", " ", "b3", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "16", " ", "b2", " ", "b3", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b1", " ", "b6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"12", " ", "b1", " ", "b5", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f4", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b2", " ", "b5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "16", " ", "b2", " ", "b3", " ", "f4", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b2", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b2", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"10", " ", "b1", " ", "b2", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"10", " ", "b1", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"10", " ", "b2", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"b2", " ", "b6", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f5", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f2", " ", "f5", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f5", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f3", " ", "f5", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["b4", "2"], " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", "b3", " ", "b5", " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", "b2", " ", "b3", " ", "f3", " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"12", " ", "b1", " ", "b4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "f6", " ", 
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", "b2", " ", "b4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b2", " ", "f6", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", "b1", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b4", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"12", " ", "b2", " ", "b4", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "10", " ", "b1", " ", "b2", " ", "f5", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"6", " ", "b1", " ", "b3", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"6", " ", "b1", " ", "b3", " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"b1", " ", "b4", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", "b2", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f4", " ", "g0", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"b2", " ", "b5", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "f1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f2", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "f3", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f3", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"b1", " ", "b2", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"b2", " ", "b4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"b1", " ", "b3", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"b2", " ", "b3", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["b4", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"b3", " ", "b5", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "f0", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "f2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", "f4", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"b1", " ", "b4", " ", "g0", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"b2", " ", "b4", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"b1", " ", "b2", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"b1", " ", "b3", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"]}]}], ",", 
   RowBox[{
    RowBox[{"16", " ", "b1", " ", "b4", " ", "f4", " ", "f6"}], "+", 
    RowBox[{"16", " ", "b2", " ", "b4", " ", "f5", " ", "f6"}], "+", 
    RowBox[{"16", " ", "b3", " ", "b4", " ", 
     SuperscriptBox["f6", "2"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f6", " ", "g0"}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", "g0"}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0"}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f4", " ", "f6", " ", "g1"}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "f6", " ", "g1"}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1"}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f4", " ", "f6", " ", "g2"}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f5", " ", "f6", " ", "g2"}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g2"}], "+", 
    RowBox[{"4", " ", "b1", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "3"]}], "+", 
    RowBox[{"b1", " ", "b6", " ", "g3"}], "+", 
    RowBox[{"4", " ", "b1", " ", "b5", " ", "f5", " ", "g3"}], "+", 
    RowBox[{"4", " ", "b2", " ", "b5", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f2", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f3", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f4", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"8", " ", "b1", " ", "b4", " ", "f6", " ", "g1", " ", "g3"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", "g1", " ", "g3"}], 
    "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
    RowBox[{"8", " ", "b2", " ", "b4", " ", "f6", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "g0", " ", "g2", " ", "g3"}], 
    "-", 
    RowBox[{
    "2", " ", "b1", " ", "b2", " ", "f6", " ", "g0", " ", "g2", " ", "g3"}], 
    "-", 
    RowBox[{
    "2", " ", "b1", " ", "b2", " ", "f5", " ", "g1", " ", "g2", " ", "g3"}], 
    "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", "g1", " ", "g2", " ", "g3"}], 
    "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"4", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"4", " ", "b2", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b3", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b2", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b5", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"b1", " ", "b4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"b2", " ", "b5", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "f1", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "f3", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", "f5", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b4", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b1", " ", "b2", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b2", " ", "b4", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b1", " ", "b3", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b2", " ", "b3", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"b3", " ", "b4", " ", 
     SuperscriptBox["g3", "4"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9103556609231873`*^9, 3.910358368757752*^9, 3.914232654274914*^9, 
   3.914237657862708*^9, 3.914241802416195*^9, 3.9144097333741283`*^9, {
   3.9144112475793343`*^9, 3.914411272963456*^9}, 3.915093420473995*^9, 
   3.915093857602372*^9, 3.9150987681482067`*^9, 3.917518208246293*^9, 
   3.917526481199596*^9, 3.917526577305172*^9, 3.917955459692894*^9, 
   3.9181064113391933`*^9, 3.918306229576283*^9, 3.919230117104761*^9, 
   3.919234160284617*^9, 3.9194332824062347`*^9, 3.919433341482731*^9, 
   3.91943342253554*^9, 3.9194334707013407`*^9, 3.919433513096038*^9, 
   3.919856977010173*^9, 3.919860645819675*^9, 3.920359500308116*^9, 
   3.923032448733143*^9, 3.934000784833799*^9, 3.934001942232087*^9, 
   3.9340133697728*^9, 3.9345478762036333`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"67298ded-e03a-43d0-813e-fe8fc5c0128c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["b2", "2"]}], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"b1", " ", "b3", " ", 
       SuperscriptBox["g3", "2"]}]}], ")"}], "/", "K1"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b1", "->", "B1"}], ",", 
     RowBox[{"b2", "->", "B2"}], ",", 
     RowBox[{"b3", "->", "B3"}], ",", 
     RowBox[{"b4", "->", "B4"}]}], "}"}]}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.917183213639866*^9, 3.9171832612017117`*^9}, {
  3.9171833009491043`*^9, 3.917183304690674*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"a51c9aab-114c-41f7-8975-eb10855c715c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["g3", "2"]}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x1", "-", "x2"}], ")"}], "6"], " ", 
  RowBox[{"(", 
   RowBox[{"g0", "+", 
    RowBox[{"g1", " ", "x1"}], "+", 
    RowBox[{"g2", " ", 
     SuperscriptBox["x1", "2"]}], "+", 
    RowBox[{"g3", " ", 
     SuperscriptBox["x1", "3"]}], "+", 
    RowBox[{"2", " ", "y1"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"g0", "+", 
    RowBox[{"g1", " ", "x2"}], "+", 
    RowBox[{"g2", " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{"g3", " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    RowBox[{"2", " ", "y2"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.917183258225008*^9, 3.917183262134924*^9}, 
   3.9171833057380867`*^9, 3.917518208328266*^9, 3.917526481269452*^9, 
   3.9175265773813334`*^9, 3.917955459770276*^9, 3.918106411398816*^9, 
   3.918306229659767*^9, 3.919230117157097*^9, 3.919234160333633*^9, 
   3.919433422617931*^9, 3.919433470789466*^9, 3.919433513156932*^9, 
   3.919856977053609*^9, 3.9198606458756313`*^9, 3.9203595003718863`*^9, 
   3.923032448788979*^9, 3.9340007848872223`*^9, 3.9340019422979813`*^9, 
   3.934013369806217*^9, 3.934547876254636*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"d99a2c38-5342-4de9-a78c-a98c5065695b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DesMap", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["b2", "2"]}], " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"b1", " ", "b3", " ", 
      SuperscriptBox["g3", "2"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", "b1", " ", "b4", " ", "g3"}], "-", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", "g0", " ", "g3"}], "-", 
     RowBox[{"b1", " ", "b2", " ", "g1", " ", "g3"}], "-", 
     RowBox[{"b1", " ", "b3", " ", "g2", " ", "g3"}], "-", 
     RowBox[{"b2", " ", "b3", " ", 
      SuperscriptBox["g3", "2"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", "b2", " ", "b4", " ", "g3"}], "-", 
     RowBox[{"b1", " ", "b2", " ", "g0", " ", "g3"}], "-", 
     RowBox[{
      SuperscriptBox["b2", "2"], " ", "g1", " ", "g3"}], "-", 
     RowBox[{"b2", " ", "b3", " ", "g2", " ", "g3"}], "-", 
     RowBox[{
      SuperscriptBox["b3", "2"], " ", 
      SuperscriptBox["g3", "2"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "b1", " ", "b4", " ", "f6", " ", "g0"}], "-", 
     RowBox[{"4", " ", "b2", " ", "b4", " ", "f6", " ", "g1"}], "+", 
     RowBox[{"b1", " ", "b3", " ", "g0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "f6", " ", "g2"}], "-", 
        RowBox[{"f5", " ", "g3"}]}], ")"}]}], "+", 
     RowBox[{"b3", " ", "b4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "f6", " ", "g2"}], "+", 
        RowBox[{"2", " ", "f5", " ", "g3"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["b4", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "f6"}], "+", 
        SuperscriptBox["g3", "2"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f6", " ", 
         SuperscriptBox["g0", "2"]}], "+", 
        RowBox[{"f0", " ", 
         SuperscriptBox["g3", "2"]}]}], ")"}]}], "+", 
     RowBox[{"b1", " ", "b2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "f6", " ", "g0", " ", "g1"}], "+", 
        RowBox[{"f1", " ", 
         SuperscriptBox["g3", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["b2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f6", " ", 
         SuperscriptBox["g1", "2"]}], "+", 
        RowBox[{"f2", " ", 
         SuperscriptBox["g3", "2"]}]}], ")"}]}], "+", 
     RowBox[{"b2", " ", "b3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "f6", " ", "g1", " ", "g2"}], "+", 
        RowBox[{"g3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "f5"}], " ", "g1"}], "+", 
           RowBox[{"f3", " ", "g3"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["b3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f6", " ", 
         SuperscriptBox["g2", "2"]}], "+", 
        RowBox[{"g3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "f5"}], " ", "g2"}], "+", 
           RowBox[{"f4", " ", "g3"}]}], ")"}]}]}], ")"}]}]}]}], "}"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"This", " ", "is", " ", "the", " ", "inverse", " ", "blow"}], 
     "-", 
     RowBox[{"up", " ", 
      RowBox[{"map", ".", " ", "This"}], " ", "has", " ", "been", " ", 
      "computed", " ", "from", " ", "the", " ", "fact", " ", "that", " ", 
      SuperscriptBox["g3", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "6"], 
      RowBox[{"(", 
       RowBox[{"g0", "+", 
        RowBox[{"g1", " ", "x1"}], "+", 
        RowBox[{"g2", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"g3", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"2", " ", "y1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"g0", "+", 
        RowBox[{"g1", " ", "x2"}], "+", 
        RowBox[{"g2", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"g3", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2", " ", "y2"}]}], ")"}], "ki", " ", "can", " ", "be", " ", 
      "computed", " ", "as", " ", "a", " ", "quadratic", " ", "polynomial", 
      " ", "on", " ", "the", " ", "bj", " ", "where", " ", "1"}]}], "<=", "j",
     "<=", "4"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9006452183354187`*^9, 3.9006452327186623`*^9}, {
  3.917183156374655*^9, 3.9171832014109297`*^9}, {3.917183268641296*^9, 
  3.917183346133883*^9}, {3.917183439505104*^9, 3.917183452336801*^9}, {
  3.932462970604938*^9, 3.932462971795885*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"f135c7c8-2c87-4e41-b497-a4787bbff1a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["b2", "2"]}], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"b1", " ", "b3", " ", 
     SuperscriptBox["g3", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", "b1", " ", "b4", " ", "g3"}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "g0", " ", "g3"}], "-", 
    RowBox[{"b1", " ", "b2", " ", "g1", " ", "g3"}], "-", 
    RowBox[{"b1", " ", "b3", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"b2", " ", "b3", " ", 
     SuperscriptBox["g3", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", "b2", " ", "b4", " ", "g3"}], "-", 
    RowBox[{"b1", " ", "b2", " ", "g0", " ", "g3"}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "g1", " ", "g3"}], "-", 
    RowBox[{"b2", " ", "b3", " ", "g2", " ", "g3"}], "-", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["g3", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", "b1", " ", "b4", " ", "f6", " ", "g0"}], "-", 
    RowBox[{"4", " ", "b2", " ", "b4", " ", "f6", " ", "g1"}], "+", 
    RowBox[{"b1", " ", "b3", " ", "g0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "f6", " ", "g2"}], "-", 
       RowBox[{"f5", " ", "g3"}]}], ")"}]}], "+", 
    RowBox[{"b3", " ", "b4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "f6", " ", "g2"}], "+", 
       RowBox[{"2", " ", "f5", " ", "g3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["b4", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "f6"}], "+", 
       SuperscriptBox["g3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f6", " ", 
        SuperscriptBox["g0", "2"]}], "+", 
       RowBox[{"f0", " ", 
        SuperscriptBox["g3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"b1", " ", "b2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "f6", " ", "g0", " ", "g1"}], "+", 
       RowBox[{"f1", " ", 
        SuperscriptBox["g3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f6", " ", 
        SuperscriptBox["g1", "2"]}], "+", 
       RowBox[{"f2", " ", 
        SuperscriptBox["g3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"b2", " ", "b3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "f6", " ", "g1", " ", "g2"}], "+", 
       RowBox[{"g3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f5"}], " ", "g1"}], "+", 
          RowBox[{"f3", " ", "g3"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f6", " ", 
        SuperscriptBox["g2", "2"]}], "+", 
       RowBox[{"g3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f5"}], " ", "g2"}], "+", 
          RowBox[{"f4", " ", "g3"}]}], ")"}]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.917518208369441*^9, 3.9175264813154297`*^9, 
  3.917526577466021*^9, 3.917955459831163*^9, 3.918106411441328*^9, 
  3.918306229708959*^9, 3.919230117194676*^9, 3.919234160375011*^9, 
  3.9194334226678877`*^9, 3.9194334708399677`*^9, 3.919433513197201*^9, 
  3.919856977067635*^9, 3.919860645906654*^9, 3.9203595004052753`*^9, 
  3.923032448803103*^9, 3.934000784921763*^9, 3.9340019423453703`*^9, 
  3.934013369814423*^9, 3.934547876293584*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"db082adb-ca66-4e21-a3d3-6b5984647543"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Kummer", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "->", 
      RowBox[{"DesMap", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
     RowBox[{"k2", "->", 
      RowBox[{"DesMap", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"k3", "->", 
      RowBox[{"DesMap", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ",", 
     RowBox[{"k4", "->", 
      RowBox[{"DesMap", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}]}], "//", "Factor", " ", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "previous", " ", "map", " ", "restricted", " ", "to", " ", 
    "the", " ", "elements", " ", 
    RowBox[{"{", 
     RowBox[{"b1", ",", "b2", ",", "b3", ",", "b4"}], "}"}], " ", "defines", 
    " ", "a", " ", "surface", " ", "known", " ", "as", " ", "the", " ", 
    "Weddle", " ", "surface"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.917183386311454*^9, 3.917183428427676*^9}, {
  3.9171834612453623`*^9, 3.9171835744460583`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"f402556f-2258-4ff3-8f7d-63f1c6947a3f"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["g3", "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", "b1", " ", 
      SuperscriptBox["b4", "3"], " ", "f6"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b4", "2"], " ", "f6", " ", "g0"}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["b1", "3"], " ", "b4", " ", "f6", " ", 
      SuperscriptBox["g0", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["b1", "4"], " ", "f6", " ", 
      SuperscriptBox["g0", "3"]}], "+", 
     RowBox[{"12", " ", "b1", " ", "b2", " ", 
      SuperscriptBox["b4", "2"], " ", "f6", " ", "g1"}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["b1", "2"], " ", "b2", " ", "b4", " ", "f6", " ", "g0", 
      " ", "g1"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b1", "3"], " ", "b2", " ", "f6", " ", 
      SuperscriptBox["g0", "2"], " ", "g1"}], "-", 
     RowBox[{"6", " ", "b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b4", " ", "f6", " ", 
      SuperscriptBox["g1", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b2", "2"], " ", "f6", " ", "g0", " ", 
      SuperscriptBox["g1", "2"]}], "+", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b2", "3"], " ", "f6", " ", 
      SuperscriptBox["g1", "3"]}], "+", 
     RowBox[{"12", " ", "b1", " ", "b3", " ", 
      SuperscriptBox["b4", "2"], " ", "f6", " ", "g2"}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["b1", "2"], " ", "b3", " ", "b4", " ", "f6", " ", "g0", 
      " ", "g2"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b1", "3"], " ", "b3", " ", "f6", " ", 
      SuperscriptBox["g0", "2"], " ", "g2"}], "-", 
     RowBox[{
     "12", " ", "b1", " ", "b2", " ", "b3", " ", "b4", " ", "f6", " ", "g1", 
      " ", "g2"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f6", " ", "g0", 
      " ", "g1", " ", "g2"}], "+", 
     RowBox[{"3", " ", "b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "f6", " ", 
      SuperscriptBox["g1", "2"], " ", "g2"}], "-", 
     RowBox[{"6", " ", "b1", " ", 
      SuperscriptBox["b3", "2"], " ", "b4", " ", "f6", " ", 
      SuperscriptBox["g2", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b3", "2"], " ", "f6", " ", "g0", " ", 
      SuperscriptBox["g2", "2"]}], "+", 
     RowBox[{"3", " ", "b1", " ", "b2", " ", 
      SuperscriptBox["b3", "2"], " ", "f6", " ", "g1", " ", 
      SuperscriptBox["g2", "2"]}], "+", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b3", "3"], " ", "f6", " ", 
      SuperscriptBox["g2", "3"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["b2", "2"], " ", 
      SuperscriptBox["b4", "2"], " ", "f5", " ", "g3"}], "-", 
     RowBox[{"4", " ", "b1", " ", "b3", " ", 
      SuperscriptBox["b4", "2"], " ", "f5", " ", "g3"}], "+", 
     RowBox[{"12", " ", "b2", " ", "b3", " ", 
      SuperscriptBox["b4", "2"], " ", "f6", " ", "g3"}], "-", 
     RowBox[{"4", " ", "b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b4", " ", "f5", " ", "g0", " ", "g3"}],
      "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["b1", "2"], " ", "b3", " ", "b4", " ", "f5", " ", "g0", 
      " ", "g3"}], "-", 
     RowBox[{
     "12", " ", "b1", " ", "b2", " ", "b3", " ", "b4", " ", "f6", " ", "g0", 
      " ", "g3"}], "+", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b2", "2"], " ", "f5", " ", 
      SuperscriptBox["g0", "2"], " ", "g3"}], "-", 
     RowBox[{
      SuperscriptBox["b1", "3"], " ", "b3", " ", "f5", " ", 
      SuperscriptBox["g0", "2"], " ", "g3"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f6", " ", 
      SuperscriptBox["g0", "2"], " ", "g3"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["b2", "3"], " ", "b4", " ", "f5", " ", "g1", " ", "g3"}],
      "+", 
     RowBox[{
     "4", " ", "b1", " ", "b2", " ", "b3", " ", "b4", " ", "f5", " ", "g1", 
      " ", "g3"}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", "f6", " ", "g1", 
      " ", "g3"}], "+", 
     RowBox[{"2", " ", "b1", " ", 
      SuperscriptBox["b2", "3"], " ", "f5", " ", "g0", " ", "g1", " ", "g3"}],
      "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f5", " ", "g0", 
      " ", "g1", " ", "g3"}], "+", 
     RowBox[{"6", " ", "b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "f6", " ", "g0", " ", "g1", 
      " ", "g3"}], "+", 
     RowBox[{
      SuperscriptBox["b2", "4"], " ", "f5", " ", 
      SuperscriptBox["g1", "2"], " ", "g3"}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "f5", " ", 
      SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b2", "3"], " ", "b3", " ", "f6", " ", 
      SuperscriptBox["g1", "2"], " ", "g3"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", "f5", " ", "g2", 
      " ", "g3"}], "+", 
     RowBox[{"4", " ", "b1", " ", 
      SuperscriptBox["b3", "2"], " ", "b4", " ", "f5", " ", "g2", " ", "g3"}],
      "-", 
     RowBox[{"12", " ", "b2", " ", 
      SuperscriptBox["b3", "2"], " ", "b4", " ", "f6", " ", "g2", " ", "g3"}],
      "+", 
     RowBox[{"2", " ", "b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "f5", " ", "g0", " ", "g2", 
      " ", "g3"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b3", "2"], " ", "f5", " ", "g0", " ", "g2", " ", "g3"}],
      "+", 
     RowBox[{"6", " ", "b1", " ", "b2", " ", 
      SuperscriptBox["b3", "2"], " ", "f6", " ", "g0", " ", "g2", " ", "g3"}],
      "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b2", "3"], " ", "b3", " ", "f5", " ", "g1", " ", "g2", 
      " ", "g3"}], "-", 
     RowBox[{"2", " ", "b1", " ", "b2", " ", 
      SuperscriptBox["b3", "2"], " ", "f5", " ", "g1", " ", "g2", " ", "g3"}],
      "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["b2", "2"], " ", 
      SuperscriptBox["b3", "2"], " ", "f6", " ", "g1", " ", "g2", " ", "g3"}],
      "+", 
     RowBox[{
      SuperscriptBox["b2", "2"], " ", 
      SuperscriptBox["b3", "2"], " ", "f5", " ", 
      SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b3", "3"], " ", "f5", " ", 
      SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
     RowBox[{"3", " ", "b2", " ", 
      SuperscriptBox["b3", "3"], " ", "f6", " ", 
      SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
     RowBox[{"2", " ", "b1", " ", 
      SuperscriptBox["b4", "3"], " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b1", "3"], " ", "b4", " ", "f0", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b1", "2"], " ", "b2", " ", "b4", " ", "f1", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", "b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b4", " ", "f2", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b2", "3"], " ", "b4", " ", "f3", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", "f4", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"2", " ", "b1", " ", 
      SuperscriptBox["b3", "2"], " ", "b4", " ", "f4", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", "b2", " ", 
      SuperscriptBox["b3", "2"], " ", "b4", " ", "f5", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["b3", "3"], " ", "b4", " ", "f6", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b4", "2"], " ", "g0", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "4"], " ", "f0", " ", "g0", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "3"], " ", "b2", " ", "f1", " ", "g0", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b2", "2"], " ", "f2", " ", "g0", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b2", "3"], " ", "f3", " ", "g0", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"2", " ", "b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "f4", " ", "g0", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b3", "2"], " ", "f4", " ", "g0", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"b1", " ", "b2", " ", 
      SuperscriptBox["b3", "2"], " ", "f5", " ", "g0", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", "b1", " ", 
      SuperscriptBox["b3", "3"], " ", "f6", " ", "g0", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "3"], " ", "b4", " ", 
      SuperscriptBox["g0", "2"], " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"3", " ", "b1", " ", "b2", " ", 
      SuperscriptBox["b4", "2"], " ", "g1", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "3"], " ", "b2", " ", "f0", " ", "g1", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b2", "2"], " ", "f1", " ", "g1", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b2", "3"], " ", "f2", " ", "g1", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b2", "4"], " ", "f3", " ", "g1", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["b2", "3"], " ", "b3", " ", "f4", " ", "g1", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"b1", " ", "b2", " ", 
      SuperscriptBox["b3", "2"], " ", "f4", " ", "g1", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b2", "2"], " ", 
      SuperscriptBox["b3", "2"], " ", "f5", " ", "g1", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", "b2", " ", 
      SuperscriptBox["b3", "3"], " ", "f6", " ", "g1", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["b1", "2"], " ", "b2", " ", "b4", " ", "g0", " ", "g1", 
      " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b4", " ", 
      SuperscriptBox["g1", "2"], " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b2", "2"], " ", 
      SuperscriptBox["b4", "2"], " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"b1", " ", "b3", " ", 
      SuperscriptBox["b4", "2"], " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "3"], " ", "b3", " ", "f0", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f1", " ", "g2", 
      " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "f2", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b2", "3"], " ", "b3", " ", "f3", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["b2", "2"], " ", 
      SuperscriptBox["b3", "2"], " ", "f4", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b3", "3"], " ", "f4", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"b2", " ", 
      SuperscriptBox["b3", "3"], " ", "f5", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b3", "4"], " ", "f6", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b4", " ", "g0", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", "b3", " ", "b4", " ", "g0", " ", "g2", 
      " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b2", "3"], " ", "b4", " ", "g1", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"b1", " ", "b2", " ", "b3", " ", "b4", " ", "g1", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", 
      SuperscriptBox["g2", "2"], " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"3", " ", "b2", " ", "b3", " ", 
      SuperscriptBox["b4", "2"], " ", 
      SuperscriptBox["g3", "3"]}], "+", 
     RowBox[{"2", " ", "b1", " ", 
      SuperscriptBox["b2", "3"], " ", "f0", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f0", " ", 
      SuperscriptBox["g3", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["b2", "4"], " ", "f1", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "f1", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b3", "2"], " ", "f1", " ", 
      SuperscriptBox["g3", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["b2", "3"], " ", "b3", " ", "f2", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{"2", " ", "b1", " ", "b2", " ", 
      SuperscriptBox["b3", "2"], " ", "f2", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b3", "3"], " ", "f3", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{"b2", " ", 
      SuperscriptBox["b3", "3"], " ", "f4", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["b3", "4"], " ", "f5", " ", 
      SuperscriptBox["g3", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["b2", "3"], " ", "b4", " ", "g0", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{
     "3", " ", "b1", " ", "b2", " ", "b3", " ", "b4", " ", "g0", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", "g1", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b3", "2"], " ", "b4", " ", "g1", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{"2", " ", "b2", " ", 
      SuperscriptBox["b3", "2"], " ", "b4", " ", "g2", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["b3", "3"], " ", "b4", " ", 
      SuperscriptBox["g3", "4"]}]}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{{3.917183423241152*^9, 3.917183430106165*^9}, 
   3.9175182086803417`*^9, 3.9175264815910873`*^9, 3.91752657772789*^9, 
   3.917955460170845*^9, 3.9181064116720543`*^9, 3.91830622999028*^9, 
   3.9192301172331047`*^9, 3.9192341604162903`*^9, 3.919433422945222*^9, 
   3.919433471116555*^9, 3.919433513459126*^9, 3.9198569772885113`*^9, 
   3.919860646124865*^9, 3.9203595006638317`*^9, 3.923032449063428*^9, 
   3.9340007851366253`*^9, 3.934001942565218*^9, 3.9340133700446577`*^9, 
   3.9345478765088997`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"875a1f20-50d1-4624-9e8a-0e27bc1116b9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Weddle", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "8"}], " ", "b1", " ", 
     SuperscriptBox["b4", "3"], " ", "f6"}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b4", "2"], " ", "f6", " ", "g0"}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["b1", "3"], " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g0", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "4"], " ", "f6", " ", 
     SuperscriptBox["g0", "3"]}], "+", 
    RowBox[{"12", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["b4", "2"], " ", "f6", " ", "g1"}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["b1", "2"], " ", "b2", " ", "b4", " ", "f6", " ", "g0", 
     " ", "g1"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["b1", "3"], " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g0", "2"], " ", "g1"}], "-", 
    RowBox[{"6", " ", "b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g1", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g1", "2"]}], "+", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b2", "3"], " ", "f6", " ", 
     SuperscriptBox["g1", "3"]}], "+", 
    RowBox[{"12", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["b4", "2"], " ", "f6", " ", "g2"}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["b1", "2"], " ", "b3", " ", "b4", " ", "f6", " ", "g0", 
     " ", "g2"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["b1", "3"], " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g0", "2"], " ", "g2"}], "-", 
    RowBox[{
    "12", " ", "b1", " ", "b2", " ", "b3", " ", "b4", " ", "f6", " ", "g1", 
     " ", "g2"}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f6", " ", "g0", 
     " ", "g1", " ", "g2"}], "+", 
    RowBox[{"3", " ", "b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g2"}], "-", 
    RowBox[{"6", " ", "b1", " ", 
     SuperscriptBox["b3", "2"], " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"3", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b3", "3"], " ", "f6", " ", 
     SuperscriptBox["g2", "3"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["b4", "2"], " ", "f5", " ", "g3"}], "-", 
    RowBox[{"4", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["b4", "2"], " ", "f5", " ", "g3"}], "+", 
    RowBox[{"12", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["b4", "2"], " ", "f6", " ", "g3"}], "-", 
    RowBox[{"4", " ", "b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b4", " ", "f5", " ", "g0", " ", "g3"}], 
    "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "b3", " ", "b4", " ", "f5", " ", "g0", 
     " ", "g3"}], "-", 
    RowBox[{
    "12", " ", "b1", " ", "b2", " ", "b3", " ", "b4", " ", "f6", " ", "g0", 
     " ", "g3"}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", 
     SuperscriptBox["g0", "2"], " ", "g3"}], "-", 
    RowBox[{
     SuperscriptBox["b1", "3"], " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g0", "2"], " ", "g3"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g0", "2"], " ", "g3"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "3"], " ", "b4", " ", "f5", " ", "g1", " ", "g3"}], 
    "+", 
    RowBox[{
    "4", " ", "b1", " ", "b2", " ", "b3", " ", "b4", " ", "f5", " ", "g1", 
     " ", "g3"}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", "f6", " ", "g1", 
     " ", "g3"}], "+", 
    RowBox[{"2", " ", "b1", " ", 
     SuperscriptBox["b2", "3"], " ", "f5", " ", "g0", " ", "g1", " ", "g3"}], 
    "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f5", " ", "g0", 
     " ", "g1", " ", "g3"}], "+", 
    RowBox[{"6", " ", "b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "f6", " ", "g0", " ", "g1", 
     " ", "g3"}], "+", 
    RowBox[{
     SuperscriptBox["b2", "4"], " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", "g3"}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["b2", "3"], " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g3"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", "f5", " ", "g2", 
     " ", "g3"}], "+", 
    RowBox[{"4", " ", "b1", " ", 
     SuperscriptBox["b3", "2"], " ", "b4", " ", "f5", " ", "g2", " ", "g3"}], 
    "-", 
    RowBox[{"12", " ", "b2", " ", 
     SuperscriptBox["b3", "2"], " ", "b4", " ", "f6", " ", "g2", " ", "g3"}], 
    "+", 
    RowBox[{"2", " ", "b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "f5", " ", "g0", " ", "g2", 
     " ", "g3"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "g0", " ", "g2", " ", "g3"}], 
    "+", 
    RowBox[{"6", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", "g0", " ", "g2", " ", "g3"}], 
    "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "3"], " ", "b3", " ", "f5", " ", "g1", " ", "g2", 
     " ", "g3"}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "g1", " ", "g2", " ", "g3"}], 
    "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", "g1", " ", "g2", " ", "g3"}], 
    "+", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b3", "3"], " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"3", " ", "b2", " ", 
     SuperscriptBox["b3", "3"], " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"2", " ", "b1", " ", 
     SuperscriptBox["b4", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "3"], " ", "b4", " ", "f0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "b2", " ", "b4", " ", "f1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", "b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b4", " ", "f2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "3"], " ", "b4", " ", "f3", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", 
     SuperscriptBox["b3", "2"], " ", "b4", " ", "f4", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", "b2", " ", 
     SuperscriptBox["b3", "2"], " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b3", "3"], " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b4", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "4"], " ", "f0", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "3"], " ", "b2", " ", "f1", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b2", "3"], " ", "f3", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "f4", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"b1", " ", "b2", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", "b1", " ", 
     SuperscriptBox["b3", "3"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "3"], " ", "b4", " ", 
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"3", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["b4", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "3"], " ", "b2", " ", "f0", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b2", "2"], " ", "f1", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b2", "3"], " ", "f2", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "4"], " ", "f3", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "3"], " ", "b3", " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"b1", " ", "b2", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", "b2", " ", 
     SuperscriptBox["b3", "3"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "b2", " ", "b4", " ", "g0", " ", "g1", 
     " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b4", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["b4", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"b1", " ", "b3", " ", 
     SuperscriptBox["b4", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "3"], " ", "b3", " ", "f0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "f2", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "3"], " ", "b3", " ", "f3", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b3", "3"], " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"b2", " ", 
     SuperscriptBox["b3", "3"], " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b3", "4"], " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b4", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "b3", " ", "b4", " ", "g0", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "3"], " ", "b4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "b1", " ", "b2", " ", "b3", " ", "b4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"3", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["b4", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b1", " ", 
     SuperscriptBox["b2", "3"], " ", "f0", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f0", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["b2", "4"], " ", "f1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "f1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b3", "2"], " ", "f1", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["b2", "3"], " ", "b3", " ", "f2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["b3", "2"], " ", "f2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b3", "3"], " ", "f3", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b2", " ", 
     SuperscriptBox["b3", "3"], " ", "f4", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
     SuperscriptBox["b3", "4"], " ", "f5", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["b2", "3"], " ", "b4", " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"3", " ", "b1", " ", "b2", " ", "b3", " ", "b4", " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b3", "2"], " ", "b4", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"2", " ", "b2", " ", 
     SuperscriptBox["b3", "2"], " ", "b4", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
     SuperscriptBox["b3", "3"], " ", "b4", " ", 
     SuperscriptBox["g3", "4"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.900645354440167*^9, 3.900645360271935*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"1b0c8503-5f70-42b6-a4bd-ff3d7b33df00"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Finally", ",", " ", 
   RowBox[{
   "for", " ", "defining", " ", "the", " ", "new", " ", "coordinates", " ", 
    "vi", " ", "that", " ", "reduce", " ", "well", " ", "modulo", " ", "2", 
    " ", "what", " ", "I", " ", "do", " ", "is"}], ",", " ", 
   RowBox[{"I", " ", "substract", " ", "from", " ", "each", " ", "bi"}], ",", 
   " ", 
   RowBox[{
   "the", " ", "lift", " ", "of", " ", "its", " ", "reduction", " ", "mod", 
    " ", "2"}], ",", " ", 
   RowBox[{"which", " ", "I", " ", "called", " ", 
    RowBox[{"Wi", ".", " ", "As"}], " ", "a", " ", "consequence"}], ",", " ", 
   
   RowBox[{
   "I", " ", "obtain", " ", "elements", " ", "that", " ", "reduce", " ", "to",
     " ", "0", " ", "mod", " ", "2"}], ",", " ", 
   RowBox[{
   "and", " ", "therefore", " ", "are", " ", "multiples", " ", "of", " ", 
    "2.", " ", "Dividing", " ", "by", " ", "2"}], ",", " ", 
   RowBox[{
   "I", " ", "obtain", " ", "elements", " ", "that", " ", "belong", " ", "to",
     " ", "the", " ", "basis", " ", "L", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalTheta]", "++"}], "\[CapitalTheta]_"}], ")"}]}], 
     ")"}], " ", "and", " ", "reduce", " ", "well", " ", "modulo", " ", "2.", 
    " ", "These", " ", "are", " ", "no", " ", "longer", " ", 
    RowBox[{"even", "/", "odd"}], " ", "functions"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9171836097387342`*^9, 3.917183820600412*^9}, {
  3.917418615880908*^9, 3.917418619029632*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"839d66a7-1dc6-4f5a-a6c1-b69c255d62d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"V1", ",", "V2", ",", "V3", ",", "V4", ",", "V5", ",", "V6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"B1", "-", "W1"}], ",", 
        RowBox[{"B2", "-", "W2"}], ",", 
        RowBox[{"B3", "-", "W3"}], ",", 
        RowBox[{"B4", "-", "W4"}], ",", 
        RowBox[{"B5", "-", "W5"}], ",", 
        RowBox[{"B6", "-", "W6"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k1", "->", "K1"}], ",", 
       RowBox[{"k2", "->", "K2"}], ",", 
       RowBox[{"k3", "->", "K3"}], ",", 
       RowBox[{"k4", "->", "K4"}]}], "}"}]}], "//", "Factor"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9142348592912073`*^9, 3.9142348961835423`*^9}, {
   3.914234929701263*^9, 3.91423499103944*^9}, {3.914235344836231*^9, 
   3.9142353630075617`*^9}, {3.914235403830616*^9, 3.914235436360786*^9}, {
   3.9142355259371767`*^9, 3.9142355424647512`*^9}, 3.914236184133677*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"470810e2-b9b6-4ec9-ac75-98b6a9066452"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "This", " ", "is", " ", "a", " ", "check", " ", "that", " ", "this", " ", 
   "new", " ", "basis", " ", "is", " ", "formed", " ", "by", " ", "elements", 
   " ", "that", " ", "are", " ", "all", " ", "linearly", " ", "independent", 
   " ", "mod", " ", "2"}], "*)"}]], "Input",
 CellLabel->"In[69]:=",ExpressionUUID->"8d21e80e-5da5-4c65-a4d1-dd794c02b1e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Mat3", "=", 
    RowBox[{"Linearise", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"a1", " ", "V1"}], "+", " ", 
              RowBox[{"a2", " ", "V2"}], " ", "+", 
              RowBox[{"a3", " ", "V3"}], " ", "+", 
              RowBox[{"a4", " ", "V4"}], " ", "+", 
              RowBox[{"a5", " ", "V5"}], "+", 
              RowBox[{"a6", " ", "V6"}], "+", 
              RowBox[{"Ks2", ".", "Powersks2"}]}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"k1", "->", "K1"}], ",", 
               RowBox[{"k2", "->", "K2"}], ",", 
               RowBox[{"k3", "->", "K3"}], ",", 
               RowBox[{"k4", "->", "K4"}]}], "}"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2"}], "}"}]}], "]"}], 
          "//", "Flatten"}], "//", "Cancel"}], "//", "Factor2"}], "//", 
       "Remove0"}], ",", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], "}"}],
         ",", "Ks2"}], "]"}]}], "]"}]}], " ", ";"}], " "}]], "Input",
 CellChangeTimes->{{3.9142361892540703`*^9, 3.914236207247154*^9}, {
  3.914236284757455*^9, 3.914236285108815*^9}, {3.914236378109087*^9, 
  3.9142364505673018`*^9}, {3.914236768631611*^9, 3.914236770566018*^9}, {
  3.9171838936374693`*^9, 3.9171839370120068`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"7e8d24b7-ed42-4b6b-a22e-5226510f732a"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 70, 5, 
   33892289987506578266, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917518208973082*^9, 3.91752648177498*^9, 
  3.917526577921318*^9, 3.9179554603962517`*^9, 3.918106411871956*^9, 
  3.9183062301982527`*^9, 3.9192301173638563`*^9, 3.919234160592256*^9, 
  3.919433423068376*^9, 3.919433471210305*^9, 3.919433513636319*^9, 
  3.9198569774435167`*^9, 3.9198606462783623`*^9, 3.9203595008564053`*^9, 
  3.923032449256804*^9, 3.934000785363916*^9, 3.934001942722954*^9, 
  3.934013370163786*^9, 3.934547876694963*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"83858571-40d3-4d61-83cc-e839fa7a48c0"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 70, 6, 
   33892289987506578266, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917518208973082*^9, 3.91752648177498*^9, 
  3.917526577921318*^9, 3.9179554603962517`*^9, 3.918106411871956*^9, 
  3.9183062301982527`*^9, 3.9192301173638563`*^9, 3.919234160592256*^9, 
  3.919433423068376*^9, 3.919433471210305*^9, 3.919433513636319*^9, 
  3.9198569774435167`*^9, 3.9198606462783623`*^9, 3.9203595008564053`*^9, 
  3.923032449256804*^9, 3.934000785363916*^9, 3.934001942722954*^9, 
  3.934013370163786*^9, 3.93454787669907*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"d92a0576-e216-4dd5-a648-f3872acd0814"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 70, 7, 
   33892289987506578266, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917518208973082*^9, 3.91752648177498*^9, 
  3.917526577921318*^9, 3.9179554603962517`*^9, 3.918106411871956*^9, 
  3.9183062301982527`*^9, 3.9192301173638563`*^9, 3.919234160592256*^9, 
  3.919433423068376*^9, 3.919433471210305*^9, 3.919433513636319*^9, 
  3.9198569774435167`*^9, 3.9198606462783623`*^9, 3.9203595008564053`*^9, 
  3.923032449256804*^9, 3.934000785363916*^9, 3.934001942722954*^9, 
  3.934013370163786*^9, 3.934547876702639*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"6c9da2c2-6350-4272-8170-154c91d46627"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Factor\\\", \\\"::\\\", \
\\\"facmm\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 70, 8, 33892289987506578266, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917518208973082*^9, 3.91752648177498*^9, 
  3.917526577921318*^9, 3.9179554603962517`*^9, 3.918106411871956*^9, 
  3.9183062301982527`*^9, 3.9192301173638563`*^9, 3.919234160592256*^9, 
  3.919433423068376*^9, 3.919433471210305*^9, 3.919433513636319*^9, 
  3.9198569774435167`*^9, 3.9198606462783623`*^9, 3.9203595008564053`*^9, 
  3.923032449256804*^9, 3.934000785363916*^9, 3.934001942722954*^9, 
  3.934013370163786*^9, 3.934547876707242*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"98145995-b8a4-4907-9fcb-910d3aeed240"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kernel2", "=", 
  RowBox[{
   RowBox[{"RemoveCommonFactors", "/@", 
    RowBox[{"LinearAlgebraMod", "[", 
     RowBox[{"\"\<NullSpace\>\"", ",", "Mat3", ",", "2"}], "]"}]}], "//", 
   "Cancel", " ", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "kernel", " ", "of", " ", "the", " ", "previous", " ", 
     "matrix"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9142362901420603`*^9, 3.914236290927209*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"ab2b77c7-57e4-412f-b760-2413acbb4a2f"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.9175182105529327`*^9, 3.9175264839804087`*^9, 
  3.9175265790821943`*^9, 3.917955461778139*^9, 3.918106412900202*^9, 
  3.918306231934445*^9, 3.919230117465003*^9, 3.9192341617356653`*^9, 
  3.919433423635947*^9, 3.919433471766242*^9, 3.9194335149736347`*^9, 
  3.9198569784031076`*^9, 3.9198606472573347`*^9, 3.920359501849945*^9, 
  3.923032450355275*^9, 3.934000786352851*^9, 3.934001943693573*^9, 
  3.93401337112854*^9, 3.934547877956986*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"07a9ff3f-0fc8-4a9b-9732-57366367e0d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", "K1"}], "*", 
  RowBox[{"{", 
   RowBox[{"K1", ",", "K2", ",", "K3", ",", "K4"}], "}"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "These", " ", "would", " ", "be", " ", "the", " ", "elements", " ", "of", 
     " ", "the", " ", "Riemman"}], "-", 
    RowBox[{"Roch", " ", "space", " ", "associated", " ", "to", " ", 
     RowBox[{"\[CapitalTheta]", "++"}], "\[CapitalTheta]"}], "-"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.91424986149471*^9, 3.9142499033642683`*^9}, {
  3.914388168620183*^9, 3.9143882204697027`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"a61b6521-df6d-4c42-afb2-d621ff2c69f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", " ", "x2"}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", "f0"}], "+", 
     RowBox[{"f1", " ", "x1"}], "+", 
     RowBox[{"f1", " ", "x2"}], "+", 
     RowBox[{"2", " ", "f2", " ", "x1", " ", "x2"}], "+", 
     RowBox[{"f3", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
     RowBox[{"f3", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"2", " ", "f4", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"f5", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"f5", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"2", " ", "f6", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"g0", " ", "y1"}], "-", 
     RowBox[{"g1", " ", "x2", " ", "y1"}], "-", 
     RowBox[{"g2", " ", 
      SuperscriptBox["x2", "2"], " ", "y1"}], "-", 
     RowBox[{"g3", " ", 
      SuperscriptBox["x2", "3"], " ", "y1"}], "-", 
     RowBox[{"g0", " ", "y2"}], "-", 
     RowBox[{"g1", " ", "x1", " ", "y2"}], "-", 
     RowBox[{"g2", " ", 
      SuperscriptBox["x1", "2"], " ", "y2"}], "-", 
     RowBox[{"g3", " ", 
      SuperscriptBox["x1", "3"], " ", "y2"}], "-", 
     RowBox[{"2", " ", "y1", " ", "y2"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"]]}], "}"}]], "Output",
 CellChangeTimes->{3.91751821059147*^9, 3.9175264840561132`*^9, 
  3.917526579140061*^9, 3.9179554618395452`*^9, 3.9181064129449377`*^9, 
  3.9183062324050198`*^9, 3.9192301174974403`*^9, 3.919234161771358*^9, 
  3.919433423688225*^9, 3.9194334718152018`*^9, 3.919433515072563*^9, 
  3.9198569784308443`*^9, 3.919860647306756*^9, 3.920359501889045*^9, 
  3.923032450384453*^9, 3.9340007863907127`*^9, 3.934001943761816*^9, 
  3.9340133711486187`*^9, 3.934547878120193*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"d2509eb6-a64c-4a21-ba4f-d3c881c812e5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"K1", "^", "2"}]}], 
    RowBox[{"{", 
     RowBox[{"V1", ",", "V2", ",", "V3", ",", "V4", ",", "V5", ",", "V6", ",", 
      RowBox[{"K1", "^", "2"}], ",", 
      RowBox[{"K1", " ", "K2"}], ",", " ", 
      RowBox[{"K1", " ", "K3"}], ",", " ", 
      RowBox[{"K1", " ", "K4"}], ",", " ", 
      RowBox[{"K2", "^", "2"}], ",", 
      RowBox[{"K2", " ", "K3"}], ",", " ", 
      RowBox[{"K2", " ", "K4"}], ",", 
      RowBox[{"K3", "^", "2"}], ",", " ", 
      RowBox[{"K3", " ", "K4"}], ",", " ", 
      RowBox[{"K4", "^", "2"}]}], " ", "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "These", " ", "would", " ", "be", " ", "the", " ", "elements", " ", "of", 
     " ", "the", " ", "Riemman"}], "-", 
    RowBox[{"Roch", " ", "space", " ", "associated", " ", "to", " ", "2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalTheta]", "++"}], "\[CapitalTheta]"}], "-"}], 
      ")"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.914249938692176*^9, 3.914249982718196*^9}, 
   3.915973680426722*^9, {3.917183840492691*^9, 3.917183886160184*^9}, {
   3.917183966758733*^9, 3.9171840220565434`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"2d758cdf-664e-481c-9933-0c70ec640e77"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 765},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.3 for Linux x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d1cdca18-0685-4b0b-b7c2-592ffc27b232"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 378, 6, 98, "Title",ExpressionUUID->"286165c0-02e6-4ec4-8346-a68d5682115f"],
Cell[803, 23, 4700, 121, 110, "Text",ExpressionUUID->"9195c5a8-1de5-4a78-b570-06c6801c4ccf"],
Cell[CellGroupData[{
Cell[5528, 148, 160, 3, 67, "Section",ExpressionUUID->"9b315589-b24b-4ef7-83ff-74011a285854"],
Cell[5691, 153, 662, 15, 50, "Input",ExpressionUUID->"77cabd61-f9ea-420a-b5f0-a8774f95dc53"],
Cell[CellGroupData[{
Cell[6378, 172, 269, 4, 29, "Input",ExpressionUUID->"58f4eb06-e868-4f50-ad43-dbf80c89ecc8"],
Cell[6650, 178, 508, 7, 33, "Output",ExpressionUUID->"b033badd-1dd4-49cc-93d5-f25db46ecca1"]
}, Open  ]],
Cell[7173, 188, 1277, 29, 70, "Input",ExpressionUUID->"a5dc31c2-d4c7-4921-9b2f-7c5dca395b68"],
Cell[8453, 219, 1357, 26, 50, "Input",ExpressionUUID->"05b2a499-cb97-453c-b696-d980f7a9a28b"],
Cell[9813, 247, 842, 22, 29, "Input",ExpressionUUID->"a5acfb8f-0dbb-45ed-b68c-3c904b3c1ac2"],
Cell[10658, 271, 659, 16, 29, "Input",ExpressionUUID->"208f5be8-3521-488d-b971-cdebfc908b75"],
Cell[11320, 289, 622, 15, 29, "Input",ExpressionUUID->"851ffa53-0b3d-4365-9794-ece66b19ff0e"],
Cell[11945, 306, 2996, 85, 90, "Input",ExpressionUUID->"97f20b23-d969-4aba-9f83-40e623e2258c"],
Cell[14944, 393, 1662, 43, 70, "Input",ExpressionUUID->"83c4a6f9-0889-41c9-afe8-19c255f10e8f"],
Cell[16609, 438, 879, 23, 29, "Input",ExpressionUUID->"d3d3a7df-99cd-4cc0-9cc5-15a15deb4be2"],
Cell[17491, 463, 2596, 71, 71, "Input",ExpressionUUID->"2032d82b-ad95-4140-9aa6-eb72dd74d424"],
Cell[20090, 536, 1320, 33, 70, "Input",ExpressionUUID->"cfe25cbd-b4b9-4bce-85e6-c3ffc7178b1f"],
Cell[21413, 571, 945, 24, 31, "Input",ExpressionUUID->"64a56171-2179-448b-9ea2-ce4767196bc7"],
Cell[22361, 597, 595, 15, 29, "Input",ExpressionUUID->"440e01a1-37e8-4d82-b85d-99a17c60a0ef"],
Cell[22959, 614, 558, 13, 29, "Input",ExpressionUUID->"896de5da-98ae-44a1-9f4f-40a20922095d"],
Cell[23520, 629, 624, 15, 29, "Input",ExpressionUUID->"2156ffec-e567-4048-83e0-2f294c135b50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24181, 649, 176, 3, 67, "Section",ExpressionUUID->"ea193714-6062-4fe5-83a0-90dad2f8b693"],
Cell[24360, 654, 1908, 40, 70, "Input",ExpressionUUID->"174c91d2-4904-435f-9b6e-2e44f5eaabfe"],
Cell[26271, 696, 2613, 73, 110, "Input",ExpressionUUID->"d145dadf-7490-4fa3-bf63-fde1603809f2"],
Cell[28887, 771, 836, 18, 50, "Input",ExpressionUUID->"740ff71e-ab84-4a42-abc5-ceebec459d8c"],
Cell[29726, 791, 5108, 155, 185, "Input",ExpressionUUID->"7136b365-bf03-43a2-af0e-07b21b797232"],
Cell[34837, 948, 620, 13, 29, "Input",ExpressionUUID->"0cbba8a5-68b2-42f2-8c7a-98699daaa2c8"],
Cell[CellGroupData[{
Cell[35482, 965, 841, 20, 29, "Input",ExpressionUUID->"4b8dd4b4-c150-4906-8d8a-778e1f42781f"],
Cell[36326, 987, 7667, 175, 124, "Output",ExpressionUUID->"61163b3a-edea-444b-97cb-22bb9af28a09"]
}, Open  ]],
Cell[44008, 1165, 321, 7, 29, "Input",ExpressionUUID->"2be19981-d7f0-4fbf-a580-6eae5fe38481"],
Cell[CellGroupData[{
Cell[44354, 1176, 1689, 39, 52, "Input",ExpressionUUID->"c6e0e942-ede2-444c-9d03-edd33af3834a"],
Cell[46046, 1217, 1194, 24, 28, "Message",ExpressionUUID->"6a8fd8c0-f60b-4775-9596-aebdb8ea269a"],
Cell[47243, 1243, 1194, 24, 28, "Message",ExpressionUUID->"a13e45e7-0e56-4136-90b5-bfe701581006"],
Cell[48440, 1269, 1194, 24, 28, "Message",ExpressionUUID->"be270cb1-0244-4624-b031-a0257af0ab92"],
Cell[49637, 1295, 1221, 24, 28, "Message",ExpressionUUID->"ac8fdda8-e755-41be-b25a-a4b4b66c2520"],
Cell[50861, 1321, 9478, 228, 147, "Output",ExpressionUUID->"b09ba7dd-02da-4f59-8d27-fd03341c0a38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60376, 1554, 758, 16, 29, "Input",ExpressionUUID->"925b8e5b-08ed-4ae1-8566-38ccec05c1b1"],
Cell[61137, 1572, 3904, 75, 35, "Output",ExpressionUUID->"807773a1-ec35-4965-b5f2-b444c66c9d2b"]
}, Open  ]],
Cell[65056, 1650, 1169, 31, 31, "Input",ExpressionUUID->"d26d9397-b31c-4cd2-9be2-db3000f7f686"],
Cell[CellGroupData[{
Cell[66250, 1685, 1687, 39, 72, "Input",ExpressionUUID->"a958c45d-b1a8-4194-8b21-52f465617c8e"],
Cell[67940, 1726, 587, 9, 33, "Output",ExpressionUUID->"defc2e49-055a-4de6-88e8-8ad066148765"]
}, Open  ]],
Cell[68542, 1738, 487, 10, 29, "Input",ExpressionUUID->"3e791b6e-8d33-4039-8e1d-768fe2cd2f5e"],
Cell[69032, 1750, 339, 8, 29, "Input",ExpressionUUID->"590ee9dd-207e-4884-9a26-adf98562efd5"],
Cell[69374, 1760, 387, 8, 29, "Input",ExpressionUUID->"30649f4e-bf8f-4494-8a10-b60e04ae72ef"],
Cell[CellGroupData[{
Cell[69786, 1772, 1051, 21, 52, "Input",ExpressionUUID->"b6e48138-f244-43e3-ad3b-0e4ffa13f402"],
Cell[70840, 1795, 11533, 227, 178, "Output",ExpressionUUID->"8a3b2982-6cb0-4364-b2a9-1153126b9a74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82410, 2027, 698, 17, 29, "Input",ExpressionUUID->"600eaccb-b25a-4530-8ed4-74971ba256c7"],
Cell[83111, 2046, 3154, 56, 35, "Output",ExpressionUUID->"b43fef04-3cdf-441f-acd7-24ebcba666ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86302, 2107, 1269, 30, 29, "Input",ExpressionUUID->"c38207ee-2e49-4634-9795-ce6cf3025f5b"],
Cell[87574, 2139, 4666, 98, 74, "Output",ExpressionUUID->"d4197f91-040c-4892-95cd-f8381b6d8a73"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92277, 2242, 1018, 23, 29, "Input",ExpressionUUID->"32813a98-5f03-4a15-a182-f1d18d5b808b"],
Cell[93298, 2267, 3684, 62, 33, "Output",ExpressionUUID->"2eac8f44-b486-4aaf-8531-7294047bf196"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97019, 2334, 1318, 32, 31, "Input",ExpressionUUID->"c784c8ae-029c-4ab0-8d24-efbc0a9e4877"],
Cell[98340, 2368, 2821, 46, 35, "Output",ExpressionUUID->"d7fc22f6-6e31-4367-a0c1-df06c2591d12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101198, 2419, 970, 23, 29, "Input",ExpressionUUID->"55c7d350-d8a6-42bc-aa32-312686051c82"],
Cell[102171, 2444, 5714, 111, 74, "Output",ExpressionUUID->"a2be8d38-09e0-4f9c-b376-ff1170d26b2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107922, 2560, 1268, 31, 31, "Input",ExpressionUUID->"e70af7d2-7cc5-4700-813b-2679c976db54"],
Cell[109193, 2593, 4779, 107, 58, "Output",ExpressionUUID->"0d2f5807-02e2-40ad-9946-72321ca74df5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114009, 2705, 283, 5, 29, "Input",ExpressionUUID->"2c3e518c-4d72-4786-836a-d7e0bf6a024d"],
Cell[114295, 2712, 7772, 181, 114, "Output",ExpressionUUID->"56335520-b77b-4c72-aaea-446b78c64fec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122104, 2898, 516, 13, 29, "Input",ExpressionUUID->"2793d885-6adc-4eca-a1d2-d0e49beca857"],
Cell[122623, 2913, 7055, 194, 118, "Output",ExpressionUUID->"dd172296-fe0e-4976-9df8-1130e016346b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129715, 3112, 513, 13, 29, "Input",ExpressionUUID->"12efb925-26f0-47dd-8d01-b8ba4a80e8cc"],
Cell[130231, 3127, 5484, 134, 98, "Output",ExpressionUUID->"dc1711c4-31fb-49fd-87c9-5d995444f09a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135752, 3266, 521, 13, 29, "Input",ExpressionUUID->"4224e4d3-c177-46ce-ae66-691284529326"],
Cell[136276, 3281, 8131, 207, 118, "Output",ExpressionUUID->"50ac611c-4044-4323-88cc-fc8542c272ba"]
}, Open  ]],
Cell[144422, 3491, 749, 16, 31, "Input",ExpressionUUID->"3fcc4ec2-0557-4b8e-a82d-6960fd3c7b56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145208, 3512, 192, 3, 67, "Section",ExpressionUUID->"fbd4a92f-7775-4a4a-aab7-a9f8aaad1b27"],
Cell[145403, 3517, 1085, 23, 72, "Input",ExpressionUUID->"525d57ae-06ac-4de2-960f-84b455f3ce3a"],
Cell[146491, 3542, 3521, 80, 134, "Input",ExpressionUUID->"0d8ba5e6-bfc2-4789-8fcb-9f1793b21e53"],
Cell[CellGroupData[{
Cell[150037, 3626, 265, 4, 29, "Input",ExpressionUUID->"030abde1-b741-429d-bc65-0a3f2fa07ea2"],
Cell[150305, 3632, 1073, 21, 35, "Output",ExpressionUUID->"a6e4f7ea-9d7e-4ed3-ac23-f95b9064060d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151415, 3658, 1523, 37, 131, "Input",ExpressionUUID->"cee15504-556c-4097-9da0-7a7be3573570"],
Cell[152941, 3697, 345, 8, 35, "Output",ExpressionUUID->"62416686-a710-43f2-a236-9bbc6db76327"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153323, 3710, 522, 10, 29, "Input",ExpressionUUID->"44629f19-608d-4f99-bcf0-13a7c3a53719"],
Cell[153848, 3722, 4571, 108, 100, "Output",ExpressionUUID->"71a6a01a-e255-46a7-910a-cc48b94ced2c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158456, 3835, 1280, 22, 53, "Input",ExpressionUUID->"6cf87a3a-d202-4707-a6a1-0e99c5aafa10"],
Cell[159739, 3859, 86637, 1959, 1480, "Output",ExpressionUUID->"67298ded-e03a-43d0-813e-fe8fc5c0128c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246413, 5823, 718, 20, 31, "Input",ExpressionUUID->"a51c9aab-114c-41f7-8975-eb10855c715c"],
Cell[247134, 5845, 1292, 31, 35, "Output",ExpressionUUID->"d99a2c38-5342-4de9-a78c-a98c5065695b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248463, 5881, 4728, 128, 118, "Input",ExpressionUUID->"f135c7c8-2c87-4e41-b497-a4787bbff1a1"],
Cell[253194, 6011, 3604, 100, 80, "Output",ExpressionUUID->"db082adb-ca66-4e21-a3d3-6b5984647543"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256835, 6116, 1081, 27, 52, "Input",ExpressionUUID->"f402556f-2258-4ff3-8f7d-63f1c6947a3f"],
Cell[257919, 6145, 15544, 365, 258, "Output",ExpressionUUID->"875a1f20-50d1-4624-9e8a-0e27bc1116b9"]
}, Open  ]],
Cell[273478, 6513, 14677, 356, 270, "Input",ExpressionUUID->"1b0c8503-5f70-42b6-a4bd-ff3d7b33df00"],
Cell[288158, 6871, 1608, 34, 70, "Input",ExpressionUUID->"839d66a7-1dc6-4f5a-a6c1-b69c255d62d8"],
Cell[289769, 6907, 1124, 29, 29, "Input",ExpressionUUID->"470810e2-b9b6-4ec9-ac75-98b6a9066452"],
Cell[290896, 6938, 398, 7, 29, "Input",ExpressionUUID->"8d21e80e-5da5-4c65-a4d1-dd794c02b1e3"],
Cell[CellGroupData[{
Cell[291319, 6949, 1676, 41, 54, "Input",ExpressionUUID->"7e8d24b7-ed42-4b6b-a22e-5226510f732a"],
Cell[292998, 6992, 845, 16, 28, "Message",ExpressionUUID->"83858571-40d3-4d61-83cc-e839fa7a48c0"],
Cell[293846, 7010, 844, 16, 28, "Message",ExpressionUUID->"d92a0576-e216-4dd5-a648-f3872acd0814"],
Cell[294693, 7028, 845, 16, 28, "Message",ExpressionUUID->"6c9da2c2-6350-4272-8170-154c91d46627"],
Cell[295541, 7046, 876, 16, 28, "Message",ExpressionUUID->"98145995-b8a4-4907-9fcb-910d3aeed240"]
}, Open  ]],
Cell[CellGroupData[{
Cell[296454, 7067, 517, 12, 29, "Input",ExpressionUUID->"ab2b77c7-57e4-412f-b760-2413acbb4a2f"],
Cell[296974, 7081, 593, 9, 33, "Output",ExpressionUUID->"07a9ff3f-0fc8-4a9b-9732-57366367e0d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[297604, 7095, 659, 15, 29, "Input",ExpressionUUID->"a61b6521-df6d-4c42-afb2-d621ff2c69f4"],
Cell[298266, 7112, 2101, 50, 84, "Output",ExpressionUUID->"d2509eb6-a64c-4a21-ba4f-d3c881c812e5"]
}, Open  ]],
Cell[300382, 7165, 1305, 32, 52, "Input",ExpressionUUID->"2d758cdf-664e-481c-9933-0c70ec640e77"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Generalised-Kummer-surfaces-1.0.0/Quotients_of_Jacobians/Quotients_of_Jacobians.m <==

// The curve with automorphism group C3:D4.
K := CyclotomicField(6);
P<x> := PolynomialRing(K);
// CG<X,Y,Z> := HyperellipticCurve(x^6,2);
CG<X,Y,Z> := HyperellipticCurve(x^6+1);
G, aut := AutomorphismGroup(CG);
GroupName(G);
iota := G.(-5); // We have manually identified the generators of the group.
tau2 := G.2;
tau6 := G.(-10);
gens := [aut(G.(-5)),aut(G.2),aut(G.(-10))];
[iota^2, tau2^2, tau6^6, (iota,tau2), (tau2,tau6), tau6^iota/tau6^5/tau2]; // This is a check that the generators we have selected match the presentation of the group that can be found in LMFDB.
IgusaInvariants(CG);
H := sub<G | [iota, tau2^2, tau6^2, tau2*tau6, tau6*tau2];
GroupName(H);


// The curve with automorphism group SL(2,5).
K := GF(5);
P<x> := PolynomialRing(K);
CG<X,Y,Z> := HyperellipticCurve(x^5-x);
G, aut := AutomorphismGroup(CG);
GroupName(G);
// We are going to find an explicit isomorphism between SL(2,5) and the automorphism group of the hyperelliptic curve as before.
// We need to find possibles elements of orders 3 and 4 in the automorphism group that can be the images of the generators of SL(2,5).
[Order(g): g in G];
// [aut(g): g in G | Order(g) eq 3]; 
beta3 := [g: g in G | Order(g) eq 3][18]; // Here, we have also manually identified generators for the group. You can see below how.
// [aut(g): g in G | Order(g) eq 4]; 
beta4 := [g: g in G | Order(g) eq 4][22];
SL25 := SL(2, GF(5));
phi := hom< SL25 -> G | [beta4, beta3]>; // This is the explicit isomorphism.
GroupName(Image(phi)); // We can check that the image of the map is the whole group.
aut(phi(Matrix([[1,1],[0,1]])));
aut(phi(Matrix([[1,0],[1,1]])));
BasisOfHolomorphicDifferentials(CG);



// -----------------------------------------------------------------------------------------------------------

// Study of the stratum associated to the curve D4
K := Rationals();
// K := GF(3); // Changing to GF(3) we can see how the singular points change.
// K := GF(5); // Chamging to GF(5) we can see how the equations change.
P := ProjectiveSpace(K,2);
F<f1, f3, f5> := CoordinateRing(P);
GenD4<x,y,z> := HyperellipticCurve(Polynomial([0, f1, 0, f3, 0, f5])); 
FF<f1, f3, f5>:= BaseRing(GenD4);
eqsII := [Numerator(i): i in IgusaInvariants(GenD4)];
IP<J2,J4,J6,J8,J10> := ProjectiveSpace(K,[1,2,3,4,5]);
phi := map<P->IP | eqsII>;
J := ideal< CoordinateRing(IP) | &cat[ DefiningEquations(Image(phi,P,d)) : d in [1..15]] >;
MinimalBasis(J);
D4 := Scheme(IP,MinimalBasis(J));
IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(D4))); // Here we compute the singular locus of the D4 strata.
[<Dimension(C), Degree(C)>: C in IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(D4)))]; // We can see that it is only one point.
sptD4 := D4![120, 330, -320, -36825, 11664];
IsSingular(sptD4);
sC := HyperellipticCurveFromIgusaInvariants([120, 330, -320, -36825, 11664]); // We check that the singular point corresponds to the curve with automorphism group C3:D4.
P1<x0, x1> := ProjectiveSpace(K,1);
rat := map<P1->D4 | [x0, (5*x0^2 - 17*x0*x1 + 15*x1^2)/8, -1/16*((3*x0 - 5*x1)*(x0 - 2*x1)^2), (-37*x0^4 + 238*x0^3*x1 - 567*x0^2*x1^2 + 590*x0*x1^3 - 225*x1^4)/256, ((2*x0 - 3*x1)^3*(x0 - 2*x1)^2)/1024]>; // This is a parametrisation of the D4 stratum.
IrreducibleComponents(BaseScheme(rat));
invrat := map<D4->P1 | [J2*(11*J2^2 - 480*J4), 5*J2^3 - 224*J2*J4 - 720*J6]>; // This is the inverse map.
IrreducibleComponents(ReducedSubscheme(BaseScheme(invrat)));
Expand(rat*invrat);
F<x0,x1> := FieldOfFractions(CoordinateRing(P1));
DefiningEquations(rat);
[(-(x0 - 5/2*x1)/8)^i*Evaluate(eqsII[i],[(2*x0 - 3*x1)/(-8*x0 + 20*x1),1,1]): i in [1..5]]; // Here we can check that when we choose f1=(2*x0 - 3*x1)/(-8*x0 + 20*x1), f3=1, f5=1, we can parametrise all elements in the strata.


// -----------------------------------------------------------------------------------------------------------

// Study of the stratum associated to the curve D6
// In characteristic not three
K<w> := ext<Rationals() | Polynomial([1,1,1])>; // Here we work over the extension of Q by a third root of unity.
// K<w> := GF(5,2);
P := ProjectiveSpace(K,[2,2,2,1,1]);
F<f0, f1, f2, g0, g1> := CoordinateRing(P);
GenD6<x,y,z> := HyperellipticCurve(Polynomial([f0, f1, f2, -10*f0 - 5*f1 - 2*f2, 15*f0 + 5*f1 + f2, -6*f0 - f1, f0]),Polynomial([g0, g1, -3*g0 - g1, g0])); 
GenD6alt<x,y,z> := HyperellipticCurve(Polynomial([f0, 0, 0, f1, 0, 0, f2]),Polynomial([g0, 0, 0, g1])); // We have an alternative model corresponding to curves where the automorphism of order 3 is given by the action of a root of unity.
FF<f0, f1, f2, g0, g1>:= BaseRing(GenD6);
eqsII := [Numerator(i): i in IgusaInvariants(GenD6)];
FF<f0, f1, f2, g0, g1>:= BaseRing(GenD6alt);
eqsIIalt := [Numerator(i): i in IgusaInvariants(GenD6alt)];
IP<J2,J4,J6,J8,J10> := ProjectiveSpace(K,[1,2,3,4,5]);
phi := map<P->IP | eqsII>;
J := ideal< CoordinateRing(IP) | &cat[ DefiningEquations(Image(phi,P,d)) : d in  [1..10]] >;
MinimalBasis(J);
D6 := Scheme(IP,MinimalBasis(J));
IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(D6))); // This is the singular locus of the D6 stratum.
[<Dimension(C), Degree(C)>: C in IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(D6)))]; // One can check that it is only one point, corresponding to the curve with automorphism group GL(2,3).
sptD6 := D4![20, 30, -20, -325, 64];
IsSingular(sptD6);
sC := HyperellipticCurveFromIgusaInvariants([20, 30, -20, -325, 64]);
P1<x0, x1> := ProjectiveSpace(K,1);
rat := map<P1->D6 | [x0, -3*x1*(x0 + 10*x1), -(x1^2*(3*x0 + 40*x1)), -(x1^2*(3*x0^2 + 55*x0*x1 + 225*x1^2)), -(x1^3*(x0 + 12*x1)^2)]>; // This is a parametrisation of the D6 stratum.
IrreducibleComponents(BaseScheme(rat));
invrat := map<D6->P1 | [J2*(3*J2^2 - 40*J4), -(J2*J4) - 30*J6]>;
IrreducibleComponents(ReducedSubscheme(BaseScheme(invrat)));
Expand(rat*invrat);
F<x0,x1> := FieldOfFractions(CoordinateRing(P1));
DefiningEquations(rat);
[(-(x0 + 120*x1)/27)^i*Evaluate(eqsIIalt[i],[(-x0 - 93*x1)/(3*x0 + 360*x1),0,-1,1,1]): i in [1..5]]; // Once again, here we check that we can choose values of f0, f1, f2, g0, g1 that allow us to parametrise the D6 stratum.
[(x0 + 120*x1)^i*Evaluate(eqsII[i],[(4*x0 + 453*x1)/(81*(x0 + 120*x1)), (2*w*(x0 + 3*w*x0 + 93*x1 + 360*w*x1))/(27*(x0 + 120*x1)), (5*w*(3*x0 + w*x0 + 360*x1 + 93*w*x1))/(27*(x0 + 120*x1)), 0, 1]): i in [1..5]]; // A parametrisation for the alternative model of the curve we defined.


// In characteristic three
K<w> := GF(3);
P := ProjectiveSpace(K,[2,2,2,1,1]);
F<f0, f1, f2, g0, g1> := CoordinateRing(P);
GenD6<x,y,z> := HyperellipticCurve(Polynomial([f0, f1, f2, -10*f0 - 5*f1 - 2*f2, 15*f0 + 5*f1 + f2, -6*f0 - f1, f0]),Polynomial([g0, g1, -3*g0 - g1, g0])); 
FF<f0, f1, f2, g0, g1>:= BaseRing(GenD6);
eqsII := [Numerator(i): i in IgusaInvariants(GenD6)];
Factorisation(Numerator(Discriminant(GenD6)));
IP<J2,J4,J6,J8,J10> := ProjectiveSpace(K,[1,2,3,4,5]);
phi := map<P->IP | eqsII>;
J := ideal< CoordinateRing(IP) | &cat[ DefiningEquations(Image(phi,P,d)) : d in  [1..10]] >;
MinimalBasis(J);
D6 := Scheme(IP,MinimalBasis(J));
IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(D6)));
P1<x0, x1> := ProjectiveSpace(K,1);
rat := map<P1->D6 | [x0, -3*x1*(x0 + 10*x1), -(x1^2*(3*x0 + 40*x1)), -(x1^2*(3*x0^2 + 55*x0*x1 + 225*x1^2)), -(x1^3*(x0 + 12*x1)^2)]>;
IrreducibleComponents(BaseScheme(rat));
invrat := map<D6->P1 | [J2^3, J6]>;
IrreducibleComponents(ReducedSubscheme(BaseScheme(invrat)));
Expand(rat*invrat);
F<x0,x1> := FieldOfFractions(CoordinateRing(P1));
DefiningEquations(rat);
[(x0)^(-i)*Evaluate(eqsII[i],[x1,0,x0-1,0,1]): i in [1..5]];


// -----------------------------------------------------------------------------------------------------------

// Study of the stratum associated to the curve C2^5
K<zeta5> := ext<GF(2)| Polynomial([1,1,1,1,1])>; 
P := ProjectiveSpace(K,[2,2,1]);
F<f3, f5, g0> := CoordinateRing(P);
GenC25<x,y,z> := HyperellipticCurve(Polynomial([0,0,0,f3,0,f5]),g0); // This is the parametrisation of the strata found by Igusa.
FF<f3, f5, g0>:= BaseRing(GenC25);
eqsII := [Numerator(i): i in IgusaInvariants(GenC25)];
IP<J2,J4,J6,J8,J10> := ProjectiveSpace(K,[1,2,3,4,5]);
phi := map<P->IP | eqsII>;
J := ideal< CoordinateRing(IP) | &cat[ DefiningEquations(Image(phi,P,d)) : d in  [1..10]] >;
MinimalBasis(J); // We can check that corresponds to the line J2=J4=J6=0.
C25 := Scheme(IP,MinimalBasis(J));
IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(C25)));
P1<x0, x1> := ProjectiveSpace(K,1);
rat := map<P1->C25 | [0, 0, 0, x0^4, x1^5]>;
IrreducibleComponents(BaseScheme(rat));
invrat := map<C25->P1 | [J8^5, J10^4]>;
IrreducibleComponents(ReducedSubscheme(BaseScheme(invrat)));
F<x0,x1> := FieldOfFractions(CoordinateRing(P1));
DefiningEquations(rat);


K<t> := FractionField(PolynomialRing(GF(2)));
C := HyperellipticCurve(Polynomial([-t,0,0,0,0,0,-1]),Polynomial([1,0,0,1]));
Factorisation(Numerator(Discriminant(C)));


function GeneralKummerSurface(J)
 C := Curve(J);
 k := BaseRing(C);
 f,g := HyperellipticPolynomials(C);
 P<k1,k2,k3,k4> := ProjectiveSpace(k,3);
 f0 := Coefficient(f,0);
 f1 := Coefficient(f,1);
 f2 := Coefficient(f,2);
 f3 := Coefficient(f,3);
 f4 := Coefficient(f,4);  
 f5 := Coefficient(f,5);
 f6 := Coefficient(f,6);
 g0 := Coefficient(g,0);
 g1 := Coefficient(g,1);
 g2 := Coefficient(g,2);
 g3 := Coefficient(g,3);
  eqKum := f1^2*k1^4 - 4*f0*f2*k1^4 - f2*g0^2*k1^4 + f1*g0*g1*k1^4 - f0*g1^2*k1^4 - 4*f0*f3*k1^3*k2 - f3*g0^2*k1^3*k2 + f1*g0*g2*k1^3*k2 - 2*f0*g1*g2*k1^3*k2 - 4*f0*f4*k1^2*k2^2 - f4*g0^2*k1^2*k2^2 - f0*g2^2*k1^2*k2^2 + f1*g0*g3*k1^2*k2^2 - 2*f0*g1*g3*k1^2*k2^2 - 4*f0*f5*k1*k2^3 - f5*g0^2*k1*k2^3 - 2*f0*g2*g3*k1*k2^3 - 4*f0*f6*k2^4 - f6*g0^2*k2^4 - f0*g3^2*k2^4 - 2*f1*f3*k1^3*k3 - f3*g0*g1*k1^3*k3 + 2*f2*g0*g2*k1^3*k3 - f1*g1*g2*k1^3*k3 - f1*g0*g3*k1^3*k3 + 2*f0*g1*g3*k1^3*k3 - 4*f1*f4*k1^2*k2*k3 + 4*f0*f5*k1^2*k2*k3 + f5*g0^2*k1^2*k2*k3 - 2*f4*g0*g1*k1^2*k2*k3 + f3*g0*g2*k1^2*k2*k3 - f1*g2^2*k1^2*k2*k3 + 2*f2*g0*g3*k1^2*k2*k3 - f1*g1*g3*k1^2*k2*k3 + 2*f0*g2*g3*k1^2*k2*k3 - 4*f1*f5*k1*k2^2*k3 + 8*f0*f6*k1*k2^2*k3 + 2*f6*g0^2*k1*k2^2*k3 - 2*f5*g0*g1*k1*k2^2*k3 + f3*g0*g3*k1*k2^2*k3 - 2*f1*g2*g3*k1*k2^2*k3 + 2*f0*g3^2*k1*k2^2*k3 - 4*f1*f6*k2^3*k3 - 2*f6*g0*g1*k2^3*k3 - f1*g3^2*k2^3*k3 + f3^2*k1^2*k3^2 - 4*f2*f4*k1^2*k3^2 + 2*f1*f5*k1^2*k3^2 - 4*f0*f6*k1^2*k3^2 - f6*g0^2*k1^2*k3^2 + f5*g0*g1*k1^2*k3^2 - f4*g1^2*k1^2*k3^2 + f3*g1*g2*k1^2*k3^2 - f2*g2^2*k1^2*k3^2 + f3*g0*g3*k1^2*k3^2 + f1*g2*g3*k1^2*k3^2 - f0*g3^2*k1^2*k3^2 - 4*f2*f5*k1*k2*k3^2 + 4*f1*f6*k1*k2*k3^2 + 2*f6*g0*g1*k1*k2*k3^2 - f5*g1^2*k1*k2*k3^2 - f5*g0*g2*k1*k2*k3^2 + 2*f4*g0*g3*k1*k2*k3^2 + f3*g1*g3*k1*k2*k3^2 - 2*f2*g2*g3*k1*k2*k3^2 + f1*g3^2*k1*k2*k3^2 - 4*f2*f6*k2^2*k3^2 - f6*g1^2*k2^2*k3^2 - 2*f6*g0*g2*k2^2*k3^2 + f5*g0*g3*k2^2*k3^2 - f2*g3^2*k2^2*k3^2 - 2*f3*f5*k1*k3^3 + 2*f6*g0*g2*k1*k3^3 - f5*g1*g2*k1*k3^3 - f5*g0*g3*k1*k3^3 + 2*f4*g1*g3*k1*k3^3 - f3*g2*g3*k1*k3^3 - 4*f3*f6*k2*k3^3 - 2*f6*g1*g2*k2*k3^3 + f5*g1*g3*k2*k3^3 - f3*g3^2*k2*k3^3 + f5^2*k3^4 - 4*f4*f6*k3^4 - f6*g2^2*k3^4 + f5*g2*g3*k3^4 - f4*g3^2*k3^4 - 4*f0*k1^3*k4 - g0^2*k1^3*k4 - 2*f1*k1^2*k2*k4 - g0*g1*k1^2*k2*k4 - g0*g2*k1*k2^2*k4 - g0*g3*k2^3*k4 - 4*f2*k1^2*k3*k4 - g1^2*k1^2*k3*k4 + 2*g0*g2*k1^2*k3*k4 - 2*f3*k1*k2*k3*k4 - g1*g2*k1*k2*k3*k4 + 3*g0*g3*k1*k2*k3*k4 - g1*g3*k2^2*k3*k4 - 4*f4*k1*k3^2*k4 - g2^2*k1*k3^2*k4 + 2*g1*g3*k1*k3^2*k4 - 2*f5*k2*k3^2*k4 - g2*g3*k2*k3^2*k4 - 4*f6*k3^3*k4 - g3^2*k3^3*k4 + k2^2*k4^2 - 4*k1*k3*k4^2;
 S := Surface(P, eqKum);
 return S; 
end function;



F<w> := CyclotomicField(3);
K<t> := FunctionField(F);
D6curve := HyperellipticCurve(Polynomial([-t,0,0,0,0,0,-1]),Polynomial([1,0*t,0,1]));
J := Jacobian(D6curve);
KD6 := GeneralKummerSurface(J);
M6 := Matrix(F, 4, 4, [w^2, 0, 0, 0, 0, 1, 0, 0, 0, 0, w, 0, 0, 0, 0, 1]); 
G := sub<GL(4, F) | M6>; 
R := InvariantRing(G);
R;
P<k1,k2,k3,k4> := PolynomialRing(R);
inv := FundamentalInvariants(R); 
inv;
Algebra(R);
RelationIdeal(R);
Pw<a1,a2,b,c1,c2> := ProjectiveSpace(K,[1,1,2,3,3]); // The invariants have degrees 1,1,2,3,3
phi6 := map<KD6->Pw | [k2,k4,k1*k3,k1^3,k3^3]>;
Kum6 := Surface(Pw,MinimalBasis(Image(phi6)));
[<pt,Dimension(pt),Degree(pt)>: pt in IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(Kum6)))];



M6w := Matrix(F, 4, 4, [1, 0, 0, 0, 0, w, 0, 0, 0, 0, w^2, 0, 0, 0, 0, w]); 
G := sub<GL(4, F) | M6w>; 
R := InvariantRing(G);
R;
P<k1,k2,k3,k4> := PolynomialRing(R);
inv := FundamentalInvariants(R); 
inv;
Algebra(R);
RelationIdeal(R);
Pw<a1,b1,b2,c1,c2> := ProjectiveSpace(K,[1,1,2,3,3]); // 
phi6 := map<KD6->Pw | [k2,k4,k1*k3,k1^3,k3^3]>;
Kum6w := Surface(Pw,MinimalBasis(Image(phi6)));
[<Dimension(pt),Degree(pt)>: pt in IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(Kum6)))];




F<i> := CyclotomicField(4);
K<t> := FunctionField(F);
Ki<tt> := ext<K | Polynomial([-t,0,1])>;
L<s> := ext<Ki | Polynomial([1-4*t,0,1])>;
L<s> := ext<K | Polynomial([t,0,1,0,1])>;
D4curve := HyperellipticCurve(Polynomial([0*s,t,0,1,0,1]));
J := Jacobian(D4curve);
KD4<k1,k2,k3,k4> := GeneralKummerSurface(J);
IrreducibleComponents(SingularSubscheme(KD4));
S := Scheme(KD4, k4 - (2*k2*t)/(-1 + i*s));
ReducedSubscheme(Scheme(KD4, k4 - (2*k2*t)/(-1 + i*s)));
M4 := Matrix(F, 4, 4, [1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1]); 
G := sub<GL(4, F) | M4>; 
R := InvariantRing(G);
R;
P<k1,k2,k3,k4> := PolynomialRing(R);
inv := FundamentalInvariants(R); 
inv;
Algebra(R);
RelationIdeal(R);
Pw<a1,a2,b1,b2,b3> := ProjectiveSpace(L,[1,1,2,2,2]); // n-11156, 4xA1
phi4 := map<KD4->Pw | [k1,k3,k2^2,k2*k4,k4^2]>;
Kum4 := Surface(Pw,MinimalBasis(Image(phi4)));
phi4 := map<KD4->Kum4 | [k1,k3,k2^2,k2*k4,k4^2]>;
[<pt,Dimension(pt),Degree(pt)>: pt in IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(Kum4)))];
trinf := IrreducibleComponents(ReducedSubscheme(Scheme(KD4,k3)))[1];
tr0 := IrreducibleComponents(ReducedSubscheme(Scheme(KD4,k1)))[1];
tralpha := IrreducibleComponents(ReducedSubscheme(Scheme(KD4,k1)))[1];
IrreducibleComponents(ReducedSubscheme(phi4(Scheme(KD4,k3))));
IrreducibleComponents(ReducedSubscheme(phi4(Scheme(KD4,k1))));
IrreducibleComponents(ReducedSubscheme(phi4(Scheme(KD4,k1))));
IrreducibleComponents(ReducedSubscheme(phi4(S)));
IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(Kum4)));
IrreducibleComponents(ReducedSubscheme(Scheme(Kum4, [a1,a2])));
P1<x0,x1> := ProjectiveSpace(L,1);
phi1 := map<KD4->P1 | [k1,k3]>;
IrreducibleComponents(phi1(SingularSubscheme(KD4)));


// Examples with roots
F := Rationals();
K<t> := FunctionField(F);
Ki<a> := ext<K | Polynomial([t,0,1,0,1])>;
L<b> := ext<Ki | Polynomial([a^2+1,0,1])>;



// D4 example
// Finite field option
F<i> := ext<GF(19) | Polynomial([1,0,1])>;
Factorisation(Polynomial([2,0*i,1]));
s2 := Roots(Polynomial([2,0*i,1]))[1][1];

// Number field option
K<i> := CyclotomicField(4);
F<s2> := ext<K | Polynomial([2,0,1])>;

t := -2;
s := 3*i+0*s2;
D4curve := HyperellipticCurve(Polynomial([0*s,t,0,1,0,1]));
J := Jacobian(D4curve);
HasseWittInvariant(D4curve);
KD4<k1,k2,k3,k4> := GeneralKummerSurface(J);
IrreducibleComponents(SingularSubscheme(KD4));
S := Scheme(KD4, k4 - (2*k2*t)/(-1 + i*s));
ReducedSubscheme(Scheme(KD4, k4 - (2*k2*t)/(-1 + i*s)));
M4 := Matrix(F, 4, 4, [1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1]); 
G := sub<GL(4, F) | M4>; 
R := InvariantRing(G);
R;
P<k1,k2,k3,k4> := PolynomialRing(R);
inv := FundamentalInvariants(R); 
inv;
Algebra(R);
RelationIdeal(R);
Pw<a1,a2,b1,b2,b3> := ProjectiveSpace(F,[1,1,2,2,2]); // n-11156, 4xA1
phi4 := map<KD4->Pw | [k1,k3,k2^2,k2*k4,k4^2]>;
Kum4 := Surface(Pw,MinimalBasis(Image(phi4)));
phi4 := map<KD4->Kum4 | [k1,k3,k2^2,k2*k4,k4^2]>;
[<pt,Dimension(pt),Degree(pt)>: pt in IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(Kum4)))];
trinf := IrreducibleComponents(ReducedSubscheme(Scheme(KD4,k3)))[1];
tr0 := IrreducibleComponents(ReducedSubscheme(Scheme(KD4,k1)))[1];
tr1 := Scheme(KD4,[k2^2 - 1/2*k2*k3 + 1/2*k2*k4 - k3*k4, k1 - k2 + k3]);
trm1 := IrreducibleComponents(ReducedSubscheme(Scheme(KD4,k1+k2+k3)))[1];
Factorisation(Polynomial([0*s,t,0,1,0,1]));
IrreducibleComponents(ReducedSubscheme(phi4(Scheme(KD4,k3))));
IrreducibleComponents(ReducedSubscheme(phi4(Scheme(KD4,k1))));
imtr1 := IrreducibleComponents(ReducedSubscheme(phi4(Scheme(KD4,k1-k2+k3))))[1]; 
IrreducibleComponents(ReducedSubscheme(phi4(Scheme(KD4,k1+k2+k3))));
P1<x0,x1> := ProjectiveSpace(F,1);
phi1 := map<KD4->P1 | [k1,k3]>;
IrreducibleComponents(ReducedSubscheme(phi4(S)));
IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(Kum4)));


 // Fibration of example
 Kl<l> := FunctionField(F);
 Kum4l<a1,a2,b1,b2,b3> := BaseExtend(Kum4,Kl);
 P1t<x1,x2> := ProjectiveSpace(Kl,1);
 Fib1t := map<Kum4l->P1t |[a1,a2]>;
 coordt :=[1,l];
 G1t := Pullback(Fib1t,P1t!coordt);
 Cut := IrreducibleComponents(G1t)[1];
 KD4l<k1,k2,k3,k4>  := BaseExtend(KD4,Kl);
 SingularPoints(KD4l);
 S := Scheme(KD4l, k4 - (2*k2*t)/(-1 + i*s));
 tr1 := Scheme(KD4l,[k2^2 - 1/2*k2*k3 + 1/2*k2*k4 - k3*k4, k1 - k2 + k3]);
 trm1 := Scheme(KD4l, DefiningEquations(ReducedSubscheme(Scheme(KD4l, k1 + k2 + k3))));
 trs2 := Scheme(KD4l, DefiningEquations(ReducedSubscheme(Scheme(KD4l, s2^2*k1 -s2*k2 + k3))));
 tr01 := Scheme(KD4l, DefiningEquations(ReducedSubscheme(Scheme(KD4l, 2*k2 + k4))));
 tr01inf := Scheme(KD4l, DefiningEquations(ReducedSubscheme(Scheme(KD4l, -2*k1+k3 + k4))));
 tr01s2 := Scheme(KD4l, DefiningEquations(ReducedSubscheme(Scheme(KD4l, (3*s2*i*k1)/(i + s2*i) - ((-2*i + s2*i)*k2)/(i + s2*i) + ((3*i)*k3)/(i + s2*i) + k4))));
 // {1/4 (-2 g0 g2 + (4 f6 + g3^2) (r1 r4 r5 r6 + (r2 + r3) r4 r5 r6 + r1 r2 r3 (r4 + r5 + r6))), 1/4 (-2 g0 g3 - (4 f6 + g3^2) (r1 r2 r3 + r4 r5 r6)),  1/4 (-2 g1 g3 + (4 f6 + g3^2) (r2 r3 + r1 (r2 + r3) + r4 r5 + r4 r6 + r5 r6)), 1}
 phi4 := map<KD4l->Kum4l | [k1,k3,k2^2,k2*k4,k4^2]>;
 linest := IrreducibleComponents(ReducedSubscheme(phi4(S)));
 IrreducibleComponents(Intersection(G1t,ReducedSubscheme(phi4(S))));
 IrreducibleComponents(Intersection(G1t,ReducedSubscheme(phi4(tr1))));
 IrreducibleComponents(Intersection(G1t,ReducedSubscheme(phi4(trm1))));
 IrreducibleComponents(Intersection(G1t,ReducedSubscheme(phi4(trs2))));
 IrreducibleComponents(Intersection(G1t,ReducedSubscheme(phi4(tr01))));
 IrreducibleComponents(Intersection(G1t,ReducedSubscheme(phi4(tr01inf))));
 IrreducibleComponents(Intersection(G1t,ReducedSubscheme(phi4(tr01s2))));
 ptO := Cut![1/l,1,(l^2 - l - 2)/l^2,(l^2 - l - 2)/l^2,(l^2 - l - 2)/l^2];
 pt1 := Cut![l^(-1), 1, (1 + l)^2/l^2, ((1 + l)^2*(2 + l))/((-1 + l)*l^2), ((1 + l)^2*(2 + l)^2)/((-1 + l)^2*l^2)];
 pts2 := Cut![l^(-1), 1, -1/2*(-2 + l)^2/l^2, ((-2 + l)^2*(-1 + l))/(l^2*(2 + l)), (-2*(-2 + l)^2*(-1 + l)^2)/(l^2*(2 + l)^2)];
 pts01 := Cut![l^(-1), 1, -1/2*((-2 + l)*(1 + l))/l^2, ((-2 + l)*(1 + l))/l^2, (-2*(-2 + l)*(1 + l))/l^2];
 pts01inf := Cut![l^(-1), 1, ((-2 + l)^2*(-1 + l)^2)/(l^2*(2 + l)^2), ((-2 + l)^2*(-1 + l))/(l^2*(2 + l)), (-2 + l)^2/l^2];
 D := Divisor(ptO);
 phi3t:= DivisorMap(3*D);
 E1, mapE1 := EllipticCurve(Image(phi3t), phi3t(ptO));
 E, mapE2 := MinimalModel(E1);
 mapE:=mapE1*mapE2;
 invmapE := Inverse(mapE);
 Inverse(phi3t);
 BadPlaces(E);
 LocalInformation(E);
 KodairaSymbols(E);
 G, mapG := TorsionSubgroup(E);
 G;
 P1 := mapG(G.1);
 P2 := mapG(G.2);
 [P1+P1, P1, P2, P1+P2];
 [mapE(phi3t(ptO)),mapE(phi3t(pt1)), mapE(phi3t(pts2))];
 Q1 := mapE(phi3t(pt1));
 Q2 := mapE(phi3t(pts2));
 Q01 := mapE(phi3t(pts01));
 Q01inf := mapE(phi3t(pts01inf));
 iP2 := Inverse(mapE)(P2);
 AnalyticInformation(E);





function CoordPoint(ptscheme)
k := BaseRing(ptscheme);
eqns := DefiningEquations(ptscheme); 
num_vars := #Gradings(AmbientSpace(ptscheme))[1]; 
A := AffineSpace(k, num_vars);
weights := Gradings(AmbientSpace(ptscheme))[1];
weighted_pts := [];
for i in [1..num_vars] do // Here we try normalizing each coordinate until one is non-zero
    // Add normalization condition: A.i = 1
    normalize_eqn := A.i - 1;
    eqns_affine := [Evaluate(f, [A.j^weights[j] : j in [1..num_vars]]) : f in eqns] cat [normalize_eqn];
    affine_pts := Points(Scheme(A, eqns_affine));     // Solve for affine points
    if #affine_pts gt 0 then
        // Convert affine solutions to weighted projective coordinates
        weighted_pts := [ [pt[j]^weights[j] : j in [1..num_vars]] : pt in affine_pts ];
        break;
    end if;
end for;
return weighted_pts[1];
end function;

function ADEtype(pt)
_,F := IsHypersurfaceSingularity(pt,7);
_,_,typ := NormalFormOfHypersurfaceSingularity(F);
return typ;
end function;

F<z12> := CyclotomicField(12);
Q12curve := HyperellipticCurve(Polynomial([1,0*z12,0,0,0,0,1]));
J := Jacobian(Q12curve);
KQ12 := GeneralKummerSurface(J);
M4 := Matrix(F, 4, 4, [0, 0, z12^4, 0, 0, -1, 0, 0, z12^8, 0, 0, 0, 0, 0, 0, 1]); 
M3 := Matrix(F, 4, 4, [z12^8, 0, 0, 0, 0, 1, 0, 0, 0, 0, z12^4, 0, 0, 0, 0, 1]); 
z12^12;
G := sub<GL(4, F) | M4, M3>; 
GroupName(G);
R := InvariantRing(G);
R;
P<k1,k2,k3,k4> := PolynomialRing(R);
inv := FundamentalInvariants(R); 
inv;
Pw<a1,b1,b2,c1,d1> := ProjectiveSpace(F,[1,2,2,3,4]); // not in list im=4,8,10
phi12 := map<KQ12->Pw | [k4,k1*k3,k2^2,k1^3 + k3^3,k1^3*k2 - k2*k3^3]>;
Kum12 := Surface(Pw,MinimalBasis(Image(phi12)));
Kum12;
IsIrreducible(Kum12);
IsReduced(Kum12);
[<pt,Dimension(pt),Degree(pt)>: pt in IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(Kum12)))];
ADEtype(Kum12![1,1,0,-2,0]);
ADEtype(Kum12![4,1,3,-2,0]);
//ADEtype(Kum12![0,1,1,0,-2*z12^9]);
//ADEtype(Kum12![0,1,1,0,2*z12^9]);
ADEtype(Kum12![2,0,1,0,0]);
ADEtype(Kum12![1,0,0,0,0]);

K := GF(3);
M3 := Matrix(K, 2, 2, [2,1,1,1]);
N3 := Matrix(K, 2, 2, [0,1,2,0]);
G := sub<GL(2, K) | M3, N3>;
GroupName(G);



// The curve with automorphism group GL(2,3).
K<zeta8> := CyclotomicField(8);
P<x> := PolynomialRing(K);
CG<X,Y,Z> := HyperellipticCurve(x^5-x);
G, aut := AutomorphismGroup(CG);
GroupName(G);
// We are going to find an explicit isomorphism between GL(2,3) and the automorphism group of the hyperelliptic curve.
// In order to do this, we need to find possibles elements of orders 2 and 3 in the automorphism group that can be the images of the generators of GL(2,3).
[Order(g): g in G];
// [aut(g): g in G | Order(g) eq 2]; // You can uncomment this line to see the elements of order 2 in the automorphism group.
beta2 := [g: g in G | Order(g) eq 2][2];
// [aut(g): g in G | Order(g) eq 3];
beta3 := [g: g in G | Order(g) eq 3][1];
GL23 := GL(2, GF(3));
phi := hom< GL23 -> G | [beta2, beta3]>; // This is the explicit isomorphism.
GroupName(Image(phi)); // We can check that the image of the map is the whole group.
aut(phi(Matrix([[1,1],[0,1]])));
aut(phi(Matrix([[1,0],[1,1]])));
aut(phi(Matrix([[-1,0],[0,1]])));
IgusaInvariants(CG);
<aut(beta2)(X),aut(beta2)(Y)>;

F<z8> := CyclotomicField(8);
i := z8^2;
F<i> := CyclotomicField(4);
GL2curve := HyperellipticCurve(Polynomial([0*i,-1,0,0,0,1]));
J := Jacobian(GL2curve);
KGL2 := GeneralKummerSurface(J);
M4 := Matrix(F, 4, 4, [1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1]); 
N4 := Matrix(F, 4, 4, [0, 0, 1, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1]); 
G := sub<GL(4, F) | M4, N4>; 
GroupName(G);
R := InvariantRing(G);
R;
P<k1,k2,k3,k4> := PolynomialRing(R);
inv := FundamentalInvariants(R); 
inv;
Pw<a1,b1,b2,b3,c1> := ProjectiveSpace(F,[1,2,2,2,3]); // n 5920 6xA1
phiQ8 := map<KGL2->Pw | [k1 + k3, k1^2 + k3^2, k2^2, k4^2, k1*k2*k4 - k2*k3*k4]>;
KumQ8 := Surface(Pw,MinimalBasis(Image(phiQ8)));
phiQ8 := map<KGL2->KumQ8 | [k1 + k3, k1^2 + k3^2, k2^2, k4^2, k1*k2*k4 - k2*k3*k4]>;
BaseScheme(phiQ8);
KumQ8;
IsIrreducible(KumQ8);
IsReduced(KumQ8);
[<pt,Dimension(pt),Degree(pt)>: pt in IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(KumQ8)))];
[phiQ8(pt): pt in SingularPoints(KumQ8)]; 
ADEtype(KumQ8![1,1,1,1,-1]); // A1
ADEtype(KumQ8![1,-1,1,1,1]); // A1
ADEtype(KumQ8![-1,0,-1,1,1]); // A1
ADEtype(KumQ8![2,1,0,0,0]); // D4
ADEtype(KumQ8![0,0,0,1,0]); // D4
ADEtype(KumQ8![0,0,1,0,0]); // D4
ADEtype(KumQ8![0,1,0,0,0]); // D4


M3 := Matrix(F, 4, 4, [i/2, i/2, i/2, 0, -1, 0, 1, 0, -1/2*i, i/2, -1/2*i, 0, 0, 0, 0, 1]); 
N3 := Matrix(F, 4, 4, [i/2, -1/2, -1/2*i, 0, i, 0, i, 0, i/2, 1/2, -1/2*i, 0, 0, 0, 0, 1]);
G := sub<GL(4, F) | M3, N3>; 
// G := sub<GL(4, F) | M3, N4>; 
GroupName(G);
R := InvariantRing(G);
R;
P<k1,k2,k3,k4> := PolynomialRing(R);
inv := FundamentalInvariants(R); 
inv;
Pw<a1,b1,c1,d1,e1> := ProjectiveSpace(F,[1,2,3,4,6]); 
phiSL2 := map<KGL2->Pw | [k4, k1*k3 - 1/4*k2^2, k1^2*k2 - k2*k3^2, k1^4 + 3*k1*k2^2*k3 + 1/8*k2^4 + k3^4, k1^6 - k1^4*k3^2 - 4*k1^3*k2^2*k3 - k1^2*k2^4 - k1^2*k3^4 - 4*k1*k2^2*k3^3 - k2^4*k3^2 + k3^6]>;
J := ideal< CoordinateRing(Pw) | &cat[ DefiningEquations(Image(phiSL2, KGL2, d)) : d in  [1..12]]>;
KumSL2 := Scheme(Pw,MinimalBasis(J));
phiSL2 := map<KGL2->KumSL2 | [k4, k1*k3 - 1/4*k2^2, k1^2*k2 - k2*k3^2, k1^4 + 3*k1*k2^2*k3 + 1/8*k2^4 + k3^4, k1^6 - k1^4*k3^2 - 4*k1^3*k2^2*k3 - k1^2*k2^4 - k1^2*k3^4 - 4*k1*k2^2*k3^3 - k2^4*k3^2 + k3^6]>;
BaseScheme(phiSL2);
KumSL2;
IsIrreducible(KumSL2);
IsReduced(KumSL2);
[<pt,Dimension(pt),Degree(pt)>: pt in IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(KumSL2)))];
[phiSL2(pt): pt in SingularPoints(KumSL2)]; 






==> anc/Generalised-Kummer-surfaces-1.0.0/Quotients_of_Jacobians/Quotients_of_Jacobians.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    380726,      10713]
NotebookOptionsPosition[    338595,       9976]
NotebookOutlinePosition[    338988,       9992]
CellTagsIndexPosition[    338945,       9989]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "NotebookEvaluate", "[", 
    "\"\</home/aghernandez/Documents/Equations-of-the-Jacobian-of-a-genus-2-\
curve-in-characteristic-2/Part 1 - Constructing a basis of the \
Jacobian.nb\>\"", "]"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "first", " ", "evaluate", " ", "part", " ", "1.", " ", "This", 
     " ", "may", " ", "come", " ", "with", " ", "some", " ", "warnings"}], 
    ",", " ", 
    RowBox[{
    "but", " ", "it", " ", "should", " ", "still", " ", "be", " ", "fine"}]}],
    "*)"}]}]], "Input",
 CellChangeTimes->{{3.9059486038837976`*^9, 3.905948615025104*^9}, {
   3.9067044087974777`*^9, 3.906704418326343*^9}, {3.914265036426072*^9, 
   3.91426506262717*^9}, 3.914496897972829*^9, {3.9168291374167233`*^9, 
   3.91682913778343*^9}, {3.9173509082892113`*^9, 3.917350946031188*^9}, {
   3.917421333147564*^9, 3.9174213534233637`*^9}, {3.919433699437149*^9, 
   3.919433709345736*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"61f23389-569b-4820-9e8d-9c689bdda37b"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 34, 1, 
   34080672215357068100, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.963292931987566*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"43a27788-2ff1-4c06-8216-4c0e30dc1818"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 34, 2, 
   34080672215357068100, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.963292931994556*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"8a267c2d-8b73-499b-80b4-67a3a901a822"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 34, 3, 
   34080672215357068100, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.963292931998905*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"e1051521-e697-4f43-a130-94a9d11c2d27"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Factor\\\", \\\"::\\\", \
\\\"facmm\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 34, 4, 34080672215357068100, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.96329293200298*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"2ffe6a2d-fe60-4db1-9a9b-f847c41b4635"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 70, 5, 
   34080672215357068100, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.963292935723339*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"48fdffca-d5c1-485c-a44b-7b14bad9d520"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 70, 6, 
   34080672215357068100, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.96329293581465*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"662e183c-8493-49d3-9154-4e9e7c5c671f"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 70, 7, 
   34080672215357068100, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.963292935819531*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"1d349b74-4391-4190-b3bf-3a4b4114b6d8"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Factor\\\", \\\"::\\\", \
\\\"facmm\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 70, 8, 34080672215357068100, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9632929358240767`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"66d2695e-1caf-40c4-9ab1-47f7a77467c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor3", "=", 
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Modulus", "->", "3"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.940415646691741*^9, 3.9404156633459167`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"4d52aa39-944d-44b1-90de-155afc6b47e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Factor", "[", 
   RowBox[{"#1", ",", 
    RowBox[{"Modulus", "\[Rule]", "3"}]}], "]"}], "&"}]], "Output",
 CellChangeTimes->{3.9404156643490973`*^9, 3.940415703400011*^9, 
  3.9406561617089167`*^9, 3.94108581627059*^9, 3.9411145306563787`*^9, 
  3.941115145619869*^9, 3.941545388166992*^9, 3.942761136598815*^9, 
  3.942903760730142*^9, 3.942919765989259*^9, 3.942920663718555*^9, 
  3.942922373959247*^9, 3.943006651657778*^9, 3.961755252784608*^9, 
  3.961762136153102*^9, 3.962076730783165*^9, 3.963292937310968*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"f29309a2-9896-4a63-8b98-2088c2631e06"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TakePairs", "[", "list_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"list", "[", 
       RowBox[{"[", "i", "]"}], "]"}], 
      RowBox[{"list", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "list", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "i"}], "}"}]}], "]"}], "//", 
   "Flatten"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TakeTriples", "[", "list_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"list", "[", 
       RowBox[{"[", "i", "]"}], "]"}], 
      RowBox[{"list", "[", 
       RowBox[{"[", "j", "]"}], "]"}], " ", 
      RowBox[{"list", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "list", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "i"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "j"}], "}"}]}], "]"}], "//", 
   "Flatten"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TakeQuads", "[", "list_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"list", "[", 
       RowBox[{"[", "i", "]"}], "]"}], 
      RowBox[{"list", "[", 
       RowBox[{"[", "j", "]"}], "]"}], " ", 
      RowBox[{"list", "[", 
       RowBox[{"[", "k", "]"}], "]"}], " ", 
      RowBox[{"list", "[", 
       RowBox[{"[", "l", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "list", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "i"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "j"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "k"}], "}"}]}], "]"}], "//", 
   "Flatten"}]}]}], "Input",
 CellChangeTimes->{{3.942910121299737*^9, 3.9429101438068533`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"7d2d751f-a9e8-41f7-b199-fc72aa3249f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c3rules", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"f0", "->", 
     RowBox[{"-", "t"}]}], ",", 
    RowBox[{"f1", "\[Rule]", "0"}], ",", 
    RowBox[{"f2", "\[Rule]", "0"}], ",", 
    RowBox[{"f3", "->", "0"}], ",", 
    RowBox[{"f4", "\[Rule]", "0"}], ",", 
    RowBox[{"f5", "\[Rule]", "0"}], ",", 
    RowBox[{"f6", "->", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"g0", "->", "1"}], ",", 
    RowBox[{"g1", "\[Rule]", "0"}], ",", 
    RowBox[{"g2", "\[Rule]", "0"}], ",", 
    RowBox[{"g3", "->", "1"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9617550085473433`*^9, 3.961755018922886*^9}, {
  3.961755154610365*^9, 3.9617551778751*^9}, {3.961755265137013*^9, 
  3.961755275350775*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"6378ddbe-40bd-401e-9c5e-7ecb28f95b84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"f0", "\[Rule]", 
    RowBox[{"-", "t"}]}], ",", 
   RowBox[{"f1", "\[Rule]", "0"}], ",", 
   RowBox[{"f2", "\[Rule]", "0"}], ",", 
   RowBox[{"f3", "\[Rule]", "0"}], ",", 
   RowBox[{"f4", "\[Rule]", "0"}], ",", 
   RowBox[{"f5", "\[Rule]", "0"}], ",", 
   RowBox[{"f6", "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{"g0", "\[Rule]", "1"}], ",", 
   RowBox[{"g1", "\[Rule]", "0"}], ",", 
   RowBox[{"g2", "\[Rule]", "0"}], ",", 
   RowBox[{"g3", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.961755019749606*^9, 3.9617551781350613`*^9, {3.961755257510717*^9, 
   3.961755275688002*^9}, 3.961762136436728*^9, 3.962076730818223*^9, 
   3.963292937329459*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"d7a211c4-1501-45dd-9565-f73178795eef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c3curve", "=", 
  RowBox[{
   RowBox[{"Hyp", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "/.", "c3rules"}]}]], "Input",
 CellChangeTimes->{{3.9617552269432707`*^9, 3.961755228461903*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"70e43160-a491-47be-9157-32772e23bdbd"],

Cell[BoxData[
 RowBox[{"t", "+", 
  SuperscriptBox["x", "6"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["x", "3"]}], ")"}], " ", "y"}], "+", 
  SuperscriptBox["y", "2"]}]], "Output",
 CellChangeTimes->{3.961755267591975*^9, 3.961762136589376*^9, 
  3.962076730843186*^9, 3.9632929373349657`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"6d30397b-a984-446b-aaa2-2fc97cf8b056"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"invc3", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "3"}], ")"}]}]}], "x"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "3"}], ")"}]}]}], "x"}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", "x1"}], ",", 
       RowBox[{"y", "->", "y1"}]}], "}"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "3"}], ")"}]}]}], "x"}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", "x2"}], ",", 
       RowBox[{"y", "->", "y2"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.961755317480812*^9, 3.961755360202532*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"a3a8df23-02e6-49de-bfdd-0f1c88ea328d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], " ", "x"}]}], ",", 
   RowBox[{"x1", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], " ", "x1"}]}], ",", 
   RowBox[{"x2", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], " ", "x2"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961755339460774*^9, 3.961755362509637*^9}, 
   3.96176213674682*^9, 3.961762744878887*^9, 3.962076730866675*^9, 
   3.963292937340716*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"95ec8001-89c1-4b79-9ce2-4cb9f8a319e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], "/.", "invc3"}], "/.", "invc3"}], "/.", 
   "invc3"}], "//", "Factor"}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"742b695d-be88-4024-8ff1-4471ef9613b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"x", ",", "y"}], "}"}]], "Output",
 CellChangeTimes->{
  3.939734434584148*^9, 3.9399672128445787`*^9, 3.940316200952985*^9, 
   3.94031652512046*^9, 3.9404157037196627`*^9, 3.940656161916573*^9, 
   3.9410858166610737`*^9, 3.941114531031777*^9, 3.941115146018664*^9, 
   3.941545388511405*^9, 3.9427611375233727`*^9, 3.942903761073534*^9, 
   3.942919766210779*^9, 3.942920664260579*^9, 3.9429223744669228`*^9, 
   3.94300665248764*^9, {3.96175535338937*^9, 3.9617553647977943`*^9}, 
   3.9617621369954367`*^9, 3.962076730889297*^9, 3.9632929373462343`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"2cdeab2c-96fc-4699-b6f1-fc4c9cff68a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nsks", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Reverse", "[", 
      RowBox[{"-", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"Linearise", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"CoefficientList", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"a", "[", "i", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], ".", 
                RowBox[{"Join", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Kt", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"k1", "->", "K1"}], ",", 
                    RowBox[{"k2", "->", "K2"}], ",", 
                    RowBox[{"k3", "->", "K3"}], ",", 
                    RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "c3rules"}], 
                  ",", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Kt", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"k1", "->", "K1"}], ",", 
                    RowBox[{"k2", "->", "K2"}], ",", 
                    RowBox[{"k3", "->", "K3"}], ",", 
                    RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "c3rules"}], 
                    "/.", "invc3"}], ")"}]}], "]"}]}], "//", "Factor"}], ",", 
              
              RowBox[{"{", 
               RowBox[{"x1", ",", "y1", ",", "x2", ",", "y2"}], "}"}]}], 
             "]"}], "//", "Flatten"}], "//", "Remove0"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"a", "[", "i", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
        "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"1", ";;", "4"}], ",", 
       RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], "//", "FullSimplify"}], "//",
    "Factor"}]}]], "Input",
 CellChangeTimes->{
  3.961755376448736*^9, {3.961755561633275*^9, 3.9617555702416563`*^9}, {
   3.961759797464168*^9, 3.961759800189906*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"a241c316-dc00-4077-808e-17305bee7ed5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9397344627911367`*^9, 3.939901247600293*^9, 3.939967212915316*^9, 
   3.9403162010122643`*^9, 3.940316525181919*^9, 3.940415703779241*^9, 
   3.940656161972395*^9, 3.941085816719563*^9, 3.941114531094974*^9, 
   3.941115146087946*^9, 3.941545388601399*^9, 3.942761137679902*^9, 
   3.9429037611492147`*^9, 3.942919766281721*^9, 3.9429206643692923`*^9, 
   3.942922374515753*^9, 3.943006652540141*^9, {3.9617553782600517`*^9, 
   3.961755396795786*^9}, 3.961755570744869*^9, 3.961759800489677*^9, 
   3.9617621371604013`*^9, 3.962076730945525*^9, 3.9632929373995743`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"5c6d4807-9ab8-4704-b2c4-2ca44ffee5bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nsks", ".", "nsks", ".", "nsks"}], "//", "Factor"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.9617553450312223`*^9, 3.961755345549466*^9}, 
   3.961755407770625*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"cea88102-71da-4feb-87bb-91b9887de5f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.961755408994876*^9, 3.961762137325561*^9, 
  3.962076730969084*^9, 3.963292937406987*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"8e387299-33a7-430a-8bde-a2ddc1d23357"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.961755408994876*^9, 3.961762137325561*^9, 
  3.962076730969084*^9, 3.963292937408431*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"ae88d452-27dd-4e06-9ce8-f3e9b0ec5ca0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nsbs", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Reverse", "[", 
     RowBox[{"-", 
      RowBox[{"NullSpace", "[", 
       RowBox[{"Linearise", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"CoefficientList", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"a", "[", "i", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}], ".", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                  "B1", ",", "B2", ",", "B3", ",", "B4", ",", "B5", ",", 
                   "B6"}], "}"}], "/.", "c3rules"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "B1", ",", "B2", ",", "B3", ",", "B4", ",", "B5", ",", 
                    "B6"}], "}"}], "/.", "c3rules"}], "/.", "invc3"}], ")"}], 
                 "//", "Factor"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"x1", ",", "y1", ",", "x2", ",", "y2"}], "}"}]}], "]"}],
            "//", "Flatten"}], "//", "Remove0"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"a", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}]}], "]"}], 
       "]"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", "6"}], ",", 
      RowBox[{"1", ";;", "6"}]}], "]"}], "]"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{
  3.961755427249352*^9, 3.961755758730522*^9, {3.961759804960874*^9, 
   3.961759806815722*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"8c13cc08-87b0-4e69-99c8-2e27b13c08a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9397345324777117`*^9, 3.939734554731688*^9}, {
   3.939901233766724*^9, 3.939901250896456*^9}, 3.939967213820538*^9, 
   3.940316201119981*^9, 3.940316526370264*^9, 3.9404157047788687`*^9, 
   3.940656162771515*^9, 3.941085817639577*^9, 3.941114531993297*^9, 
   3.941115146986457*^9, 3.941545391258404*^9, 3.942761139090968*^9, 
   3.942903762155648*^9, 3.942919767180554*^9, 3.9429206653014307`*^9, 
   3.942922375460246*^9, 3.943006655327188*^9, 3.96175542879475*^9, 
   3.961755759429796*^9, 3.9617598082160397`*^9, 3.961762137530199*^9, 
   3.962076731022834*^9, 3.9632929374607058`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"0a95aef0-bb99-4700-96c9-e428cbe7c19d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nsrules", "=", 
  RowBox[{
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Bt", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"nsbs", ".", "Bt"}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Kt", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"nsks", ".", "Kt"}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}], "//", 
   "Factor"}]}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"d3183e5a-1101-4e33-b45c-c1e916412332"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b1", "\[Rule]", "b1"}], ",", 
   RowBox[{"b2", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], " ", "b2"}]}], ",", 
   RowBox[{"b3", "\[Rule]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], " ", "b3"}]}], ",", 
   RowBox[{"b4", "\[Rule]", "b4"}], ",", 
   RowBox[{"b5", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], " ", "b5"}]}], ",", 
   RowBox[{"b6", "\[Rule]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], " ", "b6"}]}], ",", 
   RowBox[{"k1", "\[Rule]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], " ", "k1"}]}], ",", 
   RowBox[{"k2", "\[Rule]", "k2"}], ",", 
   RowBox[{"k3", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], " ", "k3"}]}], ",", 
   RowBox[{"k4", "\[Rule]", "k4"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.961755447290287*^9, 3.9617599294254847`*^9, {3.961760269501137*^9, 
   3.961760297036686*^9}, 3.961762137684348*^9, 3.96207673104401*^9, 
   3.963292937467156*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"913fe316-4bd6-40d8-b36d-6fb283614f70"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kummer", "/.", "nsrules"}], "/.", "c3rules"}], "//", 
  "Factor"}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"e6bede5e-4390-4e84-93e3-4f5f99d31001"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["k2", "4"], "-", 
  RowBox[{"2", " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3"}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["k1", "3"], " ", "k4"}], "-", 
  RowBox[{
   SuperscriptBox["k2", "3"], " ", "k4"}], "+", 
  RowBox[{"3", " ", "k1", " ", "k2", " ", "k3", " ", "k4"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["k3", "3"], " ", "k4"}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k4", "2"]}], "-", 
  RowBox[{"4", " ", "k1", " ", "k3", " ", 
   SuperscriptBox["k4", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["k2", "4"], " ", "t"}], "+", 
  RowBox[{"6", " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3", " ", "t"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"], " ", "t"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["k1", "3"], " ", "k4", " ", "t"}]}]], "Output",
 CellChangeTimes->{3.9617602938292513`*^9, 3.961762137845585*^9, 
  3.962076731066622*^9, 3.963292937474086*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"3b7dc306-5d5a-40a8-8629-ea8f90e5116d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DesKummer", "/.", "c3rules"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.961760325552301*^9, 3.961760335889056*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"9083e821-bee7-4168-a0dd-ae1b2ef22f32"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "9"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["b3", "2"]}], "-", 
      RowBox[{"3", " ", "b2", " ", "b4"}], "-", 
      RowBox[{"3", " ", "b1", " ", "b5"}], "+", 
      RowBox[{"6", " ", "b4", " ", "b5"}], "-", 
      RowBox[{"b3", " ", "b6"}], "+", 
      RowBox[{"6", " ", "b1", " ", "b2", " ", "t"}]}], ")"}]}], ",", 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["b1", "2"]}], "+", 
      RowBox[{"2", " ", "b2", " ", "b3"}], "+", 
      RowBox[{"9", " ", "b1", " ", "b4"}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["b4", "2"]}], "+", 
      RowBox[{"3", " ", "b3", " ", "b5"}], "-", 
      RowBox[{"b2", " ", "b6"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["b1", "2"], " ", "t"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "8"}], " ", "b1", " ", "b3"}], "+", 
    RowBox[{"9", " ", "b3", " ", "b4"}], "-", 
    RowBox[{"3", " ", "b2", " ", "b5"}], "+", 
    RowBox[{"b1", " ", "b6"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961760330936055*^9, 3.961760336224388*^9}, 
   3.9617621380389013`*^9, 3.962076731088923*^9, 3.9632929374825983`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"c8cf9283-6570-4228-8b14-0a4ea711226f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DesKummer", "/.", "c3rules"}], "/.", "nsrules"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.9617602989411497`*^9, 3.961760312721332*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"4a4deadc-a199-4220-9c44-454317cb561f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"9", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["b3", "2"]}], "-", 
      RowBox[{"3", " ", "b2", " ", "b4"}], "-", 
      RowBox[{"3", " ", "b1", " ", "b5"}], "+", 
      RowBox[{"6", " ", "b4", " ", "b5"}], "-", 
      RowBox[{"b3", " ", "b6"}], "+", 
      RowBox[{"6", " ", "b1", " ", "b2", " ", "t"}]}], ")"}]}], ",", 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["b1", "2"]}], "+", 
      RowBox[{"2", " ", "b2", " ", "b3"}], "+", 
      RowBox[{"9", " ", "b1", " ", "b4"}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["b4", "2"]}], "+", 
      RowBox[{"3", " ", "b3", " ", "b5"}], "-", 
      RowBox[{"b2", " ", "b6"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["b1", "2"], " ", "t"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", "b1", " ", "b3"}], "-", 
      RowBox[{"9", " ", "b3", " ", "b4"}], "+", 
      RowBox[{"3", " ", "b2", " ", "b5"}], "-", 
      RowBox[{"b1", " ", "b6"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961760300487648*^9, 3.961760313057301*^9}, 
   3.961762138189599*^9, 3.9620767311111307`*^9, 3.963292937492949*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"42cece4f-ff7d-4a44-84b9-ce508daf49b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kummer", "/.", "nsrules"}], "/.", "c3rules"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.961760273778583*^9, 3.9617602891237173`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"b44f2ebd-1867-497a-8195-d01e28469df8"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["k2", "4"], "-", 
  RowBox[{"2", " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3"}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["k1", "3"], " ", "k4"}], "-", 
  RowBox[{
   SuperscriptBox["k2", "3"], " ", "k4"}], "+", 
  RowBox[{"3", " ", "k1", " ", "k2", " ", "k3", " ", "k4"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["k3", "3"], " ", "k4"}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k4", "2"]}], "-", 
  RowBox[{"4", " ", "k1", " ", "k3", " ", 
   SuperscriptBox["k4", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["k2", "4"], " ", "t"}], "+", 
  RowBox[{"6", " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3", " ", "t"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"], " ", "t"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["k1", "3"], " ", "k4", " ", "t"}]}]], "Output",
 CellChangeTimes->{{3.96176027741144*^9, 3.961760289460229*^9}, 
   3.961762138339151*^9, 3.962076731135257*^9, 3.963292937501772*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"95eb189a-5aa8-4f3e-8a37-256cc9d13515"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["B1"], "Input",
 CellChangeTimes->{{3.961755706186946*^9, 3.961755706610528*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"7e42f52d-b9ad-4612-8c2f-3aac8df4ae00"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x1", "-", "x2"}], ")"}], "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"g1", " ", "x1"}], "+", 
    RowBox[{"g2", " ", 
     SuperscriptBox["x1", "2"]}], "+", 
    RowBox[{"g3", " ", 
     SuperscriptBox["x1", "3"]}], "-", 
    RowBox[{"g1", " ", "x2"}], "-", 
    RowBox[{"g2", " ", 
     SuperscriptBox["x2", "2"]}], "-", 
    RowBox[{"g3", " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    RowBox[{"2", " ", "y1"}], "-", 
    RowBox[{"2", " ", "y2"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9617557069582043`*^9, 3.961762138500493*^9, 
  3.962076731141411*^9, 3.963292937508521*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"2ccc1c6a-9563-4d53-8311-afbe86c1a722"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["K1"], "Input",
 CellChangeTimes->{{3.961762049198216*^9, 3.9617620495286283`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"fa0fa886-285f-4002-9d88-a795d1f0fcb6"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"x1", "-", "x2"}], ")"}], "2"]], "Output",
 CellChangeTimes->{3.961762049924923*^9, 3.961762138658592*^9, 
  3.9620767311666737`*^9, 3.963292937514708*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"0013dd09-4221-4be9-b154-25501ad3cfc3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B1", "/", 
       RowBox[{"K1", "^", "2"}]}], "/.", "invc3"}], ")"}], "-", 
    RowBox[{"a", " ", 
     RowBox[{"B1", "/", 
      RowBox[{"K1", "^", "2"}]}]}]}], "/.", "c3rules"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.961755585338604*^9, 3.961755646149766*^9}, {
  3.961755712624777*^9, 3.961755727890334*^9}, {3.961759821087101*^9, 
  3.961759822365817*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"fd2f465e-93ae-481e-9262-636efef4ad76"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]], " ", "a"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["x1", "3"], "-", 
     SuperscriptBox["x2", "3"], "+", 
     RowBox[{"2", " ", "y1"}], "-", 
     RowBox[{"2", " ", "y2"}]}], ")"}]}], 
  RowBox[{"x1", "-", "x2"}]]], "Output",
 CellChangeTimes->{{3.96175558651259*^9, 3.96175564655266*^9}, {
   3.961755720332179*^9, 3.961755728288155*^9}, 3.961759822707788*^9, 
   3.9617620528497543`*^9, 3.961762138827351*^9, 3.962076731190679*^9, 
   3.96329293752069*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"890a8236-8f53-4501-88b1-f6b34658d6c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B2", "/", 
       RowBox[{"K1", "^", "2"}]}], "/.", "invc3"}], ")"}], "-", " ", 
    RowBox[{"B2", "/", 
     RowBox[{"K1", "^", "2"}]}]}], "/.", "c3rules"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.961755768343746*^9, 3.9617557722752542`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"fcbbcd25-cec1-4f0a-9476-41beb6fff546"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9617557724294443`*^9, 3.9617621389882917`*^9, 
  3.962076731213828*^9, 3.963292937526168*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"786c08bc-ab94-4543-99e7-16f463a88a71"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", "a"}]}], ")"}], "==", "0"}], ",", 
   "a"}], "]"}]], "Input",
 CellChangeTimes->{{3.961755747003519*^9, 3.961755752005785*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"37aadef7-fd3a-4ac8-b55d-6a5a502bc91f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"a", "\[Rule]", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.961755752177343*^9, 3.961762139240706*^9, 
  3.962076731236722*^9, 3.963292937534829*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"ebc5f032-625e-4d1e-b700-531c8957c9de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"K1", "/.", "invc3"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.961755508842174*^9, 3.9617555117502947`*^9}, {
  3.9617555446717052`*^9, 3.961755552605261*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"a38be5a3-cd9d-4ed1-8b9a-5a954a9fc409"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], 
   RowBox[{"2", "/", "3"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x1", "-", "x2"}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{{3.961755509696595*^9, 3.961755512033349*^9}, {
   3.961755546588427*^9, 3.961755552803146*^9}, 3.961762139395361*^9, 
   3.9620767312594023`*^9, 3.963292937540406*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"abae53dc-366a-4c62-850d-700b151b9f04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B2", "/.", "invc3"}], "//", "Simplify"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.9617554494459057`*^9, 3.961755484005583*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"f24cdd75-c81e-412e-b98b-92d507cc9d48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "-", "x2"}], ")"}], "3"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], " ", "g0", " ", "x1"}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]], " ", "g0", " ", "x2"}], "-", 
    RowBox[{"g2", " ", 
     SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]], " ", "g3", " ", 
     SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
    RowBox[{"g2", " ", "x1", " ", 
     SuperscriptBox["x2", "2"]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]], " ", "g3", " ", "x1", " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]], " ", "x2", " ", "y1"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]], " ", "x1", " ", "y2"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.961755450056592*^9, 3.961755484213222*^9}, 
   3.96176213957053*^9, 3.962076731301567*^9, 3.963292937580887*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"368f14b0-00dc-4a17-859d-85882cb66892"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["KroneckerProduct"], "Input",
 CellChangeTimes->{{3.961756082361628*^9, 3.961756084497271*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"9de65b14-cbfb-4465-9f51-c21e865f6d44"],

Cell[BoxData["KroneckerProduct"], "Output",
 CellChangeTimes->{3.9617621397201147`*^9, 3.962076731322713*^9, 
  3.963292937586769*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"99bac5b4-6982-4775-a5c8-420e04513627"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["nsbs"], "Input",
 CellChangeTimes->{{3.961756246512006*^9, 3.961756247490399*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"cc42af6e-c00d-43cf-b1a1-013d24e6b49a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.961756247860379*^9, 3.961762139895647*^9, 
  3.9620767313445673`*^9, 3.963292937591765*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"c80f4aef-9d39-4bc6-aa3e-ea36b21d09d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"nsks", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "nsbs"}], "}"}]}], "}"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], "->", "w"}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], "->", 
      RowBox[{"w", "^", "2"}]}]}], "}"}]}], "//", "Flatten"}]], "Input",
 CellChangeTimes->{{3.961756226263145*^9, 3.961756276546298*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"2c79bc04-a73a-4631-941b-176ac7c3c627"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["w", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "w", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "w", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", 
   SuperscriptBox["w", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "w", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   SuperscriptBox["w", "2"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.961756233590701*^9, {3.96175627212492*^9, 3.96175627685188*^9}, 
   3.961762140035009*^9, 3.96207673136944*^9, 3.963292937596974*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"f2f9e637-0bfc-4a11-af0b-a8c767ecd3dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nsks", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], "->", "w"}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], "->", 
      RowBox[{"w", "^", "2"}]}]}], "}"}]}], "//", "Flatten"}]], "Input",
 CellChangeTimes->{{3.961757477813758*^9, 3.961757482374199*^9}, {
  3.961763928603238*^9, 3.961763930972353*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"3a890302-94e7-440b-91dc-40b140967c57"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["w", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "w", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.961757478586219*^9, 3.961757482595524*^9}, 
   3.961762140274084*^9, {3.961763929279579*^9, 3.9617639314761467`*^9}, 
   3.962076731392969*^9, 3.963292937602026*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"37d93ed0-c8b2-47e7-8421-cc905b782a3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"k2", ",", "k4", ",", 
   RowBox[{"k1", " ", "k3"}], ",", " ", 
   RowBox[{"k1", "^", "3"}], ",", " ", 
   RowBox[{"k3", "^", "3"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.961759380687889*^9, 3.961759410290856*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"f4ff4776-2582-4b4c-bf9e-a0e7071adb47"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"k2", ",", "k4", ",", 
   RowBox[{"k1", " ", "k3"}], ",", 
   SuperscriptBox["k1", "3"], ",", 
   SuperscriptBox["k3", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.961762140450235*^9, 3.962076731415658*^9, 
  3.9632929376068363`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"95fcaf7d-1d81-43fe-a2f3-1edb535300d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"k1", ",", 
   RowBox[{"k2", " ", "k3"}], ",", " ", 
   RowBox[{"k3", " ", "k4"}], ",", " ", 
   RowBox[{"k2", "^", "3"}], ",", 
   RowBox[{"k3", "^", "3"}], ",", 
   RowBox[{"k4", "^", "3"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.961759227542128*^9, 3.961759265734084*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"0a842c4a-cd6d-489c-a313-78ce5feab42f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"k1", ",", 
   RowBox[{"k2", " ", "k3"}], ",", 
   RowBox[{"k3", " ", "k4"}], ",", 
   SuperscriptBox["k2", "3"], ",", 
   SuperscriptBox["k3", "3"], ",", 
   SuperscriptBox["k4", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.9617592662504187`*^9, 3.961762140611237*^9, 
  3.96207673143797*^9, 3.963292937611639*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"602b8508-20a9-4738-b8a7-bace528a4ada"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["nsbs"], "Input",
 CellChangeTimes->{{3.961759220333165*^9, 3.961759221257635*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"0f0b8988-ae90-4ea7-86a2-cf4d2fdbd2e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.961759221656425*^9, 3.961762140768901*^9, 
  3.962076731512941*^9, 3.9632929376170073`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"b1ad7aca-f8c4-4eaf-b2ed-7057e99b9560"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{"1", "-", "t", "+", 
   RowBox[{"4", " ", 
    RowBox[{"t", "^", "2"}]}], "-", 
   RowBox[{"t", "^", "3"}], "+", 
   RowBox[{"t", "^", "4"}]}], ")"}]], "Input",
 CellChangeTimes->{{3.961761017005056*^9, 3.9617610170084057`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"bd22c496-be67-44a7-9e80-d34b4f1fa4b2"],

Cell[BoxData[
 RowBox[{"1", "-", "t", "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "2"]}], "-", 
  SuperscriptBox["t", "3"], "+", 
  SuperscriptBox["t", "4"]}]], "Output",
 CellChangeTimes->{3.9617621409398823`*^9, 3.9620767315390253`*^9, 
  3.963292937622574*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"812b48b1-18ea-490b-af6f-f01208e23e77"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "t"}], ")"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "t"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"t", "^", "2"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"t", "^", "3"}]}], "+", 
       RowBox[{"t", "^", "4"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "t"}], ")"}], "^", "2"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"t", "^", "3"}]}], ")"}]}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.961760751524486*^9, 3.961760776469122*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"24dffd4a-d418-4e7c-990c-1ded056fa9b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", "t", "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["t", "2"]}], "+", 
   RowBox[{"14", " ", 
    SuperscriptBox["t", "3"]}], "+", 
   RowBox[{"21", " ", 
    SuperscriptBox["t", "4"]}], "+", 
   RowBox[{"33", " ", 
    SuperscriptBox["t", "5"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "6"],
    SeriesData[$CellContext`t, 0, {}, 0, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {1, 1, 5, 14, 21, 33}, 0, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9617607647518387`*^9, 3.961760776794978*^9}, 
   3.961762141102566*^9, 3.962076731564108*^9, 3.963292937644985*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"22bd7844-85c5-4c86-88df-369e031261ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "t"}], ")"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "t", "+", 
       RowBox[{"4", " ", 
        RowBox[{"t", "^", "2"}]}], "-", 
       RowBox[{"t", "^", "3"}], "+", 
       RowBox[{"t", "^", "4"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "t"}], ")"}], "^", "2"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"t", "^", "3"}]}], ")"}]}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.961761063619337*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"eccbfae8-81c3-4d65-9262-499c91cac185"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{"2", " ", "t"}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["t", "2"]}], "+", 
   RowBox[{"14", " ", 
    SuperscriptBox["t", "3"]}], "+", 
   RowBox[{"22", " ", 
    SuperscriptBox["t", "4"]}], "+", 
   RowBox[{"34", " ", 
    SuperscriptBox["t", "5"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "6"],
    SeriesData[$CellContext`t, 0, {}, 0, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {1, 2, 6, 14, 22, 34}, 0, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.961761064108417*^9, 3.961762141337393*^9, 
  3.962076731587296*^9, 3.96329293765362*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"aa034b03-a2ca-43b3-8ebf-f427f62fa66b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"14", "*", "3"}]], "Input",
 CellChangeTimes->{{3.961761113224188*^9, 3.9617611166566973`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"9595feba-9dcf-4340-827e-9c1541294d91"],

Cell[BoxData["42"], "Output",
 CellChangeTimes->{3.961761117767391*^9, 3.961762141497376*^9, 
  3.962076731610239*^9, 3.9632929376606617`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"e3bc8380-d75a-42c0-b38f-dd6faffcd3fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"21", "+", "44"}]], "Input",
 CellChangeTimes->{{3.961761100102771*^9, 3.9617611032223177`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"562917fb-1cb3-4f9b-a088-6e2e01fbced3"],

Cell[BoxData["65"], "Output",
 CellChangeTimes->{3.961761103407552*^9, 3.961762141653893*^9, 
  3.962076731632737*^9, 3.96329293766728*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"526b3e3f-5102-4e5e-9699-4f67816ee5ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"K1", ",", "K2", ",", "K3", ",", "K4"}], "}"}]], "Input",
 CellChangeTimes->{{3.961762025586877*^9, 3.961762029182625*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"96194425-8da0-4f4e-928f-a5237b6982fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "-", "x2"}], ")"}], "2"], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2"}], ")"}]}], ",", 
   RowBox[{"x1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", "x2"}], ",", 
   RowBox[{
    RowBox[{"2", " ", "f0"}], "+", 
    RowBox[{"f1", " ", "x1"}], "+", 
    RowBox[{"f1", " ", "x2"}], "+", 
    RowBox[{"2", " ", "f2", " ", "x1", " ", "x2"}], "+", 
    RowBox[{"f3", " ", 
     SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
    RowBox[{"f3", " ", "x1", " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{"2", " ", "f4", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{"f5", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{"f5", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    RowBox[{"2", " ", "f6", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "3"]}], "-", 
    RowBox[{"g0", " ", "y1"}], "-", 
    RowBox[{"g1", " ", "x2", " ", "y1"}], "-", 
    RowBox[{"g2", " ", 
     SuperscriptBox["x2", "2"], " ", "y1"}], "-", 
    RowBox[{"g3", " ", 
     SuperscriptBox["x2", "3"], " ", "y1"}], "-", 
    RowBox[{"g0", " ", "y2"}], "-", 
    RowBox[{"g1", " ", "x1", " ", "y2"}], "-", 
    RowBox[{"g2", " ", 
     SuperscriptBox["x1", "2"], " ", "y2"}], "-", 
    RowBox[{"g3", " ", 
     SuperscriptBox["x1", "3"], " ", "y2"}], "-", 
    RowBox[{"2", " ", "y1", " ", "y2"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961762029534745*^9, 3.9617620370526752`*^9}, 
   3.961762141803193*^9, 3.962076731656005*^9, 3.963292937674152*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"aa6370d8-f277-4e20-b062-cce893022e4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kt", "/.", "c3rules"}]], "Input",
 CellChangeTimes->{{3.961762156444419*^9, 3.961762170933174*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"a9a7cfbc-3632-43ea-a5e3-b96aaf4d00f3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "}"}]], "Output",
 CellChangeTimes->{{3.961762160251786*^9, 3.961762171165782*^9}, 
   3.962076731678108*^9, 3.9632929376804733`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"d1a87d16-86ef-4e2a-b891-0ef15844db09"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c4rules", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"f0", "->", "0"}], ",", 
    RowBox[{"f1", "\[Rule]", "t"}], ",", 
    RowBox[{"f2", "\[Rule]", "0"}], ",", 
    RowBox[{"f3", "->", "1"}], ",", 
    RowBox[{"f4", "\[Rule]", "0"}], ",", 
    RowBox[{"f5", "\[Rule]", "1"}], ",", 
    RowBox[{"f6", "->", "0"}], ",", 
    RowBox[{"g0", "->", "0"}], ",", 
    RowBox[{"g1", "\[Rule]", "0"}], ",", 
    RowBox[{"g2", "\[Rule]", "0"}], ",", 
    RowBox[{"g3", "->", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9617550085473433`*^9, 3.961755018922886*^9}, {
  3.961755154610365*^9, 3.9617551778751*^9}, {3.961755265137013*^9, 
  3.961755275350775*^9}, {3.961762198047051*^9, 3.9617622079897413`*^9}, {
  3.961762303232291*^9, 3.961762325934641*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"af35a592-8997-4498-b2df-ab92fe89a80e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"f0", "\[Rule]", "0"}], ",", 
   RowBox[{"f1", "\[Rule]", "t"}], ",", 
   RowBox[{"f2", "\[Rule]", "0"}], ",", 
   RowBox[{"f3", "\[Rule]", "1"}], ",", 
   RowBox[{"f4", "\[Rule]", "0"}], ",", 
   RowBox[{"f5", "\[Rule]", "1"}], ",", 
   RowBox[{"f6", "\[Rule]", "0"}], ",", 
   RowBox[{"g0", "\[Rule]", "0"}], ",", 
   RowBox[{"g1", "\[Rule]", "0"}], ",", 
   RowBox[{"g2", "\[Rule]", "0"}], ",", 
   RowBox[{"g3", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.961755019749606*^9, 3.9617551781350613`*^9, {3.961755257510717*^9, 
   3.961755275688002*^9}, 3.961762136436728*^9, 3.961762209000351*^9, {
   3.961762312366322*^9, 3.961762326401597*^9}, 3.96207673170011*^9, 
   3.963292937687385*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"65fbc9b0-ce01-4bcf-a1df-69b7d3a43e8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c4curve", "=", 
  RowBox[{
   RowBox[{"Hyp", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "/.", "c4rules"}]}]], "Input",
 CellChangeTimes->{{3.9617552269432707`*^9, 3.961755228461903*^9}, {
  3.961762315988752*^9, 3.961762320104453*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"939c0ac1-d8a9-42e2-aca9-61d5962deeda"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "t"}], " ", "x"}], "-", 
  SuperscriptBox["x", "3"], "-", 
  SuperscriptBox["x", "5"], "+", 
  SuperscriptBox["y", "2"]}]], "Output",
 CellChangeTimes->{
  3.961755267591975*^9, 3.961762136589376*^9, {3.961762320485585*^9, 
   3.9617623286727552`*^9}, 3.962076731723974*^9, 3.963292937692778*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"b472d8ba-103b-4eaa-be6f-1b86fbaaa5d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"invc4", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", "x"}]}], ",", 
      RowBox[{"y", "->", 
       RowBox[{"I", " ", "y"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", 
        RowBox[{"-", "x"}]}], ",", 
       RowBox[{"y", "->", 
        RowBox[{"I", " ", "y"}]}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", "x1"}], ",", 
       RowBox[{"y", "->", "y1"}]}], "}"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", 
        RowBox[{"-", "x"}]}], ",", 
       RowBox[{"y", "->", 
        RowBox[{"I", " ", "y"}]}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", "x2"}], ",", 
       RowBox[{"y", "->", "y2"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.961755317480812*^9, 3.961755360202532*^9}, {
  3.961762333362238*^9, 3.96176235689476*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"c1ee4b16-41d5-47e9-9dd8-7709dccf8616"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{"-", "x"}]}], ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{"\[ImaginaryI]", " ", "y"}]}], ",", 
   RowBox[{"x1", "\[Rule]", 
    RowBox[{"-", "x1"}]}], ",", 
   RowBox[{"y1", "\[Rule]", 
    RowBox[{"\[ImaginaryI]", " ", "y1"}]}], ",", 
   RowBox[{"x2", "\[Rule]", 
    RowBox[{"-", "x2"}]}], ",", 
   RowBox[{"y2", "\[Rule]", 
    RowBox[{"\[ImaginaryI]", " ", "y2"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961755339460774*^9, 3.961755362509637*^9}, 
   3.96176213674682*^9, {3.961762351667124*^9, 3.961762357130684*^9}, {
   3.961762417193184*^9, 3.961762436078238*^9}, 3.962076731747698*^9, 
   3.9632929376987457`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"48f333e6-fd39-4611-8007-1e8ab0bc9bdc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"K1", "/.", "invc4"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.9617624423363943`*^9, 3.961762456910035*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"ffb5c77a-6fc9-4eba-acd1-9d54e0d55494"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"x1", "-", "x2"}], ")"}], "2"]], "Output",
 CellChangeTimes->{{3.961762445776183*^9, 3.961762457165221*^9}, 
   3.9620767317699738`*^9, 3.963292937705349*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"37edc2f0-9bc2-4293-ac9e-abb5f12f40a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K1", "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.9617624486327763`*^9, 3.961762453406623*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"ee76d775-a0da-4581-9ac5-a39634c629ed"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"x1", "-", "x2"}], ")"}], "2"]], "Output",
 CellChangeTimes->{{3.961762449425263*^9, 3.961762453676589*^9}, 
   3.9620767317920017`*^9, 3.963292937711125*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"c4d4a93e-2413-4860-b479-5f503bab0148"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nsks4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NullSpace", "[", 
      RowBox[{"Linearise", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"a", "[", "i", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], ".", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Kt", "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"k1", "->", "K1"}], ",", 
                    RowBox[{"k2", "->", "K2"}], ",", 
                    RowBox[{"k3", "->", "K3"}], ",", 
                    RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "c4rules"}], 
                ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Kt", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"k1", "->", "K1"}], ",", 
                    RowBox[{"k2", "->", "K2"}], ",", 
                    RowBox[{"k3", "->", "K3"}], ",", 
                    RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "c4rules"}], 
                  "/.", "invc4"}], ")"}]}], "]"}]}], "//", "Factor"}], ",", 
            RowBox[{"{", 
             RowBox[{"x1", ",", "y1", ",", "x2", ",", "y2"}], "}"}]}], "]"}], 
          "//", "Flatten"}], "//", "Remove0"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"a", "[", "i", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}], 
     "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"1", ";;", "4"}], ",", 
       RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], "//", "FullSimplify"}], "//",
    "Factor"}]}]], "Input",
 CellChangeTimes->{
  3.961755376448736*^9, {3.961755561633275*^9, 3.9617555702416563`*^9}, {
   3.961759797464168*^9, 3.961759800189906*^9}, {3.961762376399893*^9, 
   3.961762388907504*^9}, {3.961762477628107*^9, 3.9617624802666273`*^9}, {
   3.96176281140879*^9, 3.961762821240871*^9}, {3.961763021221737*^9, 
   3.961763037150999*^9}, 3.9617631770638103`*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"23633da2-3bfd-4825-bcf7-fc30ac6f0925"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9397344627911367`*^9, 3.939901247600293*^9, 3.939967212915316*^9, 
   3.9403162010122643`*^9, 3.940316525181919*^9, 3.940415703779241*^9, 
   3.940656161972395*^9, 3.941085816719563*^9, 3.941114531094974*^9, 
   3.941115146087946*^9, 3.941545388601399*^9, 3.942761137679902*^9, 
   3.9429037611492147`*^9, 3.942919766281721*^9, 3.9429206643692923`*^9, 
   3.942922374515753*^9, 3.943006652540141*^9, {3.9617553782600517`*^9, 
   3.961755396795786*^9}, 3.961755570744869*^9, 3.961759800489677*^9, 
   3.9617621371604013`*^9, 3.961762389194147*^9, 3.9617624392038517`*^9, {
   3.961762477978191*^9, 3.961762480690263*^9}, {3.961762821605466*^9, 
   3.961762824804948*^9}, {3.961763027171157*^9, 3.961763038401915*^9}, 
   3.961763177562015*^9, 3.962076731817565*^9, 3.963292937723078*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"e9b63780-522f-48ac-b90f-ed96d51094b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nsks4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NullSpace", "[", 
      RowBox[{"Linearise", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"a", "[", "i", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], ".", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Kt", "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"k1", "->", "K1"}], ",", 
                    RowBox[{"k2", "->", "K2"}], ",", 
                    RowBox[{"k3", "->", "K3"}], ",", 
                    RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "c4rules"}], 
                ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Kt", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"k1", "->", "K1"}], ",", 
                    RowBox[{"k2", "->", "K2"}], ",", 
                    RowBox[{"k3", "->", "K3"}], ",", 
                    RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "c4rules"}], 
                  "/.", "invc4"}], ")"}]}], "]"}]}], "//", "Factor"}], ",", 
            RowBox[{"{", 
             RowBox[{"x1", ",", "y1", ",", "x2", ",", "y2"}], "}"}]}], "]"}], 
          "//", "Flatten"}], "//", "Remove0"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"a", "[", "i", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}], 
     "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"1", ";;", "4"}], ",", 
       RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], "//", "FullSimplify"}], "//",
    "Factor"}]}]], "Input",
 CellChangeTimes->{
  3.961755376448736*^9, {3.961755561633275*^9, 3.9617555702416563`*^9}, {
   3.961759797464168*^9, 3.961759800189906*^9}, {3.961762376399893*^9, 
   3.961762388907504*^9}, {3.961762477628107*^9, 3.9617624802666273`*^9}, {
   3.96176281140879*^9, 3.961762821240871*^9}, {3.961763021221737*^9, 
   3.961763037150999*^9}, {3.9617631770638103`*^9, 3.961763192849599*^9}, 
   3.9617639081926537`*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"0f87f934-94c8-405e-87d8-a359a18f3747"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9397344627911367`*^9, 3.939901247600293*^9, 3.939967212915316*^9, 
   3.9403162010122643`*^9, 3.940316525181919*^9, 3.940415703779241*^9, 
   3.940656161972395*^9, 3.941085816719563*^9, 3.941114531094974*^9, 
   3.941115146087946*^9, 3.941545388601399*^9, 3.942761137679902*^9, 
   3.9429037611492147`*^9, 3.942919766281721*^9, 3.9429206643692923`*^9, 
   3.942922374515753*^9, 3.943006652540141*^9, {3.9617553782600517`*^9, 
   3.961755396795786*^9}, 3.961755570744869*^9, 3.961759800489677*^9, 
   3.9617621371604013`*^9, 3.961762389194147*^9, 3.9617624392038517`*^9, {
   3.961762477978191*^9, 3.961762480690263*^9}, {3.961762821605466*^9, 
   3.961762824804948*^9}, {3.961763027171157*^9, 3.961763038401915*^9}, {
   3.961763177562015*^9, 3.961763193172764*^9}, 3.961763908538612*^9, 
   3.9620767318423223`*^9, 3.963292937734077*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"15e13f90-57a6-492f-81b0-16c2fad3d6b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nsks4", "//", "Flatten"}]], "Input",
 CellChangeTimes->{{3.9617639025039454`*^9, 3.961763913091508*^9}, {
  3.96176547270693*^9, 3.961765474380103*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"0a9f2c77-0e0b-40c9-b96e-7e9581993b1c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961763910245089*^9, 3.961763913298017*^9}, 
   3.961765474694772*^9, 3.962076731865246*^9, 3.9632929377401543`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"a4761f10-b387-4a3d-8cd4-112b3e7d7d82"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nsks", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Reverse", "[", 
      RowBox[{"-", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"Linearise", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"CoefficientList", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"a", "[", "i", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], ".", 
                RowBox[{"Join", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Kt", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"k1", "->", "K1"}], ",", 
                    RowBox[{"k2", "->", "K2"}], ",", 
                    RowBox[{"k3", "->", "K3"}], ",", 
                    RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "c3rules"}], 
                  ",", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Kt", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"k1", "->", "K1"}], ",", 
                    RowBox[{"k2", "->", "K2"}], ",", 
                    RowBox[{"k3", "->", "K3"}], ",", 
                    RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "c3rules"}], 
                    "/.", "invc3"}], ")"}]}], "]"}]}], "//", "Factor"}], ",", 
              
              RowBox[{"{", 
               RowBox[{"x1", ",", "y1", ",", "x2", ",", "y2"}], "}"}]}], 
             "]"}], "//", "Flatten"}], "//", "Remove0"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"a", "[", "i", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
        "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"1", ";;", "4"}], ",", 
       RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], "//", "FullSimplify"}], "//",
    "Factor"}]}]], "Input",
 CellChangeTimes->{
  3.961755376448736*^9, {3.961755561633275*^9, 3.9617555702416563`*^9}, {
   3.961759797464168*^9, 3.961759800189906*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"77f6cc28-da7e-4d72-80f7-dbff78ddb8b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9397344627911367`*^9, 3.939901247600293*^9, 3.939967212915316*^9, 
   3.9403162010122643`*^9, 3.940316525181919*^9, 3.940415703779241*^9, 
   3.940656161972395*^9, 3.941085816719563*^9, 3.941114531094974*^9, 
   3.941115146087946*^9, 3.941545388601399*^9, 3.942761137679902*^9, 
   3.9429037611492147`*^9, 3.942919766281721*^9, 3.9429206643692923`*^9, 
   3.942922374515753*^9, 3.943006652540141*^9, {3.9617553782600517`*^9, 
   3.961755396795786*^9}, 3.961755570744869*^9, 3.961759800489677*^9, 
   3.9617621371604013`*^9, 3.962076731889249*^9, 3.9632929377573147`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"b697bd64-263e-495a-ba47-4c94a6c57f4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"q12rules", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"f0", "->", "1"}], ",", 
    RowBox[{"f1", "\[Rule]", "0"}], ",", 
    RowBox[{"f2", "\[Rule]", "0"}], ",", 
    RowBox[{"f3", "->", "0"}], ",", 
    RowBox[{"f4", "\[Rule]", "0"}], ",", 
    RowBox[{"f5", "\[Rule]", "0"}], ",", 
    RowBox[{"f6", "->", "1"}], ",", 
    RowBox[{"g0", "->", "0"}], ",", 
    RowBox[{"g1", "\[Rule]", "0"}], ",", 
    RowBox[{"g2", "\[Rule]", "0"}], ",", 
    RowBox[{"g3", "->", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9617680327174377`*^9, 3.961768034767106*^9}, {
  3.961815313759746*^9, 3.9618153440547113`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"c2fb953c-2a34-47c5-a103-7e27efdcc93d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"f0", "\[Rule]", "1"}], ",", 
   RowBox[{"f1", "\[Rule]", "0"}], ",", 
   RowBox[{"f2", "\[Rule]", "0"}], ",", 
   RowBox[{"f3", "\[Rule]", "0"}], ",", 
   RowBox[{"f4", "\[Rule]", "0"}], ",", 
   RowBox[{"f5", "\[Rule]", "0"}], ",", 
   RowBox[{"f6", "\[Rule]", "1"}], ",", 
   RowBox[{"g0", "\[Rule]", "0"}], ",", 
   RowBox[{"g1", "\[Rule]", "0"}], ",", 
   RowBox[{"g2", "\[Rule]", "0"}], ",", 
   RowBox[{"g3", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961815327899085*^9, 3.9618153442828197`*^9}, 
   3.961825364726533*^9, 3.962076731912341*^9, 3.963292937763299*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"57549536-7e32-4ebe-a3d4-a59450e510a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"q12curve", "=", 
  RowBox[{
   RowBox[{"Hyp", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "/.", "q12rules"}]}]], "Input",
 CellChangeTimes->{{3.961815353020146*^9, 3.961815357245842*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"6cec9486-cfa2-409d-8676-701fb7428aed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "-", 
  SuperscriptBox["x", "6"], "+", 
  SuperscriptBox["y", "2"]}]], "Output",
 CellChangeTimes->{3.9618153578281927`*^9, 3.962076731935739*^9, 
  3.963292937770677*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"fcc95c64-8c47-4612-923a-263e3ec4b058"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"q4", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "->", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], "x"]}]}], ",", 
    RowBox[{"y", "->", 
     RowBox[{"-", 
      FractionBox["y", 
       SuperscriptBox["x", "3"]]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.961815566885734*^9, 3.9618155985295563`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"db5b7296-0589-450f-9e54-99046286ac1c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], "x"]}]}], ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["y", 
      SuperscriptBox["x", "3"]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.961815621882763*^9, 3.9620767319583883`*^9, 
  3.9632929377778673`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"a728368e-dd99-4633-9e1f-b023a641a2d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"invq4", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"q4", ",", 
    RowBox[{"q4", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", "x1"}], ",", 
       RowBox[{"y", "->", "y1"}]}], "}"}]}], ",", 
    RowBox[{"q4", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", "x2"}], ",", 
       RowBox[{"y", "->", "y2"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9618156065271873`*^9, 3.961815618745026*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"bb10b069-39fd-4754-98d6-75bba9f80bcd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], "x"]}]}], ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["y", 
      SuperscriptBox["x", "3"]]}]}], ",", 
   RowBox[{"x1", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], "x1"]}]}], ",", 
   RowBox[{"y1", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["y1", 
      SuperscriptBox["x1", "3"]]}]}], ",", 
   RowBox[{"x2", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], "x2"]}]}], ",", 
   RowBox[{"y2", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["y2", 
      SuperscriptBox["x2", "3"]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961815619227454*^9, 3.961815623850466*^9}, 
   3.962076731982379*^9, 3.9632929377848377`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"08aa4ae5-fa29-49ef-9bfe-6b9305e428d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Kt", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k1", "->", "K1"}], ",", 
        RowBox[{"k2", "->", "K2"}], ",", 
        RowBox[{"k3", "->", "K3"}], ",", 
        RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "q12rules"}], ",", 
    RowBox[{
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Kt", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k1", "->", "K1"}], ",", 
           RowBox[{"k2", "->", "K2"}], ",", 
           RowBox[{"k3", "->", "K3"}], ",", 
           RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "q12rules"}], "/.", 
       "invq4"}], ")"}]}]}], "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.9618156873105717`*^9, 3.9618157231761208`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"c5e1ddb3-a8f2-497e-b2f6-9a7c7ff78181"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "-", "x2"}], ")"}], "2"], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2"}], ")"}]}], ",", 
   RowBox[{"x1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", "x2"}], ",", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "3"]}], "-", 
      RowBox[{"y1", " ", "y2"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]]}], " ", "x1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", "x2"}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], "2"]}], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2"}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"]}], ",", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "3"]}], "-", 
      RowBox[{"y1", " ", "y2"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961815683541534*^9, 3.961815693761981*^9}, 
   3.9618157238129253`*^9, 3.962076732005308*^9, 3.963292937795216*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"9e5a7029-d92b-49ec-9587-a3b4ec552574"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kummer", "/.", "q12rules"}]], "Input",
 CellChangeTimes->{{3.961815740579776*^9, 3.961815746522575*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"58a2c430-1f6b-46b9-868c-8aa75e8e78e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   SuperscriptBox["k2", "4"]}], "+", 
  RowBox[{"8", " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k1", "3"], " ", "k4"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k3", "3"], " ", "k4"}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k4", "2"]}], "-", 
  RowBox[{"4", " ", "k1", " ", "k3", " ", 
   SuperscriptBox["k4", "2"]}]}]], "Output",
 CellChangeTimes->{{3.961815741685987*^9, 3.961815746812735*^9}, 
   3.9620767320280247`*^9, 3.963292937802909*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"a89bd0e9-a346-4cf6-927c-f1a8eb5e02b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kummer", "/.", "q12rules"}], "/.", "invq4"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.9618157531544857`*^9, 3.961815758585524*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"7675ee89-1ff2-4b75-9685-8a09625192cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   SuperscriptBox["k2", "4"]}], "+", 
  RowBox[{"8", " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k1", "3"], " ", "k4"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k3", "3"], " ", "k4"}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k4", "2"]}], "-", 
  RowBox[{"4", " ", "k1", " ", "k3", " ", 
   SuperscriptBox["k4", "2"]}]}]], "Output",
 CellChangeTimes->{{3.9618157551954823`*^9, 3.961815758911285*^9}, 
   3.9620767320507603`*^9, 3.963292937809214*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"6b533e7e-044f-42ad-bbbe-d9837538f44f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "/.", "invq4"}], "/.", "invq4"}]], "Input",\

 CellChangeTimes->{{3.961815791246249*^9, 3.961815804619298*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"f386d821-21a1-49ca-a55d-bda61554ed70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"x", ",", 
   RowBox[{"-", "y"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9618158011146297`*^9, 3.961815805067679*^9}, 
   3.962076732073237*^9, 3.963292937864699*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"9d3881a7-79d5-4f67-b7f3-1651d65f6c82"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nsksq4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Reverse", "[", 
      RowBox[{"-", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"Linearise", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"CoefficientList", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"a", "[", "i", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], ".", 
                RowBox[{"Join", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Kt", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"k1", "->", "K1"}], ",", 
                    RowBox[{"k2", "->", "K2"}], ",", 
                    RowBox[{"k3", "->", "K3"}], ",", 
                    RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "q12rules"}],
                   ",", 
                  RowBox[{
                   SuperscriptBox["x1", "3"], " ", 
                   SuperscriptBox["x2", "3"], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Kt", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"k1", "->", "K1"}], ",", 
                    RowBox[{"k2", "->", "K2"}], ",", 
                    RowBox[{"k3", "->", "K3"}], ",", 
                    RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "q12rules"}],
                     "/.", "invq4"}], ")"}]}]}], "]"}]}], "//", "Factor"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"x1", ",", "y1", ",", "x2", ",", "y2"}], "}"}]}], 
             "]"}], "//", "Flatten"}], "//", "Remove0"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"a", "[", "i", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
        "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"1", ";;", "4"}], ",", 
       RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], "//", "FullSimplify"}], "//",
    "Factor"}]}]], "Input",
 CellChangeTimes->{{3.96181563805479*^9, 3.961815657459831*^9}, 
   3.961815712745224*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"e1a8512a-f5bb-43d2-aa10-5cff049a3b03"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.961815660534378*^9, 3.961815713471245*^9, 
  3.9620767320983763`*^9, 3.963292937885337*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"a5b10e19-c344-4c2b-9c62-f09a981a8c19"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"nsksq4", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], "->", 
       RowBox[{"q12", "^", "4"}]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], "->", 
       RowBox[{"q12", "^", "8"}]}]}], "}"}]}], "//", "Flatten"}], "//", 
  "InputForm"}]], "Input",
 CellChangeTimes->{{3.96181614837671*^9, 3.9618161902211857`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"acc86838-a0c4-4f64-b31e-14e471bef5d0"],

Cell["{0, 0, q12^4, 0, 0, -1, 0, 0, q12^8, 0, 0, 0, 0, 0, 0, 1}", "Output",
 CellChangeTimes->{{3.961816150884595*^9, 3.961816190616768*^9}, 
   3.96207673212226*^9, 3.963292937893627*^9},
 CellLabel->
  "Out[58]//InputForm=",ExpressionUUID->"e4572551-9a7b-4b42-8e4c-\
f3acde8740ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nsksq4", ".", "nsksq4"}]], "Input",
 CellChangeTimes->{{3.961815811573851*^9, 3.961815820215127*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"3135522c-8d1b-4a27-86f2-0a5807001ca4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9618158140663233`*^9, 3.9618158206321497`*^9}, 
   3.962076732145061*^9, 3.9632929379007063`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"c1296c06-8e1e-4312-accf-5ea432c95c33"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"z3", "=", 
  RowBox[{"-", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]]}]}]], "Input",
 CellChangeTimes->{{3.961816264184352*^9, 3.9618162731467047`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"165725ba-a672-481c-bea4-baecfe47103d"],

Cell[BoxData[
 RowBox[{"-", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], 
   RowBox[{"1", "/", "3"}]]}]], "Output",
 CellChangeTimes->{3.961816273646817*^9, 3.962076732150819*^9, 
  3.96329293790763*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"aed42c83-851c-4144-9a5a-b838658cdae3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"q3", "=", 
  RowBox[{"{", 
   RowBox[{"x", "->", 
    RowBox[{"z3", " ", "x"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.961815517660667*^9, 3.961815527766553*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"d175e33e-8e0b-4e08-b868-b50962c43944"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"x", "\[Rule]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]]}], " ", "x"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961816249068427*^9, 3.961816261422021*^9}, 
   3.962076732175218*^9, 3.963292937913726*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"107b0a31-cb79-4a23-94e9-b60fed262f68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"invq3", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"q3", ",", 
    RowBox[{"q3", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", "x1"}], ",", 
       RowBox[{"y", "->", "y1"}]}], "}"}]}], ",", 
    RowBox[{"q3", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", "x2"}], ",", 
       RowBox[{"y", "->", "y2"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9618156065271873`*^9, 3.961815618745026*^9}, {
  3.961816250638102*^9, 3.9618162577904263`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"915558b1-cfae-442a-aefa-957b1cdc64f3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], " ", "x"}]}], ",", 
   RowBox[{"x1", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], " ", "x1"}]}], ",", 
   RowBox[{"x2", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], " ", "x2"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961815619227454*^9, 3.961815623850466*^9}, {
   3.961816258152747*^9, 3.9618162759237337`*^9}, 3.96207673219895*^9, 
   3.963292937920308*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"81e84afd-f6a4-427e-8a71-2132d4a0bfce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Kt", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k1", "->", "K1"}], ",", 
        RowBox[{"k2", "->", "K2"}], ",", 
        RowBox[{"k3", "->", "K3"}], ",", 
        RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "q12rules"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Kt", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k1", "->", "K1"}], ",", 
          RowBox[{"k2", "->", "K2"}], ",", 
          RowBox[{"k3", "->", "K3"}], ",", 
          RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "q12rules"}], "/.", 
      "invq3"}], ")"}]}], "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.961816317512188*^9, 3.9618163193976383`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"ba282fb2-48c0-429f-989a-51d04dd3f9aa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "-", "x2"}], ")"}], "2"], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2"}], ")"}]}], ",", 
   RowBox[{"x1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", "x2"}], ",", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "3"]}], "-", 
      RowBox[{"y1", " ", "y2"}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]]}], " ", "x1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", "x2"}], ",", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "3"]}], "-", 
      RowBox[{"y1", " ", "y2"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961816303240703*^9, 3.9618163197219152`*^9}, 
   3.962076732222517*^9, 3.963292937927597*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"be52992f-8810-4ef3-8df2-1dacb425d4e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K4", "/.", "q12rules"}]], "Input",
 CellChangeTimes->{{3.9618163579126797`*^9, 3.9618163635568657`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"6e354f1f-3c40-45f4-bad1-9e9e9ee187f3"],

Cell[BoxData[
 RowBox[{"2", "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["x2", "3"]}], "-", 
  RowBox[{"2", " ", "y1", " ", "y2"}]}]], "Output",
 CellChangeTimes->{{3.961816358635627*^9, 3.96181636392302*^9}, 
   3.9620767322467833`*^9, 3.963292937933567*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"0ac0f9b9-87f6-4776-8386-b3523c71f965"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kummer", "/.", "q12rules"}]], "Input",
 CellChangeTimes->{{3.961815740579776*^9, 3.961815746522575*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"2fa776c9-ca29-4bc3-900e-8aaf7a96fd68"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   SuperscriptBox["k2", "4"]}], "+", 
  RowBox[{"8", " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k1", "3"], " ", "k4"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k3", "3"], " ", "k4"}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k4", "2"]}], "-", 
  RowBox[{"4", " ", "k1", " ", "k3", " ", 
   SuperscriptBox["k4", "2"]}]}]], "Output",
 CellChangeTimes->{{3.961815741685987*^9, 3.961815746812735*^9}, 
   3.962076732270739*^9, 3.963292937939476*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"c87e5293-6b45-4b8b-85d1-de2550a73a61"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kummer", "/.", "q12rules"}], "/.", "invq3"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.9618157531544857`*^9, 3.961815758585524*^9}, {
  3.961816425479692*^9, 3.961816426039806*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"13a01982-1248-415d-9242-4f25bee6bb5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   SuperscriptBox["k2", "4"]}], "+", 
  RowBox[{"8", " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k1", "3"], " ", "k4"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["k3", "3"], " ", "k4"}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k4", "2"]}], "-", 
  RowBox[{"4", " ", "k1", " ", "k3", " ", 
   SuperscriptBox["k4", "2"]}]}]], "Output",
 CellChangeTimes->{{3.9618157551954823`*^9, 3.961815758911285*^9}, 
   3.961816426254673*^9, 3.962076732294438*^9, 3.963292937944868*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"edba56a8-8254-47e8-bff1-0708cbbc3a2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nsksq3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Reverse", "[", 
      RowBox[{"-", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"Linearise", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"CoefficientList", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"a", "[", "i", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], ".", 
                RowBox[{"Join", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Kt", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"k1", "->", "K1"}], ",", 
                    RowBox[{"k2", "->", "K2"}], ",", 
                    RowBox[{"k3", "->", "K3"}], ",", 
                    RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "q12rules"}],
                   ",", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Kt", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"k1", "->", "K1"}], ",", 
                    RowBox[{"k2", "->", "K2"}], ",", 
                    RowBox[{"k3", "->", "K3"}], ",", 
                    RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "q12rules"}],
                     "/.", "invq3"}], ")"}]}], "]"}]}], "//", "Factor"}], ",", 
              RowBox[{"{", 
               RowBox[{"x1", ",", "y1", ",", "x2", ",", "y2"}], "}"}]}], 
             "]"}], "//", "Flatten"}], "//", "Remove0"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"a", "[", "i", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
        "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"1", ";;", "4"}], ",", 
       RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], "//", "FullSimplify"}], "//",
    "Factor"}]}]], "Input",
 CellChangeTimes->{{3.96181563805479*^9, 3.961815657459831*^9}, 
   3.961815712745224*^9, {3.961816290082964*^9, 3.961816295965316*^9}, {
   3.961816408528716*^9, 3.961816408854562*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"85ad9b12-e24d-425a-8195-ed9bfbef0fd6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961816290874414*^9, 3.9618162965204268`*^9}, {
   3.961816409131969*^9, 3.961816430866406*^9}, 3.962076732319433*^9, 
   3.963292937959793*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"abf013e9-1f1a-4d3b-a999-93105d832626"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"nsksq3", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], "->", 
       RowBox[{"q12", "^", "4"}]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], "->", 
       RowBox[{"q12", "^", "8"}]}]}], "}"}]}], "//", "Flatten"}], "//", 
  "InputForm"}]], "Input",
 CellChangeTimes->{{3.961816455634852*^9, 3.961816455962512*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"3148eae3-3eb5-430f-9c09-a5457e688fda"],

Cell["{q12^8, 0, 0, 0, 0, 1, 0, 0, 0, 0, q12^4, 0, 0, 0, 0, 1}", "Output",
 CellChangeTimes->{{3.961816450079968*^9, 3.96181645622337*^9}, 
   3.962076732342958*^9, 3.963292937967525*^9},
 CellLabel->
  "Out[68]//InputForm=",ExpressionUUID->"52993204-84d7-4785-b136-\
ec5960d8fc8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tau3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "->", 
     RowBox[{
      RowBox[{"-", "I"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", "1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"x", "+", "1"}], ")"}]}]}]}], ",", 
    RowBox[{"y", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "I"}], "+", "2"}], ")"}], 
      RowBox[{"y", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "+", "1"}], ")"}], "^", "3"}]}]}]}]}], "}"}]}]], "Input",\

 CellChangeTimes->{{3.961667519815543*^9, 3.961667525068057*^9}, {
   3.961667557658825*^9, 3.961667594047112*^9}, 3.9616676598818703`*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"da905030-8378-49b0-bcec-be950fcc5e0a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
      RowBox[{"1", "+", "x"}]]}]}], ",", 
   RowBox[{"y", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}], "3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961667588665969*^9, 3.961667594261428*^9}, 
   3.9616676602317266`*^9, 3.961821299424451*^9, 3.962076732368148*^9, 
   3.963292937975635*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"8bf01fe1-e3da-4edd-85e6-69b8833dc0d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sigma3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x"}], "-", "I"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"x", "-", "I"}], ")"}]}]}], ",", 
    RowBox[{"y", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "I"}], "-", "2"}], ")"}], 
      RowBox[{"y", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "I"}], ")"}], "^", "3"}]}]}]}]}], "}"}]}]], "Input",\

 CellChangeTimes->{{3.9616678484021482`*^9, 3.9616678876768713`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"5bc8ae5a-b96a-4f0d-9dbf-990ff72c186a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "-", "x"}], 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}]]}], ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}], ")"}], "3"]]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9616678879203978`*^9, 3.961821301606864*^9, 
  3.962076732391922*^9, 3.963292937982779*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"19f42a73-c18d-4034-bd03-f4521abc06fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], "/.", "sigma3"}], "/.", "sigma3"}], "//",
   "Factor"}]], "Input",
 CellChangeTimes->{{3.9618213847553577`*^9, 3.96182139894506*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"02dc48ca-15ba-4ffd-9662-c7df0e8da3b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
    RowBox[{"1", "+", "x"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}], "3"]]}], "}"}]], "Output",
 CellChangeTimes->{{3.9618213956084957`*^9, 3.961821399205379*^9}, 
   3.962076732415093*^9, 3.963292937989016*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"6a1f3123-bf95-46aa-b920-e34d1361a115"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sigma3inv", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "->", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
      RowBox[{"1", "+", "x"}]]}], ",", 
    RowBox[{"y", "->", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "3"]]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9618214050070353`*^9, 3.961821436160139*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"8ffe2ccf-5cc5-4870-899f-4933bfa164e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
     RowBox[{"1", "+", "x"}]]}], ",", 
   RowBox[{"y", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}], "3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9618214365674*^9, 3.962076732438909*^9, 
  3.963292937994341*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"07dc549a-da26-4ca4-9dfe-d57c308a7dd8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], "/.", "sigma3"}], "/.", "sigma3inv"}], "//",
   "Factor"}]], "Input",
 CellChangeTimes->{{3.961821439123974*^9, 3.961821449601222*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"ef2708d3-557b-40db-905b-a1bc550c7ea4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"x", ",", "y"}], "}"}]], "Output",
 CellChangeTimes->{{3.961821446537912*^9, 3.961821449935508*^9}, 
   3.9620767324622087`*^9, 3.9632929379998007`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"32229288-4612-4155-b23e-4f8e81952771"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.961820200370819*^9, 3.961820214655431*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"c9ef14af-d908-4232-b178-7ce197642f10"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961820204332068*^9, 3.9618202153094797`*^9}, 
   3.962076732526166*^9, 3.963292938005506*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"8f2c5d96-4ad9-4c48-a8fa-dda266800bef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.961820216221143*^9, 3.961820230118464*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"96f1cbad-183d-4d32-96b3-0383ca4a539a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961820224817868*^9, 3.961820230326297*^9}, 
   3.962076732550865*^9, 3.963292938010644*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"3f2ea3a5-5869-4eb0-96e0-a1e9febd8dff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M", "=", 
  RowBox[{
   RowBox[{"T3", ".", "Q3"}], "//", "Factor3"}]}]], "Input",
 CellChangeTimes->{{3.9618202314899817`*^9, 3.961820271177271*^9}, {
  3.961820311348284*^9, 3.961820312882661*^9}, {3.961820356123797*^9, 
  3.961820369848309*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"71d2290d-6f08-43f1-8081-f3c9d10f388f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961820236626801*^9, 3.961820271390712*^9}, 
   3.961820313409389*^9, {3.9618203575000353`*^9, 3.961820370088746*^9}, 
   3.9620767325753927`*^9, 3.963292938015662*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"5bcb8840-919c-4bab-b921-c436f205818b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mm", "=", 
  RowBox[{
   RowBox[{"T3", ".", 
    RowBox[{"Inverse", "[", "Q3", "]"}], ".", "T3"}], "//", 
   "Factor3"}]}]], "Input",
 CellChangeTimes->{{3.961820324922744*^9, 3.961820331360548*^9}, {
  3.961820378327777*^9, 3.961820379318265*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"9dd8d71c-ec08-4e69-8533-2c55f34801c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.96182033155471*^9, 3.961820379776545*^9, 
  3.961821139239232*^9, 3.962076732598527*^9, 3.963292938020957*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"d45be64d-b0c9-4bfd-9a98-cbd81b6dbe97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MatrixPower", "[", 
        RowBox[{"M", ",", "i"}], "]"}], ".", 
       RowBox[{"MatrixPower", "[", 
        RowBox[{"Mm", ",", "j"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", "Factor3"}], "//", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"#", ",", "1"}], "]"}], "&"}]}], "//", 
  "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{
  3.9618212384597588`*^9, {3.961821286813155*^9, 3.961821288953772*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"682f47cf-5192-45f2-b60b-9c1b53ef2264"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.961821198568297*^9, 3.96182123891028*^9, 
  3.961821289239749*^9, 3.962076732622847*^9, 3.963292938032722*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"3ffe2313-71d1-44a9-ae9c-e1d652e3a51b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", ".", "M"}], "//", "Factor3"}]], "Input",
 CellChangeTimes->{{3.961821159608445*^9, 3.961821186024354*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"8565c4ed-1afd-4bee-83bb-e7607e3c8383"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961821163135984*^9, 3.9618211862745657`*^9}, 
   3.962076732645249*^9, 3.9632929380394297`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"d8765014-7413-4044-be2c-97c508b6b6ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Mm", ".", "Mm"}], "//", "Factor3"}]], "Input",
 CellChangeTimes->{{3.961820382894018*^9, 3.9618203895731916`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"29fd7801-980c-43f1-a509-4961b86cecfd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.961820389766461*^9, 3.962076732669141*^9, 
  3.963292938045772*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"17366cc9-4001-44bc-8b1e-a497c5e64eab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], "/.", "tau3"}], "/.", "sigma3"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.96182148605191*^9, 3.961821497366336*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"9d37a884-5e20-480f-bba0-b5ab93a53835"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "x"}], ",", 
   RowBox[{"\[ImaginaryI]", " ", "y"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961821490171514*^9, 3.961821497642562*^9}, 
   3.962076732694255*^9, 3.963292938051456*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"19b7e9c5-08a1-44c0-803b-cf304bcec9f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tau4", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "->", 
     RowBox[{"-", "x"}]}], ",", 
    RowBox[{"y", "->", 
     RowBox[{"\[ImaginaryI]", " ", "y"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9618214696208277`*^9, 3.961821476164579*^9}, 
   3.9618215173263083`*^9, {3.961824337058915*^9, 3.9618243407312937`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"bd14e720-5d7a-4782-9632-1815b242d7c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{"-", "x"}]}], ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{"\[ImaginaryI]", " ", "y"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.961821518012515*^9, 3.961824354516321*^9, 
  3.962076732720338*^9, 3.963292938056587*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"661737fa-83fc-4c53-8bb8-6609702898a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], "/.", "tau3"}], "/.", "sigma3inv"}], "/.",
    "tau3"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.961821641352297*^9, 3.961821644499034*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"b8512877-cfae-4123-8f90-7cc6642bbfca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "x"]}], ",", 
   RowBox[{"-", 
    FractionBox["y", 
     SuperscriptBox["x", "3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.961821644977439*^9, 3.962076732745421*^9, 
  3.963292938061696*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"7ea9ca83-f313-458d-b50d-47cb1378ecf9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sigma4", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "->", 
     RowBox[{"-", 
      FractionBox["1", "x"]}]}], ",", 
    RowBox[{"y", "->", 
     RowBox[{"-", 
      FractionBox["y", 
       SuperscriptBox["x", "3"]]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9618239941073236`*^9, 3.961823999577289*^9}, {
  3.9618243432120247`*^9, 3.961824346829157*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"d7cba531-b0b7-4fb4-bfea-8b8eb6082cae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "x"]}]}], ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["y", 
      SuperscriptBox["x", "3"]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.961824001083851*^9, 3.961824347306127*^9, 
  3.962076732769581*^9, 3.963292938067254*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"dca7d893-95f9-4151-86d8-9d50d8225b9d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gl2rules", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"f0", "->", "0"}], ",", 
    RowBox[{"f1", "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"f2", "\[Rule]", "0"}], ",", 
    RowBox[{"f3", "->", "0"}], ",", 
    RowBox[{"f4", "\[Rule]", "0"}], ",", 
    RowBox[{"f5", "\[Rule]", "1"}], ",", 
    RowBox[{"f6", "->", "0"}], ",", 
    RowBox[{"g0", "->", "0"}], ",", 
    RowBox[{"g1", "\[Rule]", "0"}], ",", 
    RowBox[{"g2", "\[Rule]", "0"}], ",", 
    RowBox[{"g3", "->", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9617680327174377`*^9, 3.961768034767106*^9}, {
  3.961815313759746*^9, 3.9618153440547113`*^9}, {3.961824061157765*^9, 
  3.961824064041655*^9}, {3.9618242939566097`*^9, 3.96182430158298*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"6c1d94c4-3a6d-469b-8208-3efab9d0b4ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"f0", "\[Rule]", "0"}], ",", 
   RowBox[{"f1", "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{"f2", "\[Rule]", "0"}], ",", 
   RowBox[{"f3", "\[Rule]", "0"}], ",", 
   RowBox[{"f4", "\[Rule]", "0"}], ",", 
   RowBox[{"f5", "\[Rule]", "1"}], ",", 
   RowBox[{"f6", "\[Rule]", "0"}], ",", 
   RowBox[{"g0", "\[Rule]", "0"}], ",", 
   RowBox[{"g1", "\[Rule]", "0"}], ",", 
   RowBox[{"g2", "\[Rule]", "0"}], ",", 
   RowBox[{"g3", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961815327899085*^9, 3.9618153442828197`*^9}, {
   3.961824296165028*^9, 3.961824311607019*^9}, 3.9618252282091007`*^9, 
   3.962076732793017*^9, 3.963292938072646*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"538a2de5-b5f3-4615-9e0d-9f96356fde26"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gl2curve", "=", 
  RowBox[{
   RowBox[{"Hyp", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "/.", "gl2rules"}]}]], "Input",
 CellChangeTimes->{{3.961815353020146*^9, 3.961815357245842*^9}, {
  3.961824303123198*^9, 3.961824309520389*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"005c0717-e2aa-4b63-b2fb-b505e9e50eaa"],

Cell[BoxData[
 RowBox[{"x", "-", 
  SuperscriptBox["x", "5"], "+", 
  SuperscriptBox["y", "2"]}]], "Output",
 CellChangeTimes->{
  3.9618153578281927`*^9, {3.961824309804326*^9, 3.961824313461033*^9}, 
   3.961824349666297*^9, 3.961825230304474*^9, 3.9620767328157263`*^9, 
   3.9632929380778112`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"8ab6806e-a46f-444b-a0f9-e998cc386101"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"invtau4", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"tau4", ",", 
    RowBox[{"tau4", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", "x1"}], ",", 
       RowBox[{"y", "->", "y1"}]}], "}"}]}], ",", 
    RowBox[{"tau4", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", "x2"}], ",", 
       RowBox[{"y", "->", "y2"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.961824552572806*^9, 3.961824573195629*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"de180958-1b1c-450d-ade5-e68038e8c5ef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{"-", "x"}]}], ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{"\[ImaginaryI]", " ", "y"}]}], ",", 
   RowBox[{"x1", "\[Rule]", 
    RowBox[{"-", "x1"}]}], ",", 
   RowBox[{"y1", "\[Rule]", 
    RowBox[{"\[ImaginaryI]", " ", "y1"}]}], ",", 
   RowBox[{"x2", "\[Rule]", 
    RowBox[{"-", "x2"}]}], ",", 
   RowBox[{"y2", "\[Rule]", 
    RowBox[{"\[ImaginaryI]", " ", "y2"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.961824573403818*^9, 3.961830622129068*^9, 
  3.9620767328383837`*^9, 3.963292938083559*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"47faee62-9057-4083-9639-07d3ffcdcff2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K1", "/.", "tau4"}]], "Input",
 CellChangeTimes->{{3.961824380586738*^9, 3.961824424680901*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"1f0b4b2b-ba8f-4424-bf25-66ac3b1c6b5f"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"x1", "-", "x2"}], ")"}], "2"]], "Output",
 CellChangeTimes->{3.961824394073127*^9, 3.961824424886335*^9, 
  3.962076732860549*^9, 3.9632929380890503`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"b6a097b8-b960-4818-bc12-72b55a462a31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["tau4"], "Input",
 CellChangeTimes->{{3.961824461969516*^9, 3.961824465498208*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"da12e4a6-b508-4bf8-8085-1a969cf3349b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{"-", "x"}]}], ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{"\[ImaginaryI]", " ", "y"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9618244657782183`*^9, 3.962076732882361*^9, 
  3.9632929380946617`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"53d59981-7f2a-42c7-a027-92a9cdc2ccc5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K2", "/.", "tau4"}]], "Input",
 CellChangeTimes->{{3.961824534500146*^9, 3.961824537596393*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"911f4c56-2d24-4187-9336-fba39bb7a072"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{"x1", "+", "x2"}], ")"}]}]], "Output",
 CellChangeTimes->{3.9618245378075657`*^9, 3.962076732905539*^9, 
  3.963292938099999*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"d6411581-9dcc-45f3-a46f-046b004cfe1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Kt", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k1", "->", "K1"}], ",", 
        RowBox[{"k2", "->", "K2"}], ",", 
        RowBox[{"k3", "->", "K3"}], ",", 
        RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "gl2rules"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Kt", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k1", "->", "K1"}], ",", 
          RowBox[{"k2", "->", "K2"}], ",", 
          RowBox[{"k3", "->", "K3"}], ",", 
          RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "gl2rules"}], "/.", 
      "invtau4"}], ")"}]}], "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.96182457932198*^9, 3.9618245954397993`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"cef346dd-1f84-444c-a2b1-deadf9e72b73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "-", "x2"}], ")"}], "2"], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2"}], ")"}]}], ",", 
   RowBox[{"x1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", "x2"}], ",", 
   RowBox[{
    RowBox[{"-", "x1"}], "-", "x2", "+", 
    RowBox[{
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "3"]}], "-", 
    RowBox[{"2", " ", "y1", " ", "y2"}]}], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "-", "x2"}], ")"}], "2"], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], "2"]}], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2"}], ")"}]}], ",", 
   RowBox[{"x1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", "x2"}], ",", 
   RowBox[{"x1", "+", "x2", "-", 
    RowBox[{
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    RowBox[{"2", " ", "y1", " ", "y2"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.961824451836684*^9, {3.961824580276606*^9, 3.9618245958350773`*^9}, 
   3.9620767329305*^9, 3.963292938105801*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"b7a6e71b-e0f2-4c28-a155-089b21158314"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nskstau4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Reverse", "[", 
      RowBox[{"-", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"Linearise", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"CoefficientList", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"a", "[", "i", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], ".", 
                RowBox[{"Join", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Kt", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"k1", "->", "K1"}], ",", 
                    RowBox[{"k2", "->", "K2"}], ",", 
                    RowBox[{"k3", "->", "K3"}], ",", 
                    RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "gl2rules"}],
                   ",", 
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Kt", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"k1", "->", "K1"}], ",", 
                    RowBox[{"k2", "->", "K2"}], ",", 
                    RowBox[{"k3", "->", "K3"}], ",", 
                    RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "gl2rules"}],
                     "/.", "invtau4"}], ")"}]}]}], "]"}]}], "//", "Factor"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"x1", ",", "y1", ",", "x2", ",", "y2"}], "}"}]}], 
             "]"}], "//", "Flatten"}], "//", "Remove0"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"a", "[", "i", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
        "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"1", ";;", "4"}], ",", 
       RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], "//", "FullSimplify"}], "//",
    "Factor"}]}]], "Input",
 CellChangeTimes->{{3.96181563805479*^9, 3.961815657459831*^9}, 
   3.961815712745224*^9, {3.961824034351503*^9, 3.96182403590597*^9}, {
   3.961824374030333*^9, 3.961824408788089*^9}, {3.961824601100666*^9, 
   3.961824621310788*^9}, 3.9618308810460377`*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"a571e6c7-e04f-44c2-beab-bb50e6a5a48d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.961815660534378*^9, 3.961815713471245*^9, 3.96182440909235*^9, {
   3.961824602174382*^9, 3.961824621803761*^9}, {3.96183061425176*^9, 
   3.961830624216317*^9}, 3.962076732958613*^9, 3.96329293811812*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"bb14db67-67a4-491a-a3fe-da6d07b38ea3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"invsigma4", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"sigma4", ",", 
    RowBox[{"sigma4", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", "x1"}], ",", 
       RowBox[{"y", "->", "y1"}]}], "}"}]}], ",", 
    RowBox[{"sigma4", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", "x2"}], ",", 
       RowBox[{"y", "->", "y2"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.961824552572806*^9, 3.961824573195629*^9}, {
  3.961825020576689*^9, 3.961825034261747*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"4dfaffbc-79f3-43e9-96a5-cb2d14ec22a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "x"]}]}], ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["y", 
      SuperscriptBox["x", "3"]]}]}], ",", 
   RowBox[{"x1", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "x1"]}]}], ",", 
   RowBox[{"y1", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["y1", 
      SuperscriptBox["x1", "3"]]}]}], ",", 
   RowBox[{"x2", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "x2"]}]}], ",", 
   RowBox[{"y2", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["y2", 
      SuperscriptBox["x2", "3"]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.961824573403818*^9, 3.9618250345653954`*^9, 
  3.962076732983692*^9, 3.963292938124682*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"1dc65534-b1bb-47f8-a944-6717a30ffc88"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Kt", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k1", "->", "K1"}], ",", 
        RowBox[{"k2", "->", "K2"}], ",", 
        RowBox[{"k3", "->", "K3"}], ",", 
        RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "gl2rules"}], ",", 
    RowBox[{
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Kt", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k1", "->", "K1"}], ",", 
           RowBox[{"k2", "->", "K2"}], ",", 
           RowBox[{"k3", "->", "K3"}], ",", 
           RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "gl2rules"}], "/.", 
       "invsigma4"}], ")"}]}]}], "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.96182457932198*^9, 3.9618245954397993`*^9}, {
  3.961825055958544*^9, 3.961825067314389*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"919a829f-17a4-4b53-a07d-240a187a620c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "-", "x2"}], ")"}], "2"], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2"}], ")"}]}], ",", 
   RowBox[{"x1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", "x2"}], ",", 
   RowBox[{
    RowBox[{"-", "x1"}], "-", "x2", "+", 
    RowBox[{
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "3"]}], "-", 
    RowBox[{"2", " ", "y1", " ", "y2"}]}], ",", 
   RowBox[{"x1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", "x2"}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], "2"]}], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2"}], ")"}]}], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "-", "x2"}], ")"}], "2"], ",", 
   RowBox[{
    RowBox[{"-", "x1"}], "-", "x2", "+", 
    RowBox[{
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "3"]}], "-", 
    RowBox[{"2", " ", "y1", " ", "y2"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.961824451836684*^9, {3.961824580276606*^9, 3.9618245958350773`*^9}, {
   3.961825058055881*^9, 3.9618250680467663`*^9}, 3.962076733008038*^9, 
   3.963292938131626*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"6cd590e6-08e8-4d0d-81b1-ba48910af4b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nskssigma4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Reverse", "[", 
      RowBox[{"-", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"Linearise", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"CoefficientList", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"a", "[", "i", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], ".", 
                RowBox[{"Join", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Kt", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"k1", "->", "K1"}], ",", 
                    RowBox[{"k2", "->", "K2"}], ",", 
                    RowBox[{"k3", "->", "K3"}], ",", 
                    RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "gl2rules"}],
                   ",", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["x1", "3"]}], " ", 
                   SuperscriptBox["x2", "3"], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Kt", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"k1", "->", "K1"}], ",", 
                    RowBox[{"k2", "->", "K2"}], ",", 
                    RowBox[{"k3", "->", "K3"}], ",", 
                    RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "gl2rules"}],
                     "/.", "invsigma4"}], ")"}]}]}], "]"}]}], "//", 
               "Factor"}], ",", 
              RowBox[{"{", 
               RowBox[{"x1", ",", "y1", ",", "x2", ",", "y2"}], "}"}]}], 
             "]"}], "//", "Flatten"}], "//", "Remove0"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"a", "[", "i", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
        "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"1", ";;", "4"}], ",", 
       RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], "//", "FullSimplify"}], "//",
    "Factor"}]}]], "Input",
 CellChangeTimes->{{3.96181563805479*^9, 3.961815657459831*^9}, 
   3.961815712745224*^9, {3.961824034351503*^9, 3.96182403590597*^9}, {
   3.961824374030333*^9, 3.961824408788089*^9}, {3.961824601100666*^9, 
   3.961824621310788*^9}, {3.96182508911163*^9, 3.961825093679833*^9}, {
   3.961825134529064*^9, 3.9618251536797247`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"7ae21654-eb46-485b-adb0-db15024db4de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.961815660534378*^9, 3.961815713471245*^9, 3.96182440909235*^9, {
   3.961824602174382*^9, 3.961824621803761*^9}, 3.9618250939981413`*^9, {
   3.961825135364985*^9, 3.961825154361734*^9}, 3.961830547647217*^9, 
   3.962076733036426*^9, 3.9632929381453743`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"f259ef1a-cab3-4a27-b59c-b701bb178aa7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nsrules", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Kt", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"nskssigma4", ".", "Kt"}], ")"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.961825278246728*^9, 3.961825288571431*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"1ebfec07-a934-4adf-b6bf-7c703f1e1678"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"k1", "\[Rule]", "k3"}], ",", 
   RowBox[{"k2", "\[Rule]", 
    RowBox[{"-", "k2"}]}], ",", 
   RowBox[{"k3", "\[Rule]", "k1"}], ",", 
   RowBox[{"k4", "\[Rule]", "k4"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.961755447290287*^9, 3.9617599294254847`*^9, {3.961760269501137*^9, 
   3.961760297036686*^9}, 3.961762137684348*^9, 3.961825289216774*^9, 
   3.962076733060446*^9, 3.963292938153482*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"7641c54b-aefb-4f90-97aa-fe56e1235528"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nskssigma4", ".", "nskssigma4"}]], "Input",
 CellChangeTimes->{{3.961830496134844*^9, 3.961830506888081*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"e566ac3e-983e-4bd0-838f-70f37adf156f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.961830508860785*^9, 3.961830549864729*^9, 
  3.962076733084169*^9, 3.9632929381599073`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"5c5d6eb2-6332-42f3-b4ec-dcc8e30e56b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nskssigma4", ".", "nskstau4"}]], "Input",
 CellChangeTimes->{{3.961830523011868*^9, 3.96183053230742*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"f528ec35-053d-4405-8da7-0119c62dac11"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9620767331075563`*^9, 3.963292938167844*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"dbe78ca0-1d26-4e06-b89f-273ccce9f8be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nskssigma4", "//", "Flatten"}]], "Input",
 CellChangeTimes->{{3.961825449043664*^9, 3.961825453578557*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"a2b81d29-1b3a-4bc6-a922-a7619393e6b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.961825453981881*^9, 3.962076733132223*^9, 
  3.963292938175633*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"a3a51ddb-53ab-4f1f-a17e-460b239b6dfa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kummer", "/.", "gl2rules"}]], "Input",
 CellChangeTimes->{
  3.961825167225716*^9, {3.961825211486322*^9, 3.9618252125276213`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"9bf7acea-f33d-4794-9e1f-88b0db8854bf"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["k1", "4"], "+", 
  RowBox[{"4", " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "+", 
  SuperscriptBox["k3", "4"], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k4"}], "-", 
  RowBox[{"2", " ", "k2", " ", 
   SuperscriptBox["k3", "2"], " ", "k4"}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k4", "2"]}], "-", 
  RowBox[{"4", " ", "k1", " ", "k3", " ", 
   SuperscriptBox["k4", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.961825167747869*^9, {3.961825213104992*^9, 3.961825234911829*^9}, 
   3.962076733138439*^9, 3.963292938182884*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"05a87d0c-6e66-4933-87ce-485101ee46a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kummer", "/.", "gl2rules"}], "/.", "nsrules"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.961825295029385*^9, 3.9618253095726357`*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"97367874-1008-4b7c-b1d4-d29e74eb2fc2"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["k1", "4"], "+", 
  RowBox[{"4", " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "+", 
  SuperscriptBox["k3", "4"], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k4"}], "-", 
  RowBox[{"2", " ", "k2", " ", 
   SuperscriptBox["k3", "2"], " ", "k4"}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k4", "2"]}], "-", 
  RowBox[{"4", " ", "k1", " ", "k3", " ", 
   SuperscriptBox["k4", "2"]}]}]], "Output",
 CellChangeTimes->{{3.961825301782632*^9, 3.961825309855816*^9}, 
   3.96207673316401*^9, 3.963292938191325*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"3a5fd15f-77b6-49f1-8ca6-f4e4002568c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["sigma3"], "Input",
 CellChangeTimes->{{3.961829223972328*^9, 3.961829229456949*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"728b1afc-03a8-47d7-b50c-ae38a226c971"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "-", "x"}], 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}]]}], ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}], ")"}], "3"]]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.961829225442704*^9, 3.961829229900508*^9}, 
   3.962076733190336*^9, 3.963292938199778*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"6ee73d5d-6aa7-44bb-a013-79889ea23d1e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["tau3"], "Input",
 CellChangeTimes->{{3.961825346845519*^9, 3.961825347581127*^9}, {
  3.961829396780417*^9, 3.9618294024919043`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"6dc1ec80-d17a-41cb-97fd-4fc3031346ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
      RowBox[{"1", "+", "x"}]]}]}], ",", 
   RowBox[{"y", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}], "3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.961829402830917*^9, 3.9620767332134027`*^9, 
  3.96329293820807*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"8b1eefea-be48-492b-be1d-878502ed1de3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"#", "==", "0"}], "&"}], "/@", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", "Kummer", "}"}], "/.", "q12rules"}], "//", "Factor"}], 
     ",", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Kummer", "/.", "q12rules"}], ",", 
       RowBox[{"{", "Kt", "}"}]}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.961824700964685*^9, 3.961824751162578*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"60eaaa7f-e570-4331-b502-3bae47229b76"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "\[Rule]", "0"}], ",", 
     RowBox[{"k2", "\[Rule]", "0"}], ",", 
     RowBox[{"k3", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k2", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "k1"}]}], ",", 
     RowBox[{"k3", "\[Rule]", 
      RowBox[{"-", "k1"}]}], ",", 
     RowBox[{"k4", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k2", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", " ", "k1"}]}], ",", 
     RowBox[{"k3", "\[Rule]", 
      RowBox[{"-", "k1"}]}], ",", 
     RowBox[{"k4", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k2", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["3"]}], " ", "k1"}]}], ",", 
     RowBox[{"k3", "\[Rule]", "k1"}], ",", 
     RowBox[{"k4", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "k1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k2", "\[Rule]", 
      RowBox[{
       SqrtBox["3"], " ", "k1"}]}], ",", 
     RowBox[{"k3", "\[Rule]", "k1"}], ",", 
     RowBox[{"k4", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "k1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k2", "\[Rule]", "0"}], ",", 
     RowBox[{"k3", "\[Rule]", "k1"}], ",", 
     RowBox[{"k4", "\[Rule]", 
      RowBox[{"-", "k1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k2", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       SqrtBox["3"], " ", "k1"}]}], ",", 
     RowBox[{"k3", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", "k1"}]}], ",", 
     RowBox[{"k4", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", "k1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k2", "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       SqrtBox["3"], " ", "k1"}]}], ",", 
     RowBox[{"k3", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", "k1"}]}], ",", 
     RowBox[{"k4", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", "k1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k2", "\[Rule]", "0"}], ",", 
     RowBox[{"k3", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", "k1"}]}], ",", 
     RowBox[{"k4", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", "k1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k2", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "6"}]]}], " ", "k1"}]}], ",", 
     RowBox[{"k3", "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", "k1"}]}], ",", 
     RowBox[{"k4", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k2", "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "k1"}]}], ",", 
     RowBox[{"k3", "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", "k1"}]}], ",", 
     RowBox[{"k4", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k2", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"5", "/", "6"}]]}], " ", "k1"}]}], ",", 
     RowBox[{"k3", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", "k1"}]}], ",", 
     RowBox[{"k4", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k2", "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", "k1"}]}], ",", 
     RowBox[{"k3", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", "k1"}]}], ",", 
     RowBox[{"k4", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k2", "\[Rule]", "0"}], ",", 
     RowBox[{"k3", "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", "k1"}]}], ",", 
     RowBox[{"k4", "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", "k1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k2", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       SqrtBox["3"], " ", "k1"}]}], ",", 
     RowBox[{"k3", "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", "k1"}]}], ",", 
     RowBox[{"k4", "\[Rule]", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", "k1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k2", "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       SqrtBox["3"], " ", "k1"}]}], ",", 
     RowBox[{"k3", "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", "k1"}]}], ",", 
     RowBox[{"k4", "\[Rule]", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", "k1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "\[Rule]", "0"}], ",", 
     RowBox[{"k2", "\[Rule]", "0"}], ",", 
     RowBox[{"k3", "\[Rule]", "0"}], ",", 
     RowBox[{"k4", "\[Rule]", "0"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961824705662444*^9, 3.9618247516101933`*^9}, 
   3.962076733271771*^9, 3.96329293826497*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"be86f150-346b-4594-af91-bf93f1a6a965"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"#", "==", "0"}], "&"}], "/@", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", "Kummer", "}"}], "/.", "gl2rules"}], "//", "Factor"}], 
     ",", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Kummer", "/.", "q12rules"}], ",", 
       RowBox[{"{", "Kt", "}"}]}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.961825338899638*^9, 3.961825341102151*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"eea29be8-fb94-4c40-b626-211691bd206f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "\[Rule]", "0"}], ",", 
     RowBox[{"k2", "\[Rule]", "0"}], ",", 
     RowBox[{"k3", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "\[Rule]", "0"}], ",", 
     RowBox[{"k2", "\[Rule]", "0"}], ",", 
     RowBox[{"k3", "\[Rule]", "0"}], ",", 
     RowBox[{"k4", "\[Rule]", "0"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961825342050478*^9, 3.961825368889819*^9}, 
   3.9620767333253517`*^9, 3.963292938292457*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"a1919f2f-8bde-4a7e-9f0b-379f1df0a1e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Kt", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k1", "->", "K1"}], ",", 
        RowBox[{"k2", "->", "K2"}], ",", 
        RowBox[{"k3", "->", "K3"}], ",", 
        RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "gl2rules"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Kt", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k1", "->", "K1"}], ",", 
          RowBox[{"k2", "->", "K2"}], ",", 
          RowBox[{"k3", "->", "K3"}], ",", 
          RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "gl2rules"}], "/.", 
      "invtau4"}], ")"}]}], "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.96182457932198*^9, 3.9618245954397993`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"d6e129d3-8728-47e1-a26d-460de6b33afb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "-", "x2"}], ")"}], "2"], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2"}], ")"}]}], ",", 
   RowBox[{"x1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", "x2"}], ",", 
   RowBox[{
    RowBox[{"-", "x1"}], "-", "x2", "+", 
    RowBox[{
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "3"]}], "-", 
    RowBox[{"2", " ", "y1", " ", "y2"}]}], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "-", "x2"}], ")"}], "2"], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], "2"]}], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2"}], ")"}]}], ",", 
   RowBox[{"x1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", "x2"}], ",", 
   RowBox[{"x1", "+", "x2", "-", 
    RowBox[{
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    RowBox[{"2", " ", "y1", " ", "y2"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.961824451836684*^9, {3.961824580276606*^9, 3.9618245958350773`*^9}, 
   3.9620767333485527`*^9, 3.963292938302309*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"ce3d6773-662f-47aa-a275-26ca330a54d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"invtau3", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"tau3", ",", 
    RowBox[{"tau3", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", "x1"}], ",", 
       RowBox[{"y", "->", "y1"}]}], "}"}]}], ",", 
    RowBox[{"tau3", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", "x2"}], ",", 
       RowBox[{"y", "->", "y2"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.961824552572806*^9, 3.961824573195629*^9}, {
  3.961829448592188*^9, 3.9618294795678787`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"af466cf7-22ba-4c3b-84c2-d07fad34c509"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
      RowBox[{"1", "+", "x"}]]}]}], ",", 
   RowBox[{"y", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}], "3"]]}], ",", 
   RowBox[{"x1", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], 
      RowBox[{"1", "+", "x1"}]]}]}], ",", 
   RowBox[{"y1", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y1"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "x1"}], ")"}], "3"]]}], ",", 
   RowBox[{"x2", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], 
      RowBox[{"1", "+", "x2"}]]}]}], ",", 
   RowBox[{"y2", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y2"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "x2"}], ")"}], "3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.961824573403818*^9, {3.961829472726831*^9, 3.96182947994343*^9}, 
   3.962076733372848*^9, 3.963292938312302*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"65d7c10d-6b77-43ff-a18e-6e2a7ec5104c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Kt", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k1", "->", "K1"}], ",", 
        RowBox[{"k2", "->", "K2"}], ",", 
        RowBox[{"k3", "->", "K3"}], ",", 
        RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "gl2rules"}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "x1"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "x2"}], ")"}], "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Kt", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k1", "->", "K1"}], ",", 
           RowBox[{"k2", "->", "K2"}], ",", 
           RowBox[{"k3", "->", "K3"}], ",", 
           RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "gl2rules"}], "/.", 
       "invtau3"}], ")"}]}]}], "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.9618295079688797`*^9, 3.961829515159369*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"956395fe-522d-4f33-9c02-30811b244e29"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "-", "x2"}], ")"}], "2"], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2"}], ")"}]}], ",", 
   RowBox[{"x1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", "x2"}], ",", 
   RowBox[{
    RowBox[{"-", "x1"}], "-", "x2", "+", 
    RowBox[{
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "3"]}], "-", 
    RowBox[{"2", " ", "y1", " ", "y2"}]}], ",", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x1"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x2"}], ")"}]}], ",", 
   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"x1", " ", "x2"}]}], ")"}]}], ",", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x1"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ",", 
   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "x1"}], "-", "x2", "+", 
      RowBox[{
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "3"]}], "-", 
      RowBox[{"2", " ", "y1", " ", "y2"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961829505175686*^9, 3.961829515612382*^9}, 
   3.9620767333964367`*^9, 3.963292938323153*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"fa00ceef-d481-4160-8a72-a5c41134ec9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nskstau3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Reverse", "[", 
      RowBox[{"-", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"Linearise", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"CoefficientList", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"a", "[", "i", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], ".", 
                RowBox[{"Join", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Kt", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"k1", "->", "K1"}], ",", 
                    RowBox[{"k2", "->", "K2"}], ",", 
                    RowBox[{"k3", "->", "K3"}], ",", 
                    RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "gl2rules"}],
                   ",", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x1"}], ")"}], "3"]}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x2"}], ")"}], "3"], 
                   RowBox[{"I", "/", "8"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Kt", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"k1", "->", "K1"}], ",", 
                    RowBox[{"k2", "->", "K2"}], ",", 
                    RowBox[{"k3", "->", "K3"}], ",", 
                    RowBox[{"k4", "->", "K4"}]}], "}"}]}], "/.", "gl2rules"}],
                     "/.", "invtau3"}], ")"}]}]}], "]"}]}], "//", "Factor"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"x1", ",", "y1", ",", "x2", ",", "y2"}], "}"}]}], 
             "]"}], "//", "Flatten"}], "//", "Remove0"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"a", "[", "i", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
        "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"1", ";;", "4"}], ",", 
       RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], "//", "FullSimplify"}], "//",
    "Factor"}]}]], "Input",
 CellChangeTimes->{{3.96181563805479*^9, 3.961815657459831*^9}, 
   3.961815712745224*^9, {3.961824034351503*^9, 3.96182403590597*^9}, {
   3.961824374030333*^9, 3.961824408788089*^9}, {3.961824601100666*^9, 
   3.961824621310788*^9}, {3.961829496586618*^9, 3.9618295001857*^9}, 
   3.961829590661745*^9, {3.961829636209806*^9, 3.961829636521077*^9}, {
   3.9618296673535833`*^9, 3.961829703101025*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"7e706fac-1c04-4ccc-bd04-99149902aa44"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[ImaginaryI]", "2"], ",", 
     FractionBox["\[ImaginaryI]", "2"], ",", 
     FractionBox["\[ImaginaryI]", "2"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "2"]}], ",", 
     FractionBox["\[ImaginaryI]", "2"], ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "2"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.961815660534378*^9, 3.961815713471245*^9, 3.96182440909235*^9, {
   3.961824602174382*^9, 3.961824621803761*^9}, 3.961829592053529*^9, 
   3.961829636739648*^9, {3.961829668208846*^9, 3.961829704259201*^9}, 
   3.962076733421324*^9, 3.963292938347639*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"90da0da5-c210-48d7-9b7c-576c650870b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nskstau3", "//", "Flatten"}], "//", "InputForm"}]], "Input",
 CellChangeTimes->{{3.961829854558172*^9, 3.961829866594982*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"c294076c-6e95-46c1-aea4-45c4745fdb3a"],

Cell["\<\
{I/2, I/2, I/2, 0, -1, 0, 1, 0, -1/2*I, I/2, -1/2*I, 0, 0, 0, 0, 1}\
\>", "Output",
 CellChangeTimes->{{3.961829862605566*^9, 3.96182986692246*^9}, 
   3.962076733445812*^9, 3.9632929383565073`*^9},
 CellLabel->
  "Out[110]//InputForm=",ExpressionUUID->"eeab4444-543c-4069-abaa-\
0891752bfa7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nsrules", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Kt", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"nskstau3", ".", "Kt"}], ")"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.961825278246728*^9, 3.961825288571431*^9}, {
  3.961829733002248*^9, 3.9618297376079597`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"9fa03daa-287a-4656-b078-c64598135b61"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"k1", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"k1", "+", "k2", "+", "k3"}], ")"}]}]}], ",", 
   RowBox[{"k2", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "k1"}], "+", "k3"}]}], ",", 
   RowBox[{"k3", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"k1", "-", "k2", "+", "k3"}], ")"}]}]}], ",", 
   RowBox[{"k4", "\[Rule]", "k4"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.961755447290287*^9, 3.9617599294254847`*^9, {3.961760269501137*^9, 
   3.961760297036686*^9}, 3.961762137684348*^9, 3.961825289216774*^9, 
   3.961829738347947*^9, 3.9620767334691057`*^9, 3.963292938364274*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"a2c4f282-ac2a-42c2-a5e4-8ede020a8256"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kummer", "/.", "gl2rules"}]], "Input",
 CellChangeTimes->{{3.9618297439765882`*^9, 3.961829749256898*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"70a44b3d-d066-4157-a92c-b93b9a27d253"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["k1", "4"], "+", 
  RowBox[{"4", " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "+", 
  SuperscriptBox["k3", "4"], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k4"}], "-", 
  RowBox[{"2", " ", "k2", " ", 
   SuperscriptBox["k3", "2"], " ", "k4"}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k4", "2"]}], "-", 
  RowBox[{"4", " ", "k1", " ", "k3", " ", 
   SuperscriptBox["k4", "2"]}]}]], "Output",
 CellChangeTimes->{3.9618297495659027`*^9, 3.962076733534328*^9, 
  3.963292938372842*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"dc8fe39f-4269-434c-b31b-73033d544256"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kummer", "/.", "gl2rules"}], "/.", "nsrules"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.961829753394745*^9, 3.9618297610783377`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"48bcc42f-ed35-4b8d-aafb-53d2e8841ad2"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["k1", "4"], "+", 
  RowBox[{"4", " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "+", 
  SuperscriptBox["k3", "4"], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k4"}], "-", 
  RowBox[{"2", " ", "k2", " ", 
   SuperscriptBox["k3", "2"], " ", "k4"}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k4", "2"]}], "-", 
  RowBox[{"4", " ", "k1", " ", "k3", " ", 
   SuperscriptBox["k4", "2"]}]}]], "Output",
 CellChangeTimes->{{3.9618297571367493`*^9, 3.9618297614098883`*^9}, 
   3.962076733558935*^9, 3.963292938383524*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"adb939a7-97b8-46b0-81d7-bc7b0517f2fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"512", " ", "//", "FactorInteger"}]], "Input",
 CellChangeTimes->{{3.961829655557259*^9, 3.961829659020549*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"557ef163-c1dd-4a4f-8ded-192487baad67"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"2", ",", "9"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.961829662952043*^9, 3.962076733581707*^9, 
  3.96329293839067*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"9a37a6d1-a6e1-43b6-bc33-7b15ceaf11a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nskstau3", ".", "nskstau3", ".", "nskstau3"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.961829630421824*^9, 3.961829648705797*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"71119178-cca7-4e15-b08f-ab989284381b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961829638729651*^9, 3.961829709962406*^9}, 
   3.962076733603846*^9, 3.963292938400734*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"66dcf0c5-6c62-48bf-b258-fb058c832fec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", "0"}], "}"}], ".", 
   RowBox[{"{", 
    RowBox[{"K1", ",", "K2", ",", "K3", ",", "K4"}], "}"}]}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.961829601876029*^9, 3.961829621390831*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"23812198-1a6c-4dea-a1a6-7555f774f780"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "x1"}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "x2"}], ")"}]}]], "Output",
 CellChangeTimes->{{3.961829603080387*^9, 3.9618296218771*^9}, 
   3.962076733626834*^9, 3.9632929384112186`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"28837ef5-8f7a-4e57-8bcf-853720ec6fff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nskstau4", ".", "nskstau4", ".", "nskstau4", ".", 
  "nskstau4"}]], "Input",
 CellChangeTimes->{{3.961830596620126*^9, 3.961830599640067*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"358a6e50-56b6-4412-9fd7-dbd1b48459bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9618306000461073`*^9, 3.96207673365174*^9, 
  3.963292938423215*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"badae032-0e6b-4aad-ab9d-79be6d576074"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nskstau3", ".", "nskstau4", ".", "nskstau3", ".", "nskstau4", ".", 
  "nskstau3", ".", "nskstau4"}]], "Input",
 CellChangeTimes->{{3.9618305569878902`*^9, 3.961830578140276*^9}, {
  3.9618306315753593`*^9, 3.96183065509622*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"d52e8986-f140-4bc8-be37-94c84f73a758"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961830562780856*^9, 3.961830578535548*^9}, 
   3.9618306290280867`*^9, 3.962076733678937*^9, 3.963292938435195*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"66354cc6-31fb-4c64-bc6f-10467241f075"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nskssigma4", ".", "nskstau4"}]], "Input",
 CellLabel->
  "In[119]:=",ExpressionUUID->"1bd6f0c1-7f36-48d5-ac48-8b532e23e066"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.961830540202484*^9, 3.961830627141994*^9, 
  3.962076733706855*^9, 3.9632929384463167`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"2d417829-58a9-4315-8eb6-8b18914cc1f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"k4", ",", 
    RowBox[{
     RowBox[{"k1", "*", "k3"}], "-", 
     RowBox[{
      RowBox[{"1", "/", "4"}], "*", 
      RowBox[{"k2", "^", "2"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"k1", "^", "2"}], "*", "k2"}], "-", 
     RowBox[{"k2", "*", 
      RowBox[{"k3", "^", "2"}]}]}], ",", 
    RowBox[{
     RowBox[{"k1", "^", "4"}], "+", 
     RowBox[{"3", "*", "k1", "*", 
      RowBox[{"k2", "^", "2"}], "*", "k3"}], "+", 
     RowBox[{
      RowBox[{"1", "/", "8"}], "*", 
      RowBox[{"k2", "^", "4"}]}], "+", 
     RowBox[{"k3", "^", "4"}]}], ",", 
    RowBox[{
     RowBox[{"k1", "^", "6"}], "-", 
     RowBox[{
      RowBox[{"k1", "^", "4"}], "*", 
      RowBox[{"k3", "^", "2"}]}], "-", 
     RowBox[{"4", "*", 
      RowBox[{"k1", "^", "3"}], "*", 
      RowBox[{"k2", "^", "2"}], "*", "k3"}], "-", 
     RowBox[{
      RowBox[{"k1", "^", "2"}], "*", 
      RowBox[{"k2", "^", "4"}]}], "-", 
     RowBox[{
      RowBox[{"k1", "^", "2"}], "*", 
      RowBox[{"k3", "^", "4"}]}], "-", 
     RowBox[{"4", "*", "k1", "*", 
      RowBox[{"k2", "^", "2"}], "*", 
      RowBox[{"k3", "^", "3"}]}], "-", 
     RowBox[{
      RowBox[{"k2", "^", "4"}], "*", 
      RowBox[{"k3", "^", "2"}]}], "+", 
     RowBox[{"k3", "^", "6"}]}]}], "}"}], "//", "Factor3"}]], "Input",
 CellChangeTimes->{{3.9618312265001183`*^9, 3.9618312391271048`*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"abb0357c-df25-4889-8dd6-0c41318c7261"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"k4", ",", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k2", "2"], "+", 
      RowBox[{"2", " ", "k1", " ", "k3"}]}], ")"}]}], ",", 
   RowBox[{"k2", " ", 
    RowBox[{"(", 
     RowBox[{"k1", "+", "k3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k1", "+", 
      RowBox[{"2", " ", "k3"}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["k1", "4"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k2", "4"]}], "+", 
    SuperscriptBox["k3", "4"]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k1", "+", "k2", "+", 
      RowBox[{"2", " ", "k3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k1", "+", 
      RowBox[{"2", " ", "k2"}], "+", 
      RowBox[{"2", " ", "k3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k1", "2"], "+", 
      SuperscriptBox["k3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k1", "2"], "+", 
      SuperscriptBox["k2", "2"], "+", 
      RowBox[{"2", " ", "k1", " ", "k3"}], "+", 
      SuperscriptBox["k3", "2"]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9618312312161627`*^9, 3.961831239530195*^9}, 
   3.9620767337346287`*^9, 3.963292938461617*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"520f2a2d-6a83-452c-873c-d36cb232e8b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["tau3"], "Input",
 CellChangeTimes->{{3.9620767366697397`*^9, 3.962076738277918*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"16880c12-90f7-4a7a-82e0-b0cd4075a2cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
      RowBox[{"1", "+", "x"}]]}]}], ",", 
   RowBox[{"y", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}], "3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.962076738481585*^9, 3.963292938475547*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"9edef171-6b93-4dcf-9e51-a4f90690a19a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["sigma3"], "Input",
 CellChangeTimes->{{3.962094179683044*^9, 3.9620941811650677`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"6c3d7584-c3e3-4734-8660-b6da6686fc77"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "-", "x"}], 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}]]}], ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}], ")"}], "3"]]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9620941813558073`*^9, 3.9632929384876213`*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"fc5f1a97-2d3d-4dcc-a0b8-ce948358215d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", "2"], "-", 
    FractionBox["\[ImaginaryI]", "2"]}], ")"}], "^", "4"}]], "Input",
 CellChangeTimes->{{3.962094219968842*^9, 3.962094222383875*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"e9d9e6f7-dfd6-4cb3-a5ac-c09be5907903"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", "4"]}]], "Output",
 CellChangeTimes->{3.962094222789743*^9, 3.963292938498487*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"9c90af31-be3d-463e-a4b6-f1ecea9163a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sols2", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "==", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "-", "x"}], 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}]]}], ",", 
      RowBox[{"y", "==", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}], ")"}], "3"]]}]}], ",", 
      RowBox[{
       RowBox[{"y", "^", "2"}], "==", 
       RowBox[{
        RowBox[{"x", "^", "5"}], "-", "x"}]}]}], "}"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9620767553707857`*^9, 3.9620767682074413`*^9}, 
   3.96207685409555*^9, {3.9620782684422493`*^9, 3.962078295892056*^9}, {
   3.962078345170558*^9, 3.962078346918228*^9}, {3.9620941784905643`*^9, 
   3.96209419437772*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"2cb4454e-f498-4226-9311-9d9f944e9c99"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["3"]}], ")"}]}]}], ",", 
     RowBox[{"y", "\[Rule]", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["3"]}]}], ")"}]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["3"]}], ")"}]}]}], ",", 
     RowBox[{"y", "\[Rule]", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["3"]}]}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["3"]}], ")"}]}]}], ",", 
     RowBox[{"y", "\[Rule]", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"3", " ", 
            SqrtBox["3"]}]}], ")"}]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["3"]}], ")"}]}]}], ",", 
     RowBox[{"y", "\[Rule]", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"3", " ", 
           SqrtBox["3"]}]}], ")"}]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.962076762265889*^9, 3.962076768723274*^9}, 
   3.9620768545766697`*^9, {3.9620782817291*^9, 3.962078296725534*^9}, 
   3.9620783471268377`*^9, 3.96209419505237*^9, 3.963292938608741*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"60b1e959-9f73-4774-9b19-96b1cd9cf1a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "/.", 
   RowBox[{"Join", "[", 
    RowBox[{"sols", ",", "sols2"}], "]"}]}], "//", "RootReduce"}]], "Input",
 CellChangeTimes->{{3.9621020390162363`*^9, 3.9621020600773973`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"d7b74bcc-4e22-46d1-bd77-69f660aae568"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll", "reps", 
   "\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"Join\\\", \\\"[\\\", RowBox[{\\\
\"sols\\\", \\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"x\\\", \\\"\[Rule]\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\"-\\\", FractionBox[\\\"\
\[ImaginaryI]\\\", \\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}]}]}], \\\",\\\", RowBox[{\\\"y\\\", \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", SqrtBox[RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]]}]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"x\\\", \\\"\[Rule]\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\"-\\\", FractionBox[\\\"\
\[ImaginaryI]\\\", \\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}]}]}], \\\",\\\", RowBox[{\\\"y\\\", \\\"\
\[Rule]\\\", SqrtBox[RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\
\"2\\\"}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Plus\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"x\\\", \\\"\[Rule]\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\"+\\\", \
FractionBox[\\\"\[ImaginaryI]\\\", \\\"2\\\"]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"Power\\\", \\\"[\
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]}], \\\")\\\"}]}]}], \\\",\\\", RowBox[{\\\"y\\\", \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", SqrtBox[RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]]}]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"x\\\", \\\"\[Rule]\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\"+\\\", \
FractionBox[\\\"\[ImaginaryI]\\\", \\\"2\\\"]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"Power\\\", \\\"[\
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]}], \\\")\\\"}]}]}], \\\",\\\", RowBox[{\\\"y\\\", \
\\\"\[Rule]\\\", SqrtBox[RowBox[{RowBox[{\\\"(\\\", RowBox[{\\\"2\\\", \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]}]]}]}], \\\"}\\\"}]}], \\\"}\\\"}]}], \\\"]\\\"}], \\\"}\\\"}]\\) \
is neither a list of replacement rules nor a valid dispatch table, and so \
cannot be used for replacing.\"", 2, 125, 9, 34080672215357068100, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.963292938663521*^9},
 CellLabel->
  "During evaluation of \
In[125]:=",ExpressionUUID->"8cdc3576-8c18-489f-a462-67563a2ef05a"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll", "reps", 
   "\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"Join\\\", \\\"[\\\", RowBox[{\\\
\"sols\\\", \\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"x\\\", \\\"\[Rule]\\\", RowBox[{\\\"Root\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"&\\\"}], \\\",\\\", \\\"3\\\", \\\",\\\", \\\"0\\\"}], \
\\\"]\\\"}]}], \\\",\\\", RowBox[{\\\"y\\\", \\\"\[Rule]\\\", \
RowBox[{\\\"Root\\\", \\\"[\\\", RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"&\\\"}], \\\",\\\", \\\"3\\\", \\\",\\\", \\\"0\\\"}], \
\\\"]\\\"}]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"x\\\", \\\"\[Rule]\\\", RowBox[{\\\"Root\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"&\\\"}], \\\",\\\", \\\"3\\\", \\\",\\\", \\\"0\\\"}], \
\\\"]\\\"}]}], \\\",\\\", RowBox[{\\\"y\\\", \\\"\[Rule]\\\", \
RowBox[{\\\"Root\\\", \\\"[\\\", RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"&\\\"}], \\\",\\\", \\\"6\\\", \\\",\\\", \\\"0\\\"}], \
\\\"]\\\"}]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"x\\\", \\\"\[Rule]\\\", RowBox[{\\\"Root\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"&\\\"}], \\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \
\\\"]\\\"}]}], \\\",\\\", RowBox[{\\\"y\\\", \\\"\[Rule]\\\", \
RowBox[{\\\"Root\\\", \\\"[\\\", RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"&\\\"}], \\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \
\\\"]\\\"}]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"x\\\", \\\"\[Rule]\\\", RowBox[{\\\"Root\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"&\\\"}], \\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \
\\\"]\\\"}]}], \\\",\\\", RowBox[{\\\"y\\\", \\\"\[Rule]\\\", \
RowBox[{\\\"Root\\\", \\\"[\\\", RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"&\\\"}], \\\",\\\", \\\"7\\\", \\\",\\\", \\\"0\\\"}], \
\\\"]\\\"}]}]}], \\\"}\\\"}]}], \\\"}\\\"}]}], \\\"]\\\"}], \\\"}\\\"}]\\) is \
neither a list of replacement rules nor a valid dispatch table, and so cannot \
be used for replacing.\"", 2, 125, 10, 34080672215357068100, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.963292938965046*^9},
 CellLabel->
  "During evaluation of \
In[125]:=",ExpressionUUID->"b93c5165-fa7c-4d10-8225-58e84a837900"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll", "reps", 
   "\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"Join\\\", \\\"[\\\", RowBox[{\\\
\"sols\\\", \\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"x\\\", \\\"\[Rule]\\\", RowBox[{\\\"Root\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"&\\\"}], \\\",\\\", \\\"3\\\", \\\",\\\", \\\"0\\\"}], \
\\\"]\\\"}]}], \\\",\\\", RowBox[{\\\"y\\\", \\\"\[Rule]\\\", \
RowBox[{\\\"Root\\\", \\\"[\\\", RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"&\\\"}], \\\",\\\", \\\"3\\\", \\\",\\\", \\\"0\\\"}], \
\\\"]\\\"}]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"x\\\", \\\"\[Rule]\\\", RowBox[{\\\"Root\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"&\\\"}], \\\",\\\", \\\"3\\\", \\\",\\\", \\\"0\\\"}], \
\\\"]\\\"}]}], \\\",\\\", RowBox[{\\\"y\\\", \\\"\[Rule]\\\", \
RowBox[{\\\"Root\\\", \\\"[\\\", RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"&\\\"}], \\\",\\\", \\\"6\\\", \\\",\\\", \\\"0\\\"}], \
\\\"]\\\"}]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"x\\\", \\\"\[Rule]\\\", RowBox[{\\\"Root\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"&\\\"}], \\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \
\\\"]\\\"}]}], \\\",\\\", RowBox[{\\\"y\\\", \\\"\[Rule]\\\", \
RowBox[{\\\"Root\\\", \\\"[\\\", RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"&\\\"}], \\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \
\\\"]\\\"}]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"x\\\", \\\"\[Rule]\\\", RowBox[{\\\"Root\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"&\\\"}], \\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \
\\\"]\\\"}]}], \\\",\\\", RowBox[{\\\"y\\\", \\\"\[Rule]\\\", \
RowBox[{\\\"Root\\\", \\\"[\\\", RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"&\\\"}], \\\",\\\", \\\"7\\\", \\\",\\\", \\\"0\\\"}], \
\\\"]\\\"}]}]}], \\\"}\\\"}]}], \\\"}\\\"}]}], \\\"]\\\"}], \\\"}\\\"}]\\) is \
neither a list of replacement rules nor a valid dispatch table, and so cannot \
be used for replacing.\"", 2, 125, 11, 34080672215357068100, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.963292938989911*^9},
 CellLabel->
  "During evaluation of \
In[125]:=",ExpressionUUID->"e437cc08-8195-4511-86ed-7328d0282e46"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"ReplaceAll\\\", \
\\\"::\\\", \\\"reps\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 125, 12, 34080672215357068100, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.963292938997431*^9},
 CellLabel->
  "During evaluation of \
In[125]:=",ExpressionUUID->"aa60fe96-69e0-43fb-a232-6099e8765546"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"x", ",", "y"}], "}"}], "/.", "\[VeryThinSpace]", 
  RowBox[{"Join", "[", 
   RowBox[{"sols", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "\[Rule]", 
         InterpretationBox[
          TemplateBox[{"Root", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.366\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"]]}, 
                 "RowDefault"], ShowStringCharacters -> False], 
               0.36602540378443865209945329297624994069`15.954589770191003, 
               Editable -> False], "-", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  TemplateBox[{"\"0.366\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                   "RowDefault"], ShowStringCharacters -> False], 
                 0.36602540378443859658830206171842291951`15.954589770191003, 
                 Editable -> False], " ", "\[ImaginaryI]"}]}], 
            TagBox[
             RowBox[{"Root", "[", 
               RowBox[{
                 RowBox[{
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "#1"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                    SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
             Short[#, 7]& ], 
            Complex[0.36602540378443865`, -0.3660254037844386]},
           "NumericalApproximation"],
          Root[1 - 2 # + 2 #^2 + 2 #^3 + #^4& , 3, 0]]}], ",", 
        RowBox[{"y", "\[Rule]", 
         InterpretationBox[
          TemplateBox[{"Root", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"-0.285\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"]]}, 
                 "RowDefault"], ShowStringCharacters -> 
                False], \
-0.28504209123816637294623888010391965508`15.687944428606075, Editable -> 
               False], "-", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  TemplateBox[{"\"0.688\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                   "RowDefault"], ShowStringCharacters -> False], 
                 0.68815248251437044491041206129011698067`16.07072011394394, 
                 Editable -> False], " ", "\[ImaginaryI]"}]}], 
            TagBox[
             RowBox[{"Root", "[", 
               RowBox[{
                 RowBox[{
                   RowBox[{"256", "+", 
                    RowBox[{"640", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"800", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                    SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], 
             Short[#, 7]& ], 
            Complex[-0.2850420912381664, -0.6881524825143704]},
           "NumericalApproximation"],
          Root[256 + 640 #^2 + 800 #^4 - 40 #^6 + #^8& , 3, 0]]}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "\[Rule]", 
         InterpretationBox[
          TemplateBox[{"Root", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.366\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"]]}, 
                 "RowDefault"], ShowStringCharacters -> False], 
               0.36602540378443865209945329297624994069`15.954589770191003, 
               Editable -> False], "-", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  TemplateBox[{"\"0.366\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                   "RowDefault"], ShowStringCharacters -> False], 
                 0.36602540378443859658830206171842291951`15.954589770191003, 
                 Editable -> False], " ", "\[ImaginaryI]"}]}], 
            TagBox[
             RowBox[{"Root", "[", 
               RowBox[{
                 RowBox[{
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "#1"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                    SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
             Short[#, 7]& ], 
            Complex[0.36602540378443865`, -0.3660254037844386]},
           "NumericalApproximation"],
          Root[1 - 2 # + 2 #^2 + 2 #^3 + #^4& , 3, 0]]}], ",", 
        RowBox[{"y", "\[Rule]", 
         InterpretationBox[
          TemplateBox[{"Root", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.285\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"]]}, 
                 "RowDefault"], ShowStringCharacters -> False], 
               0.28504209123816637294623888010391965508`15.687944428606075, 
               Editable -> False], "+", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  TemplateBox[{"\"0.688\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                   "RowDefault"], ShowStringCharacters -> False], 
                 0.68815248251437044491041206129011698067`16.07072011394394, 
                 Editable -> False], " ", "\[ImaginaryI]"}]}], 
            TagBox[
             RowBox[{"Root", "[", 
               RowBox[{
                 RowBox[{
                   RowBox[{"256", "+", 
                    RowBox[{"640", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"800", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                    SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], 
             Short[#, 7]& ], 
            Complex[0.2850420912381664, 0.6881524825143704]},
           "NumericalApproximation"],
          Root[256 + 640 #^2 + 800 #^4 - 40 #^6 + #^8& , 6, 0]]}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "\[Rule]", 
         InterpretationBox[
          TemplateBox[{"Root", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"-1.37\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"]]}, 
                 "RowDefault"], ShowStringCharacters -> 
                False], \
-1.36602540378443859658830206171842291951`15.954589770191003, Editable -> 
               False], "+", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  TemplateBox[{"\"1.37\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                   "RowDefault"], ShowStringCharacters -> False], 
                 1.36602540378443859658830206171842291951`15.954589770191003, 
                 Editable -> False], " ", "\[ImaginaryI]"}]}], 
            TagBox[
             RowBox[{"Root", "[", 
               RowBox[{
                 RowBox[{
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "#1"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                    SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], 
             Short[#, 7]& ], 
            Complex[-1.3660254037844386`, 1.3660254037844386`]},
           "NumericalApproximation"],
          Root[1 - 2 # + 2 #^2 + 2 #^3 + #^4& , 2, 0]]}], ",", 
        RowBox[{"y", "\[Rule]", 
         InterpretationBox[
          TemplateBox[{"Root", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"-4.96\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"]]}, 
                 "RowDefault"], ShowStringCharacters -> 
                False], \
-4.9614201054659385903278234764002263546`16.07072011394394, Editable -> 
               False], "+", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  TemplateBox[{"\"2.06\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                   "RowDefault"], ShowStringCharacters -> False], 
                 2.05508749631454312734035738685633987188`15.687944428606075, 
                 Editable -> False], " ", "\[ImaginaryI]"}]}], 
            TagBox[
             RowBox[{"Root", "[", 
               RowBox[{
                 RowBox[{
                   RowBox[{"256", "+", 
                    RowBox[{"640", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"800", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                    SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], 
             Short[#, 7]& ], 
            Complex[-4.961420105465939, 2.055087496314543]},
           "NumericalApproximation"],
          Root[256 + 640 #^2 + 800 #^4 - 40 #^6 + #^8& , 2, 0]]}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "\[Rule]", 
         InterpretationBox[
          TemplateBox[{"Root", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"-1.37\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"]]}, 
                 "RowDefault"], ShowStringCharacters -> 
                False], \
-1.36602540378443859658830206171842291951`15.954589770191003, Editable -> 
               False], "+", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  TemplateBox[{"\"1.37\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                   "RowDefault"], ShowStringCharacters -> False], 
                 1.36602540378443859658830206171842291951`15.954589770191003, 
                 Editable -> False], " ", "\[ImaginaryI]"}]}], 
            TagBox[
             RowBox[{"Root", "[", 
               RowBox[{
                 RowBox[{
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "#1"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                    SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], 
             Short[#, 7]& ], 
            Complex[-1.3660254037844386`, 1.3660254037844386`]},
           "NumericalApproximation"],
          Root[1 - 2 # + 2 #^2 + 2 #^3 + #^4& , 2, 0]]}], ",", 
        RowBox[{"y", "\[Rule]", 
         InterpretationBox[
          TemplateBox[{"Root", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"4.96\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"]]}, 
                 "RowDefault"], ShowStringCharacters -> False], 
               4.9614201054659385903278234764002263546`16.07072011394394, 
               Editable -> False], "-", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  TemplateBox[{"\"2.06\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                   "RowDefault"], ShowStringCharacters -> False], 
                 2.05508749631454312734035738685633987188`15.687944428606075, 
                 Editable -> False], " ", "\[ImaginaryI]"}]}], 
            TagBox[
             RowBox[{"Root", "[", 
               RowBox[{
                 RowBox[{
                   RowBox[{"256", "+", 
                    RowBox[{"640", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"800", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                    SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], 
             Short[#, 7]& ], 
            Complex[4.961420105465939, -2.055087496314543]},
           "NumericalApproximation"],
          Root[256 + 640 #^2 + 800 #^4 - 40 #^6 + #^8& , 7, 0]]}]}], "}"}]}], 
     "}"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.9621020432945557`*^9, 3.962102060298285*^9}, 
   3.9632929390065327`*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"8040da8c-e40c-492f-a361-c380aa3f3595"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "/.", 
   RowBox[{"Join", "[", "sols", "]"}]}], "//", "RootReduce"}]], "Input",
 CellChangeTimes->{{3.9621034634574337`*^9, 3.962103471334343*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"7798c0db-a3e5-4ae0-996c-7f456a8ce192"],

Cell[BoxData[
 TemplateBox[{
  "Join", "normal", 
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Join\\\", \\\"[\\\", \
\\\"sols\\\", \\\"]\\\"}]\\).\"", 2, 126, 13, 34080672215357068100, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9632929392095222`*^9},
 CellLabel->
  "During evaluation of \
In[126]:=",ExpressionUUID->"b392975a-d0bb-4369-b253-7c4942c427eb"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll", "reps", 
   "\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"Join\\\", \\\"[\\\", \\\"sols\\\
\", \\\"]\\\"}], \\\"}\\\"}]\\) is neither a list of replacement rules nor a \
valid dispatch table, and so cannot be used for replacing.\"", 2, 126, 14, 
   34080672215357068100, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.963292939216984*^9},
 CellLabel->
  "During evaluation of \
In[126]:=",ExpressionUUID->"be00b52d-1b5c-4832-b649-9a7be287b728"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"x", ",", "y"}], "}"}], "/.", "\[VeryThinSpace]", 
  RowBox[{"Join", "[", "sols", "]"}]}]], "Output",
 CellChangeTimes->{3.962103471721304*^9, 3.963292939222994*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"4183fc57-46ff-4824-b4ce-5a9ec45099c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], "/.", "tau4"}], "/.", 
   RowBox[{"sols", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "//", "RootReduce"}]], "Input",
 CellChangeTimes->{{3.96210345152144*^9, 3.962103495318151*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"efe24e5e-09e3-452f-87f3-29741f3171ae"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partd", 
   "\"Part specification \\!\\(\\*RowBox[{\\\"sols\\\", \\\"\
\[LeftDoubleBracket]\\\", \\\"1\\\", \\\"\[RightDoubleBracket]\\\"}]\\) is \
longer than depth of object.\"", 2, 127, 15, 34080672215357068100, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.963292939273541*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"5051d843-b3c2-4ae2-a81c-91acb5f8d02d"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll", "reps", 
   "\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"sols\\\", \\\"\
\[LeftDoubleBracket]\\\", \\\"1\\\", \\\"\[RightDoubleBracket]\\\"}], \\\"}\\\
\"}]\\) is neither a list of replacement rules nor a valid dispatch table, \
and so cannot be used for replacing.\"", 2, 127, 16, 34080672215357068100, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.963292939296384*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"d9271743-fcd0-4a75-a6e4-2ac9bceced16"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "x"}], ",", 
    RowBox[{"\[ImaginaryI]", " ", "y"}]}], "}"}], "/.", "\[VeryThinSpace]", 
  RowBox[{
  "sols", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]], "Output",\

 CellChangeTimes->{
  3.962103452440824*^9, {3.962103491442959*^9, 3.962103495931096*^9}, 
   3.963292939304517*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"d0bbe2f6-40ed-4684-a4e1-9a5b719e4745"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["sigma4"], "Input",
 CellChangeTimes->{{3.962103454544077*^9, 3.96210345572738*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"78f13518-f8a5-4b5b-8bb4-4a5aa1e01d8d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "x"]}]}], ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["y", 
      SuperscriptBox["x", "3"]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.962103455947476*^9, 3.963292939316861*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"c94f82d0-4b56-4588-b0a4-f08c874f35c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sols", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "==", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
         RowBox[{"1", "+", "x"}]]}]}], ",", 
      RowBox[{"y", "==", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], "3"]]}], ",", 
      RowBox[{
       RowBox[{"y", "^", "2"}], "==", 
       RowBox[{
        RowBox[{"x", "^", "5"}], "-", "x"}]}]}], "}"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9620941680530443`*^9, 3.962094171863802*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"53647851-fdea-43fb-9f2a-1094e4d55a77"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["3"]}], ")"}]}]}], ",", 
     RowBox[{"y", "\[Rule]", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"3", " ", 
            SqrtBox["3"]}]}], ")"}]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["3"]}], ")"}]}]}], ",", 
     RowBox[{"y", "\[Rule]", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"3", " ", 
           SqrtBox["3"]}]}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["3"]}], ")"}]}]}], ",", 
     RowBox[{"y", "\[Rule]", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"3", " ", 
            SqrtBox["3"]}]}], ")"}]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["3"]}], ")"}]}]}], ",", 
     RowBox[{"y", "\[Rule]", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"3", " ", 
           SqrtBox["3"]}]}], ")"}]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.962094262022562*^9, 3.9632929393595324`*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"214c905c-d86a-4159-8f05-d7294c641f1a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"X", "==", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
       RowBox[{"1", "+", "x"}]]}]}], ",", 
    RowBox[{"x", "==", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "-", "X"}], 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "+", "X"}]]}]}], "}"}], "]"}]], "Input",\

 CellChangeTimes->{{3.9620893866714077`*^9, 3.962089431294088*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"206111d4-e770-493d-af45-f4fa0cbe5355"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "\[Rule]", "1"}], ",", 
    RowBox[{"X", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.962089431629241*^9, 3.963292939371645*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"73b60a2b-ccaa-472b-9d8d-99222f397883"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sols", "//", "RootReduce"}]], "Input",
 CellChangeTimes->{{3.962078348210464*^9, 3.962078350913113*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"97b9697f-3d8e-43c8-ad30-600e9b9b20c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-1.37\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> 
             False], -1.36602540378443859658830206171842291951`15.\
954589770191003, Editable -> False], "-", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"1.37\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"]]}, 
                "RowDefault"], ShowStringCharacters -> False], 
              1.36602540378443859658830206171842291951`15.954589770191003, 
              Editable -> False], " ", "\[ImaginaryI]"}]}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"2", " ", "#1"}], "+", 
                  RowBox[{"2", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"2", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], 
         Complex[-1.3660254037844386`, -1.3660254037844386`]},
        "NumericalApproximation"],
       Root[1 - 2 # + 2 #^2 + 2 #^3 + #^4& , 1, 0]]}], ",", 
     RowBox[{"y", "\[Rule]", 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-4.96\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> 
             False], -4.9614201054659385903278234764002263546`16.\
07072011394394, Editable -> False], "-", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"2.06\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"]]}, 
                "RowDefault"], ShowStringCharacters -> False], 
              2.05508749631454312734035738685633987188`15.687944428606075, 
              Editable -> False], " ", "\[ImaginaryI]"}]}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"256", "+", 
                  RowBox[{"640", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"800", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"40", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], 
         Complex[-4.961420105465939, -2.055087496314543]},
        "NumericalApproximation"],
       Root[256 + 640 #^2 + 800 #^4 - 40 #^6 + #^8& , 1, 0]]}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-1.37\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> 
             False], -1.36602540378443859658830206171842291951`15.\
954589770191003, Editable -> False], "-", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"1.37\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"]]}, 
                "RowDefault"], ShowStringCharacters -> False], 
              1.36602540378443859658830206171842291951`15.954589770191003, 
              Editable -> False], " ", "\[ImaginaryI]"}]}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"2", " ", "#1"}], "+", 
                  RowBox[{"2", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"2", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], 
         Complex[-1.3660254037844386`, -1.3660254037844386`]},
        "NumericalApproximation"],
       Root[1 - 2 # + 2 #^2 + 2 #^3 + #^4& , 1, 0]]}], ",", 
     RowBox[{"y", "\[Rule]", 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"4.96\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> False], 
            4.9614201054659385903278234764002263546`16.07072011394394, 
            Editable -> False], "+", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"2.06\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"]]}, 
                "RowDefault"], ShowStringCharacters -> False], 
              2.05508749631454312734035738685633987188`15.687944428606075, 
              Editable -> False], " ", "\[ImaginaryI]"}]}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"256", "+", 
                  RowBox[{"640", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"800", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"40", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], 
          Short[#, 7]& ], 
         Complex[4.961420105465939, 2.055087496314543]},
        "NumericalApproximation"],
       Root[256 + 640 #^2 + 800 #^4 - 40 #^6 + #^8& , 8, 0]]}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"0.366\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> False], 
            0.36602540378443865209945329297624994069`15.954589770191003, 
            Editable -> False], "+", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"0.366\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"]]}, 
                "RowDefault"], ShowStringCharacters -> False], 
              0.36602540378443859658830206171842291951`15.954589770191003, 
              Editable -> False], " ", "\[ImaginaryI]"}]}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"2", " ", "#1"}], "+", 
                  RowBox[{"2", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"2", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], 
          Short[#, 7]& ], 
         Complex[0.36602540378443865`, 0.3660254037844386]},
        "NumericalApproximation"],
       Root[1 - 2 # + 2 #^2 + 2 #^3 + #^4& , 4, 0]]}], ",", 
     RowBox[{"y", "\[Rule]", 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-0.285\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> 
             False], -0.28504209123816637294623888010391965508`15.\
687944428606075, Editable -> False], "+", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"0.688\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"]]}, 
                "RowDefault"], ShowStringCharacters -> False], 
              0.68815248251437044491041206129011698067`16.07072011394394, 
              Editable -> False], " ", "\[ImaginaryI]"}]}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"256", "+", 
                  RowBox[{"640", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"800", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"40", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  SuperscriptBox["#1", "8"]}], "&"}], ",", "4"}], "]"}], 
          Short[#, 7]& ], 
         Complex[-0.2850420912381664, 0.6881524825143704]},
        "NumericalApproximation"],
       Root[256 + 640 #^2 + 800 #^4 - 40 #^6 + #^8& , 4, 0]]}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"0.366\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> False], 
            0.36602540378443865209945329297624994069`15.954589770191003, 
            Editable -> False], "+", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"0.366\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"]]}, 
                "RowDefault"], ShowStringCharacters -> False], 
              0.36602540378443859658830206171842291951`15.954589770191003, 
              Editable -> False], " ", "\[ImaginaryI]"}]}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"2", " ", "#1"}], "+", 
                  RowBox[{"2", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"2", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], 
          Short[#, 7]& ], 
         Complex[0.36602540378443865`, 0.3660254037844386]},
        "NumericalApproximation"],
       Root[1 - 2 # + 2 #^2 + 2 #^3 + #^4& , 4, 0]]}], ",", 
     RowBox[{"y", "\[Rule]", 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"0.285\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> False], 
            0.28504209123816637294623888010391965508`15.687944428606075, 
            Editable -> False], "-", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"0.688\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"]]}, 
                "RowDefault"], ShowStringCharacters -> False], 
              0.68815248251437044491041206129011698067`16.07072011394394, 
              Editable -> False], " ", "\[ImaginaryI]"}]}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"256", "+", 
                  RowBox[{"640", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"800", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"40", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  SuperscriptBox["#1", "8"]}], "&"}], ",", "5"}], "]"}], 
          Short[#, 7]& ], 
         Complex[0.2850420912381664, -0.6881524825143704]},
        "NumericalApproximation"],
       Root[256 + 640 #^2 + 800 #^4 - 40 #^6 + #^8& , 5, 0]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.962078351240798*^9, 3.963292939405208*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"a12896d6-4a4a-43b1-932f-2471949f8175"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}], "/.", "sigma3"}], "/.", "#"}], "&"}], "/@",
    "sols"}], "//", "RootReduce"}]], "Input",
 CellChangeTimes->{{3.962078309286223*^9, 3.9620783717172337`*^9}, {
  3.962089202809218*^9, 3.962089214019964*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"8add5da3-4994-48a0-b9b4-9a4d845db0c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"-0.366\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> 
            False], -0.36602540378443865209945329297624994069`15.\
954589770191003, Editable -> False], "+", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.366\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], ShowStringCharacters -> False], 
             0.36602540378443865209945329297624994069`15.954589770191003, 
             Editable -> False], " ", "\[ImaginaryI]"}]}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"2", " ", "#1"}], "+", 
                 RowBox[{"2", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"2", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], 
         Short[#, 7]& ], 
        Complex[-0.36602540378443865`, 0.36602540378443865`]},
       "NumericalApproximation"],
      Root[1 + 2 # + 2 #^2 - 2 #^3 + #^4& , 2, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.688\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.68815248251437044491041206129011698067`16.07072011394394, 
           Editable -> False], "-", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.285\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], ShowStringCharacters -> False], 
             0.28504209123816637294623888010391965508`15.687944428606075, 
             Editable -> False], " ", "\[ImaginaryI]"}]}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"256", "-", 
                 RowBox[{"640", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"800", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"40", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "5"}], "]"}], 
         Short[#, 7]& ], 
        Complex[0.6881524825143704, -0.2850420912381664]},
       "NumericalApproximation"],
      Root[256 - 640 #^2 + 800 #^4 + 40 #^6 + #^8& , 5, 0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"-0.366\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> 
            False], -0.36602540378443865209945329297624994069`15.\
954589770191003, Editable -> False], "+", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.366\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], ShowStringCharacters -> False], 
             0.36602540378443865209945329297624994069`15.954589770191003, 
             Editable -> False], " ", "\[ImaginaryI]"}]}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"2", " ", "#1"}], "+", 
                 RowBox[{"2", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"2", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], 
         Short[#, 7]& ], 
        Complex[-0.36602540378443865`, 0.36602540378443865`]},
       "NumericalApproximation"],
      Root[1 + 2 # + 2 #^2 - 2 #^3 + #^4& , 2, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"-0.688\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> 
            False], -0.68815248251437044491041206129011698067`16.\
07072011394394, Editable -> False], "+", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.285\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], ShowStringCharacters -> False], 
             0.28504209123816637294623888010391965508`15.687944428606075, 
             Editable -> False], " ", "\[ImaginaryI]"}]}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"256", "-", 
                 RowBox[{"640", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"800", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"40", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "4"}], "]"}], 
         Short[#, 7]& ], 
        Complex[-0.6881524825143704, 0.2850420912381664]},
       "NumericalApproximation"],
      Root[256 - 640 #^2 + 800 #^4 + 40 #^6 + #^8& , 4, 0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.37\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           1.36602540378443859658830206171842291951`15.954589770191003, 
           Editable -> False], "-", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"1.37\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], ShowStringCharacters -> False], 
             1.36602540378443859658830206171842291951`15.954589770191003, 
             Editable -> False], " ", "\[ImaginaryI]"}]}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"2", " ", "#1"}], "+", 
                 RowBox[{"2", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"2", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
         Short[#, 7]& ], 
        Complex[1.3660254037844386`, -1.3660254037844386`]},
       "NumericalApproximation"],
      Root[1 + 2 # + 2 #^2 - 2 #^3 + #^4& , 3, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"2.06\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           2.05508749631454312734035738685633987188`15.687944428606075, 
           Editable -> False], "+", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"4.96\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], ShowStringCharacters -> False], 
             4.9614201054659385903278234764002263546`16.07072011394394, 
             Editable -> False], " ", "\[ImaginaryI]"}]}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"256", "-", 
                 RowBox[{"640", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"800", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"40", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], 
         Short[#, 7]& ], 
        Complex[2.055087496314543, 4.961420105465939]},
       "NumericalApproximation"],
      Root[256 - 640 #^2 + 800 #^4 + 40 #^6 + #^8& , 8, 0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.37\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           1.36602540378443859658830206171842291951`15.954589770191003, 
           Editable -> False], "-", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"1.37\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], ShowStringCharacters -> False], 
             1.36602540378443859658830206171842291951`15.954589770191003, 
             Editable -> False], " ", "\[ImaginaryI]"}]}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"2", " ", "#1"}], "+", 
                 RowBox[{"2", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"2", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
         Short[#, 7]& ], 
        Complex[1.3660254037844386`, -1.3660254037844386`]},
       "NumericalApproximation"],
      Root[1 + 2 # + 2 #^2 - 2 #^3 + #^4& , 3, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"-2.06\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> 
            False], -2.05508749631454312734035738685633987188`15.\
687944428606075, Editable -> False], "-", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"4.96\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], ShowStringCharacters -> False], 
             4.9614201054659385903278234764002263546`16.07072011394394, 
             Editable -> False], " ", "\[ImaginaryI]"}]}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"256", "-", 
                 RowBox[{"640", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"800", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"40", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], 
         Short[#, 7]& ], 
        Complex[-2.055087496314543, -4.961420105465939]},
       "NumericalApproximation"],
      Root[256 - 640 #^2 + 800 #^4 + 40 #^6 + #^8& , 1, 0]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.962078310936554*^9, 3.962078372108473*^9}, 
   3.9620892147323723`*^9, 3.963292939602275*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"e6d129f5-ba38-492b-aaea-7fb81b1909a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], "/.", "sigma3"}], "/.", "sigma3"}], "/.",
      "#"}], "&"}], "/@", "sols"}], "//", "RootReduce"}]], "Input",
 CellChangeTimes->{{3.962089253488462*^9, 3.962089256606579*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"571595e6-702b-4d73-a1fd-1938619f5baf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.37\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           1.36602540378443859658830206171842291951`15.954589770191003, 
           Editable -> False], "+", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"1.37\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], ShowStringCharacters -> False], 
             1.36602540378443859658830206171842291951`15.954589770191003, 
             Editable -> False], " ", "\[ImaginaryI]"}]}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"2", " ", "#1"}], "+", 
                 RowBox[{"2", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"2", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], 
         Short[#, 7]& ], 
        Complex[1.3660254037844386`, 1.3660254037844386`]},
       "NumericalApproximation"],
      Root[1 + 2 # + 2 #^2 - 2 #^3 + #^4& , 4, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"-2.06\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> 
            False], -2.05508749631454312734035738685633987188`15.\
687944428606075, Editable -> False], "+", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"4.96\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], ShowStringCharacters -> False], 
             4.9614201054659385903278234764002263546`16.07072011394394, 
             Editable -> False], " ", "\[ImaginaryI]"}]}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"256", "-", 
                 RowBox[{"640", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"800", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"40", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], 
         Short[#, 7]& ], 
        Complex[-2.055087496314543, 4.961420105465939]},
       "NumericalApproximation"],
      Root[256 - 640 #^2 + 800 #^4 + 40 #^6 + #^8& , 2, 0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.37\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           1.36602540378443859658830206171842291951`15.954589770191003, 
           Editable -> False], "+", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"1.37\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], ShowStringCharacters -> False], 
             1.36602540378443859658830206171842291951`15.954589770191003, 
             Editable -> False], " ", "\[ImaginaryI]"}]}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"2", " ", "#1"}], "+", 
                 RowBox[{"2", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"2", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], 
         Short[#, 7]& ], 
        Complex[1.3660254037844386`, 1.3660254037844386`]},
       "NumericalApproximation"],
      Root[1 + 2 # + 2 #^2 - 2 #^3 + #^4& , 4, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"2.06\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           2.05508749631454312734035738685633987188`15.687944428606075, 
           Editable -> False], "-", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"4.96\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], ShowStringCharacters -> False], 
             4.9614201054659385903278234764002263546`16.07072011394394, 
             Editable -> False], " ", "\[ImaginaryI]"}]}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"256", "-", 
                 RowBox[{"640", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"800", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"40", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], 
         Short[#, 7]& ], 
        Complex[2.055087496314543, -4.961420105465939]},
       "NumericalApproximation"],
      Root[256 - 640 #^2 + 800 #^4 + 40 #^6 + #^8& , 7, 0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"-0.366\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> 
            False], -0.36602540378443865209945329297624994069`15.\
954589770191003, Editable -> False], "-", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.366\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], ShowStringCharacters -> False], 
             0.36602540378443865209945329297624994069`15.954589770191003, 
             Editable -> False], " ", "\[ImaginaryI]"}]}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"2", " ", "#1"}], "+", 
                 RowBox[{"2", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"2", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], 
         Short[#, 7]& ], 
        Complex[-0.36602540378443865`, -0.36602540378443865`]},
       "NumericalApproximation"],
      Root[1 + 2 # + 2 #^2 - 2 #^3 + #^4& , 1, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.688\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.68815248251437044491041206129011698067`16.07072011394394, 
           Editable -> False], "+", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.285\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], ShowStringCharacters -> False], 
             0.28504209123816637294623888010391965508`15.687944428606075, 
             Editable -> False], " ", "\[ImaginaryI]"}]}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"256", "-", 
                 RowBox[{"640", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"800", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"40", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], 
         Short[#, 7]& ], 
        Complex[0.6881524825143704, 0.2850420912381664]},
       "NumericalApproximation"],
      Root[256 - 640 #^2 + 800 #^4 + 40 #^6 + #^8& , 6, 0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"-0.366\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> 
            False], -0.36602540378443865209945329297624994069`15.\
954589770191003, Editable -> False], "-", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.366\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], ShowStringCharacters -> False], 
             0.36602540378443865209945329297624994069`15.954589770191003, 
             Editable -> False], " ", "\[ImaginaryI]"}]}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"2", " ", "#1"}], "+", 
                 RowBox[{"2", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"2", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], 
         Short[#, 7]& ], 
        Complex[-0.36602540378443865`, -0.36602540378443865`]},
       "NumericalApproximation"],
      Root[1 + 2 # + 2 #^2 - 2 #^3 + #^4& , 1, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"-0.688\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> 
            False], -0.68815248251437044491041206129011698067`16.\
07072011394394, Editable -> False], "-", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.285\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], ShowStringCharacters -> False], 
             0.28504209123816637294623888010391965508`15.687944428606075, 
             Editable -> False], " ", "\[ImaginaryI]"}]}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"256", "-", 
                 RowBox[{"640", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"800", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"40", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], 
         Short[#, 7]& ], 
        Complex[-0.6881524825143704, -0.2850420912381664]},
       "NumericalApproximation"],
      Root[256 - 640 #^2 + 800 #^4 + 40 #^6 + #^8& , 3, 0]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.962089256924621*^9, 3.963292939709593*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"a3830ea2-880a-465d-9f5e-3d7a8ba56c37"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"x", "/.", "sigma3"}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "\[Rule]", 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"0.366\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"], 
                ImageSizeCache -> {11.94140625, {0.17578125, 1.78125}}]}, 
              "RowDefault"], ShowStringCharacters -> False], 
            0.36602540378443865209945329297624994069`15.954589770191003, 
            Editable -> False], "+", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"0.366\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"], 
                  ImageSizeCache -> {11.94140625, {0.17578125, 1.78125}}]}, 
                "RowDefault"], ShowStringCharacters -> False], 
              0.36602540378443859658830206171842291951`15.954589770191003, 
              Editable -> False], " ", "\[ImaginaryI]"}]}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"2", " ", "#1"}], "+", 
                  RowBox[{"2", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"2", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], 
          Short[#, 7]& ], 
         Complex[0.36602540378443865`, 0.3660254037844386]},
        "NumericalApproximation"],
       Root[1 - 2 # + 2 #^2 + 2 #^3 + #^4& , 4, 0]]}], "}"}]}], "//", 
   "Simplify"}], "//", "RootReduce"}]], "Input",
 CellChangeTimes->{{3.9620768945875273`*^9, 3.962076904198662*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"ddce5f8f-0095-41b0-8be4-c58185a04bd0"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root", 
    RowBox[{
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"1.37\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        ShowStringCharacters -> False], 
       1.36602540378443859658830206171842291951`15.954589770191003, Editable -> 
       False], "-", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"1.37\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         1.36602540378443859658830206171842291951`15.954589770191003, 
         Editable -> False], " ", "\[ImaginaryI]"}]}], 
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{"1", "+", 
             RowBox[{"2", " ", "#1"}], "+", 
             RowBox[{"2", " ", 
               SuperscriptBox["#1", "2"]}], "-", 
             RowBox[{"2", " ", 
               SuperscriptBox["#1", "3"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
     Short[#, 7]& ], 
    Complex[1.3660254037844386`, -1.3660254037844386`]},
   "NumericalApproximation"],
  Root[1 + 2 # + 2 #^2 - 2 #^3 + #^4& , 3, 0]]], "Output",
 CellChangeTimes->{{3.962076887724431*^9, 3.9620769046805058`*^9}, 
   3.9632929397539167`*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"93186b3c-77d9-474b-9c7b-191092b5e6fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"x", "/.", "sigma3"}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "\[Rule]", 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-1.37\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"], 
                ImageSizeCache -> {11.94140625, {0.17578125, 1.78125}}]}, 
              "RowDefault"], ShowStringCharacters -> 
             False], -1.36602540378443859658830206171842291951`15.\
954589770191003, Editable -> False], "-", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"1.37\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"], 
                  ImageSizeCache -> {11.94140625, {0.17578125, 1.78125}}]}, 
                "RowDefault"], ShowStringCharacters -> False], 
              1.36602540378443859658830206171842291951`15.954589770191003, 
              Editable -> False], " ", "\[ImaginaryI]"}]}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"2", " ", "#1"}], "+", 
                  RowBox[{"2", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"2", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], 
         Complex[-1.3660254037844386`, -1.3660254037844386`]},
        "NumericalApproximation"],
       Root[1 - 2 # + 2 #^2 + 2 #^3 + #^4& , 1, 0]]}], "}"}]}], "//", 
   "Simplify"}], "//", "RootReduce"}]], "Input",
 CellLabel->
  "In[135]:=",ExpressionUUID->"5e95e327-1f7d-4de7-a064-d99941e54266"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root", 
    RowBox[{
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"-0.366\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        ShowStringCharacters -> 
        False], -0.36602540378443865209945329297624994069`15.954589770191003, 
       Editable -> False], "+", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.366\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.36602540378443865209945329297624994069`15.954589770191003, 
         Editable -> False], " ", "\[ImaginaryI]"}]}], 
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{"1", "+", 
             RowBox[{"2", " ", "#1"}], "+", 
             RowBox[{"2", " ", 
               SuperscriptBox["#1", "2"]}], "-", 
             RowBox[{"2", " ", 
               SuperscriptBox["#1", "3"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], 
     Short[#, 7]& ], 
    Complex[-0.36602540378443865`, 0.36602540378443865`]},
   "NumericalApproximation"],
  Root[1 + 2 # + 2 #^2 - 2 #^3 + #^4& , 2, 0]]], "Output",
 CellChangeTimes->{3.9620769129795856`*^9, 3.9632929397737083`*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"007eecd6-c11e-4534-8fc1-de0347a02d09"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"x", "/.", "sigma3"}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["3"]}], ")"}]}]}], "}"}]}], "//", "Simplify"}], "//", 
  "RootReduce"}]], "Input",
 CellChangeTimes->{{3.962076803769279*^9, 3.962076847659071*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"8cb0e537-42f3-4f48-9e83-f9fbd74fafe1"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root", 
    RowBox[{
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"-0.366\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        ShowStringCharacters -> 
        False], -0.36602540378443865209945329297624994069`15.954589770191003, 
       Editable -> False], "+", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.366\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.36602540378443865209945329297624994069`15.954589770191003, 
         Editable -> False], " ", "\[ImaginaryI]"}]}], 
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{"1", "+", 
             RowBox[{"2", " ", "#1"}], "+", 
             RowBox[{"2", " ", 
               SuperscriptBox["#1", "2"]}], "-", 
             RowBox[{"2", " ", 
               SuperscriptBox["#1", "3"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], 
     Short[#, 7]& ], 
    Complex[-0.36602540378443865`, 0.36602540378443865`]},
   "NumericalApproximation"],
  Root[1 + 2 # + 2 #^2 - 2 #^3 + #^4& , 2, 0]]], "Output",
 CellChangeTimes->{{3.96207680823759*^9, 3.96207684811322*^9}, 
   3.9632929397911654`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"f2ceb437-69ab-432a-bb4e-41a1777d1662"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Conjugate", "[", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", "-", 
    SqrtBox["3"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], "+", 
    SqrtBox["3"]}]], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[137]:=",ExpressionUUID->"4702fd4a-fe95-4f87-aa9a-021c542bc06e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], "-", 
   SqrtBox["3"]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "-", "\[ImaginaryI]"}], ")"}], "+", 
   SqrtBox["3"]}]]], "Output",
 CellChangeTimes->{3.9620768280914097`*^9, 3.963292939800314*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"b2f73207-ec24-4993-bfe3-e523b179dea6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.962103619196624*^9, 3.962103635065262*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"ab806852-e593-475e-97e7-fdb7fae4083f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9621036217264967`*^9, 3.9621036358966913`*^9}, 
   3.9632929398066807`*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"243bb732-3e4a-46f9-a588-6702e244b427"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9621036262612123`*^9, 3.962103649285508*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"cc1ccfbb-25c5-4820-9758-286f66e148f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9621036496740847`*^9, 3.9632929398141212`*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"6d8262bf-06dc-447a-8b0f-6c85d356b0aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"MatrixPower", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MatrixPower", "[", 
        RowBox[{"M3", ",", "i"}], "]"}], ".", 
       RowBox[{"MatrixPower", "[", 
        RowBox[{"N3", ",", "j"}], "]"}], ".", 
       RowBox[{"MatrixPower", "[", 
        RowBox[{"M3", ",", "k"}], "]"}]}], ",", "3"}], "]"}], "//", 
    "Factor3"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.962103708791531*^9, 3.962103752226513*^9}, {
  3.962104405479916*^9, 3.962104421054371*^9}, {3.962105260943441*^9, 
  3.962105291915544*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"a61663cb-59e8-492b-9954-654b25081359"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.962103744324746*^9, 3.9621037524443207`*^9}, 
   3.9621044213439417`*^9, {3.962105265137382*^9, 3.962105292284445*^9}, 
   3.963292939822378*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"7d5000ee-f1d3-4781-9750-2d02ee8566b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MatrixPower", "[", 
   RowBox[{"M3", ",", "i"}], "]"}], ".", 
  RowBox[{"MatrixPower", "[", 
   RowBox[{"N3", ",", "j"}], "]"}], ".", 
  RowBox[{"MatrixPower", "[", 
   RowBox[{"M3", ",", "k"}], "]"}]}]], "Input",
 CellLabel->
  "In[141]:=",ExpressionUUID->"304f9f62-6b57-4cce-9060-ffff6cc67bbc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{"i", " ", "j"}]}], ",", 
     RowBox[{"i", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"i", " ", "j"}]}], ")"}], " ", "k"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", 
     RowBox[{"1", "+", 
      RowBox[{"j", " ", "k"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.963292939842408*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"ad2c53c5-8d75-4955-877b-1cfcc04f5792"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"MatrixPower", "[", 
     RowBox[{"M3", ",", "1"}], "]"}], ".", 
    RowBox[{"MatrixPower", "[", 
     RowBox[{"N3", ",", "1"}], "]"}], ".", 
    RowBox[{"MatrixPower", "[", 
     RowBox[{"M3", ",", "2"}], "]"}]}], ")"}], "//", "Factor3"}]], "Input",
 CellChangeTimes->{{3.962104438156303*^9, 3.962104446503118*^9}, {
  3.962105227186668*^9, 3.9621052376080723`*^9}, {3.962105308352826*^9, 
  3.96210532584873*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"8bbce0a5-7152-488c-bed3-804dd7e3022b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.96210444214599*^9, 3.962104446863624*^9}, 
   3.9621052383242702`*^9, {3.962105319267964*^9, 3.962105326103425*^9}, 
   3.963292939850258*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"03802c53-a505-4e65-855d-736dc2712929"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"MatrixPower", "[", 
      RowBox[{"M3", ",", "1"}], "]"}], ".", 
     RowBox[{"MatrixPower", "[", 
      RowBox[{"N3", ",", "1"}], "]"}], ".", 
     RowBox[{"MatrixPower", "[", 
      RowBox[{"M3", ",", "2"}], "]"}]}], ")"}], ".", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"MatrixPower", "[", 
      RowBox[{"M3", ",", "1"}], "]"}], ".", 
     RowBox[{"MatrixPower", "[", 
      RowBox[{"N3", ",", "1"}], "]"}], ".", 
     RowBox[{"MatrixPower", "[", 
      RowBox[{"M3", ",", "2"}], "]"}]}], ")"}], ".", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"MatrixPower", "[", 
      RowBox[{"M3", ",", "1"}], "]"}], ".", 
     RowBox[{"MatrixPower", "[", 
      RowBox[{"N3", ",", "1"}], "]"}], ".", 
     RowBox[{"MatrixPower", "[", 
      RowBox[{"M3", ",", "2"}], "]"}]}], ")"}]}], "//", "Factor3"}]], "Input",\

 CellChangeTimes->{{3.962105333719005*^9, 3.9621053449594727`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"766e4337-1ed5-485f-9ada-6271734eb462"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.96210533497871*^9, 3.962105345207241*^9}, 
   3.9632929398574457`*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"5ba16971-b253-4569-aee5-df6b42ab6d64"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N3", ".", "M3", ".", "N3", ".", "M3"}]], "Input",
 CellChangeTimes->{{3.962104861472774*^9, 3.962104866505641*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"559acb46-4837-42c9-a7fd-3aa2be8ed0ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9621048667413*^9, 3.963292939866317*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"de58633f-16b6-42c4-9b8b-881e4952918b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MatrixPower", "[", 
       RowBox[{"N3", ",", "l"}], "]"}], ".", 
      RowBox[{"MatrixPower", "[", 
       RowBox[{"M3", ",", "i"}], "]"}], ".", 
      RowBox[{"MatrixPower", "[", 
       RowBox[{"N3", ",", "j"}], "]"}], ".", 
      RowBox[{"MatrixPower", "[", 
       RowBox[{"M3", ",", "k"}], "]"}]}], "-", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"i", "->", 
       RowBox[{
        RowBox[{"-", "2"}], "/", "j"}]}], ",", 
      RowBox[{"l", "->", "j"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"j", "->", "1"}], ",", 
     RowBox[{"k", "->", "1"}]}], "}"}]}], "//", "Factor3"}]], "Input",
 CellChangeTimes->{{3.9621037752544622`*^9, 3.9621038037908707`*^9}, {
  3.96210388453294*^9, 3.962104007690113*^9}, {3.962104802431786*^9, 
  3.962104854794981*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"409a0189-4b5b-4c84-9271-a0723e428965"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.962103783443677*^9, 3.96210380400233*^9}, {
   3.9621038872969227`*^9, 3.962104000771285*^9}, {3.962104807742071*^9, 
   3.9621048553688498`*^9}, 3.963292939886889*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"0917b5b2-a7f9-497f-ac56-61f3ecaf53f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"iota", "=", 
  RowBox[{"{", 
   RowBox[{"y", "->", 
    RowBox[{"-", "y"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.962104342875004*^9, 3.96210434798977*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"4ef38df4-ee87-41c8-86fd-10ba40fd9e66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"y", "\[Rule]", 
   RowBox[{"-", "y"}]}], "}"}]], "Output",
 CellChangeTimes->{3.962104348566823*^9, 3.963292939895505*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"4a58db30-3ff1-4dac-a046-6f5b8661d756"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], "/.", "sigma3"}], "/.", "tau3"}], "/.",
      "sigma3"}], "/.", "iota"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.962103812353774*^9, 3.9621038336600227`*^9}, {
  3.962104258118168*^9, 3.9621042642591467`*^9}, {3.9621042947928343`*^9, 
  3.962104340946159*^9}, {3.962104461508522*^9, 3.962104493434493*^9}, {
  3.962104565602954*^9, 3.962104566735491*^9}, {3.9621053545270643`*^9, 
  3.96210535926234*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"15de6df6-6742-45e5-8204-37e213de463a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}], 
     RowBox[{"\[ImaginaryI]", "+", "x"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", "x"}], ")"}], "3"]]}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.9621038172558317`*^9, 3.962103834048355*^9}, 
   3.962104264526051*^9, {3.962104295724852*^9, 3.9621043511588297`*^9}, 
   3.962104462657556*^9, 3.962104493846074*^9, {3.9621045672873287`*^9, 
   3.962104576699236*^9}, 3.962105359721002*^9, 3.96329293990294*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"b010cb25-80c4-4cb5-853e-aac913404320"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["sigma3"], "Input",
 CellChangeTimes->{{3.962104554333147*^9, 3.9621045556147346`*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"6b0de70f-454a-4679-ae35-5a55f5cb74ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "-", "x"}], 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}]]}], ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}], ")"}], "3"]]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.962104555853663*^9, 3.9632929399118834`*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"0ba328c0-b42e-491c-b2a6-ed6c333728e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], "/.", "tau3"}], "/.", "tau3"}], "/.", 
     "sigma3"}], "/.", "tau3"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.962104529653399*^9, 3.9621045380134373`*^9}, {
  3.962105867436858*^9, 3.9621058796015987`*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"66da10d9-8f49-420c-95e9-cb33655c6013"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", "+", "x"}], 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}], ")"}], "3"]]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.962104538332176*^9, {3.962105868652701*^9, 3.9621058798083067`*^9}, 
   3.96329293991992*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"e319d1c1-e6bf-4cc9-802d-05e423095de6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rho3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "->", 
     RowBox[{"m", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ",", 
    RowBox[{"y", "->", 
     RowBox[{"m", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.96210384263105*^9, 3.9621038498607407`*^9}, {
  3.962104266479237*^9, 3.962104279238063*^9}, {3.962104313903631*^9, 
  3.9621043203361397`*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"636fe606-bb7e-422c-835a-04b8faba8c75"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", "+", "x"}], 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}]]}], ",", 
   RowBox[{"y", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}], ")"}], "3"]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.962103846937203*^9, 3.962103850088337*^9}, 
   3.962104279584138*^9, {3.96210432064025*^9, 3.962104352960702*^9}, 
   3.962104464596697*^9, 3.962104498829274*^9, 3.962104541156589*^9, 
   3.962104578400309*^9, 3.9621053652650433`*^9, {3.9621058720455923`*^9, 
   3.962105882221202*^9}, 3.9621059505592413`*^9, 3.9632929399274807`*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"1d940a05-4eb3-4ef1-9727-64464d613749"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.962104358889035*^9, 3.96210436441545*^9}, {
  3.96210595203339*^9, 3.962105952521201*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"66641969-e98d-4ec6-be8d-27cdc36f03f8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], "/.", "rho3"}], "/.", "rho3"}], "/.", 
   "rho3"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.962103851158423*^9, 3.962103863881628*^9}, {
  3.962104282344365*^9, 3.962104283494722*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"717447df-f565-49ce-b625-f4b808a40627"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"x", ",", "y"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9621038645635233`*^9, 3.962104283802807*^9, {3.9621043225797863`*^9, 
   3.962104355093573*^9}, 3.962104466899263*^9, 3.962104501451535*^9, 
   3.962104543443798*^9, {3.962104574439836*^9, 3.962104580222818*^9}, 
   3.962105367420855*^9, 3.962105884363615*^9, 3.9632929399394503`*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"f438fd3f-a394-492d-93f5-b5e82305121b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "/.", "tau3"}], ",", 
    RowBox[{
     RowBox[{"x", "/.", "tau3"}], "/.", "tau3"}], ",", 
    RowBox[{"x", "/.", "sigma3"}], ",", 
    RowBox[{
     RowBox[{"x", "/.", "sigma3"}], "/.", "sigma3"}], ",", 
    RowBox[{"x", "/.", "rho3"}], ",", 
    RowBox[{
     RowBox[{"x", "/.", "rho3"}], "/.", "rho3"}]}], "}"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.962105957815523*^9, 3.9621059759273157`*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"e845506a-e263-4c28-8535-7785265816db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
     RowBox[{"1", "+", "x"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}], 
     RowBox[{"\[ImaginaryI]", "+", "x"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", "+", "x"}], 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}]]}], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
    RowBox[{"1", "+", "x"}]], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", "+", "x"}], 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}]], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.962105741701379*^9, 3.962105785925229*^9, {3.962105955151787*^9, 
   3.9621059763226423`*^9}, 3.9632929399468327`*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"43510cc8-0952-4df3-aa5f-e20c38ccb040"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"n", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], "/.", "tau3"}], "/.", "sigma3"}], "/.",
      "tau3"}], "/.", "tau3"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.962106051962345*^9, 3.9621060837845182`*^9}, {
  3.9621062835211067`*^9, 3.962106302271286*^9}, {3.962106346818037*^9, 
  3.9621063499357243`*^9}, {3.962106396862191*^9, 3.962106400562579*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"8adb1270-3f5c-43e5-b150-9b09b90cc7d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}], 
    RowBox[{"\[ImaginaryI]", "+", "x"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[ImaginaryI]", " ", "x"}]}], ")"}], "3"]]}], "}"}]], "Output",\

 CellChangeTimes->{{3.962106064875362*^9, 3.962106084318507*^9}, {
   3.962106287973384*^9, 3.962106302467018*^9}, 3.9621063504539967`*^9, 
   3.962106400998691*^9, 3.9632929399538527`*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"f9e3a5d8-1dbd-4867-b70c-e95d555e5f82"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pi3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "->", 
     RowBox[{"n", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ",", 
    RowBox[{"y", "->", 
     RowBox[{"n", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9621057767450027`*^9, 3.962105782254387*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"19fafbb6-18a4-4676-9183-b66733b32666"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}], 
     RowBox[{"\[ImaginaryI]", "+", "x"}]]}], ",", 
   RowBox[{"y", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", "x"}]}], ")"}], "3"]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.962105783321557*^9, 3.9621057872212257`*^9}, 
   3.962106408404912*^9, 3.963292939961722*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"62f4fb32-0755-4461-9c3c-03f5544fca2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "/.", "tau3"}], ",", 
     RowBox[{
      RowBox[{"x", "/.", "tau3"}], "/.", "tau3"}], ",", 
     RowBox[{"x", "/.", "sigma3"}], ",", 
     RowBox[{
      RowBox[{"x", "/.", "sigma3"}], "/.", "sigma3"}], ",", 
     RowBox[{"x", "/.", "rho3"}], ",", 
     RowBox[{
      RowBox[{"x", "/.", "rho3"}], "/.", "rho3"}], ",", 
     RowBox[{"x", "/.", "pi3"}], ",", 
     RowBox[{
      RowBox[{"x", "/.", "pi3"}], "/.", "pi3"}]}], "}"}], "//", "Factor"}], "//",
   "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.962106413391303*^9, 3.962106434328185*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"6c0a7086-6f5d-49d6-9e96-4d495d79e7a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
     RowBox[{"1", "+", "x"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}], 
     RowBox[{"\[ImaginaryI]", "+", "x"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", "+", "x"}], 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}]]}], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
    RowBox[{"1", "+", "x"}]], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", "+", "x"}], 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}]], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], "+", "x"}], 
    RowBox[{"\[ImaginaryI]", "+", "x"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.962106423660845*^9, 3.962106434830264*^9}, 
   3.9632929399690933`*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"6e1eacbc-9597-44fb-a9d1-bc1384dc2a47"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], "/.", "pi3"}], "/.", "pi3"}], "/.", 
   "pi3"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.96210578860219*^9, 3.962105798678567*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"160835f2-bd3f-40c6-8d81-5c0554ebce24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"x", ",", "y"}], "}"}]], "Output",
 CellChangeTimes->{{3.962105795239396*^9, 3.9621057990623913`*^9}, 
   3.963292939976079*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"632f0bcd-49b9-4d42-923b-d6d4025d989b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N3", ".", 
   RowBox[{"Inverse", "[", "M3", "]"}], ".", "N3"}], "//", 
  "Factor3"}]], "Input",
 CellChangeTimes->{{3.9621036508646107`*^9, 3.9621036938422422`*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"8469e56d-82df-4c24-80cd-61cfaaedda44"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9621036573201437`*^9, 3.96210369404426*^9}, 
   3.9632929399835176`*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"3d226c1b-7ed6-49d8-8823-16d8dd918d00"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c25rules", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"f0", "->", "0"}], ",", 
    RowBox[{"f1", "\[Rule]", "0"}], ",", 
    RowBox[{"f2", "\[Rule]", "0"}], ",", 
    RowBox[{"f3", "->", "0"}], ",", 
    RowBox[{"f4", "\[Rule]", "0"}], ",", 
    RowBox[{"f5", "\[Rule]", "1"}], ",", 
    RowBox[{"f6", "->", "0"}], ",", 
    RowBox[{"g0", "->", "1"}], ",", 
    RowBox[{"g1", "\[Rule]", "0"}], ",", 
    RowBox[{"g2", "\[Rule]", "0"}], ",", 
    RowBox[{"g3", "->", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.962110075688401*^9, 3.9621101017690487`*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"e48f0f36-32b4-43d5-9d8c-28c7475d9d67"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"f0", "\[Rule]", "0"}], ",", 
   RowBox[{"f1", "\[Rule]", "0"}], ",", 
   RowBox[{"f2", "\[Rule]", "0"}], ",", 
   RowBox[{"f3", "\[Rule]", "0"}], ",", 
   RowBox[{"f4", "\[Rule]", "0"}], ",", 
   RowBox[{"f5", "\[Rule]", "1"}], ",", 
   RowBox[{"f6", "\[Rule]", "0"}], ",", 
   RowBox[{"g0", "\[Rule]", "1"}], ",", 
   RowBox[{"g1", "\[Rule]", "0"}], ",", 
   RowBox[{"g2", "\[Rule]", "0"}], ",", 
   RowBox[{"g3", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.962110085799748*^9, 3.9621101020508738`*^9}, 
   3.963292939991952*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"a595ce40-ba7e-4e61-8c4a-2aca4ff8c529"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Hyp", "[", 
   RowBox[{"x", ",", "y"}], "]"}], "/.", "c25rules"}]], "Input",
 CellChangeTimes->{{3.962110087531929*^9, 3.962110092791419*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"814aa1e0-fcc5-48a3-915f-ce7254c5a387"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["x", "5"]}], "+", "y", "+", 
  SuperscriptBox["y", "2"]}]], "Output",
 CellChangeTimes->{{3.962110092981627*^9, 3.962110103980036*^9}, 
   3.963292940001822*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"5e9cc4f3-04b1-4ad3-87fe-bbbf842d6ef3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phiab", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "->", 
     RowBox[{"x", "+", "a"}]}], ",", 
    RowBox[{"y", "->", 
     RowBox[{"y", "+", 
      RowBox[{
       RowBox[{"a", "^", "8"}], " ", 
       RowBox[{"x", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"a", "^", "4"}], "x"}], "+", "b"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.962110110098988*^9, 3.9621101316778307`*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"38b2bcb1-ad99-473a-867a-84595018a54b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{"a", "+", "x"}]}], ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{"b", "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["x", "2"]}], "+", "y"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9621101346564627`*^9, 3.963292940011661*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"c956e09a-322f-4a72-87fc-5589022aec90"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"invphiab", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"phiab", ",", 
    RowBox[{"phiab", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", "x1"}], ",", 
       RowBox[{"y", "->", "y1"}]}], "}"}]}], ",", 
    RowBox[{"phiab", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", "x2"}], ",", 
       RowBox[{"y", "->", "y2"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.962110172916477*^9, 3.962110186482156*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"ae9cbf57-21c2-4323-ab54-39ca222ec363"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{"a", "+", "x"}]}], ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{"b", "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["x", "2"]}], "+", "y"}]}], ",", 
   RowBox[{"x1", "\[Rule]", 
    RowBox[{"a", "+", "x1"}]}], ",", 
   RowBox[{"y1", "\[Rule]", 
    RowBox[{"b", "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", "x1"}], "+", 
     RowBox[{
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["x1", "2"]}], "+", "y1"}]}], ",", 
   RowBox[{"x2", "\[Rule]", 
    RowBox[{"a", "+", "x2"}]}], ",", 
   RowBox[{"y2", "\[Rule]", 
    RowBox[{"b", "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", "x2"}], "+", 
     RowBox[{
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["x2", "2"]}], "+", "y2"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.962110187032156*^9, 3.9632929400214643`*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"b40ad635-138d-4906-af2f-b75ff4e9d4ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"K1", ",", "K2", ",", "K3", ",", "K4"}], "}"}], "/.", 
    "c25rules"}], "/.", "invphiab"}], "//", "Factor2"}]], "Input",
 CellChangeTimes->{{3.962110040545744*^9, 3.962110073497081*^9}, {
  3.962110137174118*^9, 3.9621101383728943`*^9}, {3.962110190802503*^9, 
  3.962110206616413*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"b2dfb9ae-7f0c-4981-bbc4-c398aba1b695"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2"}], ")"}], "2"], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2"}], ")"}], "3"], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a", "+", "x1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"a", "+", "x2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "2"]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["a", "8"], " ", 
     SuperscriptBox["x1", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["x1", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
    RowBox[{
     SuperscriptBox["a", "8"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", "x1", " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "3"]}], "+", "y1", "+", "y2"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9621100463136187`*^9, {3.962110193166699*^9, 3.9621102069661827`*^9}, 
   3.963292940029132*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"3d4c42e6-296f-43b9-b368-87784e979749"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"V1", ",", "V2", ",", "V3", ",", "V4", ",", "V5", ",", "V6"}], 
    "}"}], "/.", "c25rules"}], "//", "Factor2"}]], "Input",
 CellChangeTimes->{3.962110637032527*^9},
 CellLabel->
  "In[164]:=",ExpressionUUID->"ed863a19-7c57-4696-8ee8-076609220730"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"y1", "+", "y2"}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2", "+", 
      RowBox[{"x2", " ", "y1"}], "+", 
      RowBox[{"x1", " ", "y2"}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x1", "2"], "+", 
      SuperscriptBox["x2", "2"], "+", 
      RowBox[{
       SuperscriptBox["x2", "2"], " ", "y1"}], "+", 
      RowBox[{
       SuperscriptBox["x1", "2"], " ", "y2"}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "4"]}], "+", 
      RowBox[{"x1", " ", "y1"}], "+", 
      RowBox[{"x2", " ", "y2"}], "+", 
      RowBox[{"x1", " ", "y1", " ", "y2"}], "+", 
      RowBox[{"x2", " ", "y1", " ", "y2"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "3"]}], "+", "y1", "+", 
      RowBox[{"x1", " ", 
       SuperscriptBox["x2", "4"], " ", "y1"}], "+", 
      RowBox[{
       SuperscriptBox["x2", "5"], " ", "y1"}], "+", "y2", "+", 
      RowBox[{
       SuperscriptBox["x1", "5"], " ", "y2"}], "+", 
      RowBox[{
       SuperscriptBox["x1", "4"], " ", "x2", " ", "y2"}]}], ")"}]}], ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.962110637417354*^9, 3.9632929400871*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"155f2705-af14-4635-9602-b31e2665d8b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"V1", ",", "V2", ",", "V3", ",", "V4", ",", "V5", ",", "V6"}], 
     "}"}], "/.", "c25rules"}], "/.", "invphiab"}], "//", 
  "Factor2"}]], "Input",
 CellChangeTimes->{{3.96211061553472*^9, 3.962110625649654*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"5d62b54b-93e4-4222-bc60-37d491c05344"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1"}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x2", "2"]}], "+", "y1", "+", "y2"}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", 
      RowBox[{
       SuperscriptBox["a", "5"], " ", "x1"}], "+", 
      RowBox[{"b", " ", "x1"}], "+", 
      RowBox[{
       SuperscriptBox["a", "9"], " ", 
       SuperscriptBox["x1", "2"]}], "+", "x2", "+", 
      RowBox[{
       SuperscriptBox["a", "5"], " ", "x2"}], "+", 
      RowBox[{"b", " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "9"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"a", " ", "y1"}], "+", 
      RowBox[{"x2", " ", "y1"}], "+", 
      RowBox[{"a", " ", "y2"}], "+", 
      RowBox[{"x1", " ", "y2"}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "6"], " ", "x1"}], "+", 
      SuperscriptBox["x1", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "10"], " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{"b", " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      SuperscriptBox["x2", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "10"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"b", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "y1"}], "+", 
      RowBox[{
       SuperscriptBox["x2", "2"], " ", "y1"}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "y2"}], "+", 
      RowBox[{
       SuperscriptBox["x1", "2"], " ", "y2"}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "5"], " ", "x1"}], "+", 
      RowBox[{"b", " ", "x1"}], "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", "x1"}], "+", 
      RowBox[{
       SuperscriptBox["a", "9"], " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "b", " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", "b", " ", 
       SuperscriptBox["x1", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x1", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "5"], " ", "x2"}], "+", 
      RowBox[{"b", " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", "b", " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "12"], " ", 
       SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "9"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "b", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", "b", " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "16"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x2", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", "b", " ", 
       SuperscriptBox["x2", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "12"], " ", "x1", " ", 
       SuperscriptBox["x2", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "16"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x2", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "4"]}], "+", 
      RowBox[{"a", " ", "y1"}], "+", 
      RowBox[{"x1", " ", "y1"}], "+", 
      RowBox[{"b", " ", "x1", " ", "y1"}], "+", 
      RowBox[{"b", " ", "x2", " ", "y1"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", "x2", " ", "y1"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x2", "2"], " ", "y1"}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"], " ", "y1"}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x2", "3"], " ", "y1"}], "+", 
      RowBox[{"a", " ", "y2"}], "+", 
      RowBox[{"b", " ", "x1", " ", "y2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", "y2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "3"], " ", "y2"}], "+", 
      RowBox[{"x2", " ", "y2"}], "+", 
      RowBox[{"b", " ", "x2", " ", "y2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", "x2", " ", "y2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2", " ", "y2"}], "+", 
      RowBox[{"x1", " ", "y1", " ", "y2"}], "+", 
      RowBox[{"x2", " ", "y1", " ", "y2"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x1", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "12"], " ", 
       SuperscriptBox["x1", "3"]}], "+", 
      RowBox[{"b", " ", 
       SuperscriptBox["x1", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "12"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{"b", " ", 
       SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "12"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "5"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x2", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "12"], " ", 
       SuperscriptBox["x2", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "4"], " ", 
       SuperscriptBox["x2", "3"]}], "+", 
      RowBox[{"b", " ", "x1", " ", 
       SuperscriptBox["x2", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "3"], " ", 
       SuperscriptBox["x2", "4"]}], "+", 
      RowBox[{"b", " ", 
       SuperscriptBox["x2", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", 
       SuperscriptBox["x2", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "5"]}], "+", "y1", "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", "y1"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x2", " ", "y1"}], "+", 
      RowBox[{"x1", " ", 
       SuperscriptBox["x2", "4"], " ", "y1"}], "+", 
      RowBox[{
       SuperscriptBox["x2", "5"], " ", "y1"}], "+", "y2", "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x1", " ", "y2"}], "+", 
      RowBox[{
       SuperscriptBox["x1", "5"], " ", "y2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x2", " ", "y2"}], "+", 
      RowBox[{
       SuperscriptBox["x1", "4"], " ", "x2", " ", "y2"}]}], ")"}]}], ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.962110625997837*^9, 3.963292940122291*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"bddb78ed-b023-485c-a0db-a63093aa7bff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"K1", ",", "K2", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "^", "2"}], "K1"}], "+", 
      RowBox[{"a", " ", "K2"}], "+", "K3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "^", "8"}], "K1"}], "+", 
      RowBox[{
       RowBox[{"a", "^", "2"}], " ", "K2"}], "+", "K4"}]}], "}"}], "/.", 
   "c25rules"}], "//", "Factor2"}]], "Input",
 CellChangeTimes->{{3.962110241000801*^9, 3.962110277887786*^9}, {
  3.9621103626960487`*^9, 3.962110382947526*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"10504c7c-eef3-42da-ac2a-fcaff9cbb4e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2"}], ")"}], "2"], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2"}], ")"}], "3"], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a", "+", "x1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"a", "+", "x2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "2"]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["a", "8"], " ", 
     SuperscriptBox["x1", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["x1", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
    RowBox[{
     SuperscriptBox["a", "8"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", "x1", " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "3"]}], "+", "y1", "+", "y2"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.962110219660084*^9, 3.962110278171534*^9}, 
   3.962110383320125*^9, 3.9632929401301737`*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"3b6c756c-6870-4da0-a6bc-21106c4b7b1f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "^", "2"}], ",", "a", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "^", "8"}], ",", 
     RowBox[{"a", "^", "2"}], ",", "0", ",", "1"}], "}"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.96211039054768*^9, 3.962110441603098*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"f5da943f-fc49-4575-8c7a-fdb27b21287a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["a", "2"], ",", "a", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["a", "8"], ",", 
     SuperscriptBox["a", "2"], ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.962110442288068*^9, 3.963292940136495*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"acb83a0f-14ce-46d2-af54-6f9d55dd53e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"JordanDecomposition", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["a", "2"], ",", "a", ",", "1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["a", "8"], ",", 
      SuperscriptBox["a", "2"], ",", "0", ",", "1"}], "}"}]}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9621104554480124`*^9, 3.962110460967236*^9}},
 NumberMarks->False,
 CellLabel->
  "In[168]:=",ExpressionUUID->"004d729a-99dc-411b-a489-0b70b58f8a03"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["a", "5"]}], ")"}]}]]}], ",", "0", ",", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["a", "5"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        SuperscriptBox["a", "4"], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["a", "5"]}]], ",", "0", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["a", "5"]}], ")"}]}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9621104448834*^9, 3.962110461525317*^9}, 
   3.9632929402378283`*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"4e94bbe7-5aeb-4b43-8451-6756a9570ca9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["a", "8"], " ", 
    SuperscriptBox["x1", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["x1", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
   RowBox[{
    SuperscriptBox["a", "8"], " ", 
    SuperscriptBox["x2", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", "x1", " ", 
    SuperscriptBox["x2", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["x1", "3"], " ", 
    SuperscriptBox["x2", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["x2", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["x1", "2"], " ", 
    SuperscriptBox["x2", "3"]}], "+", "y1", "+", "y2", "+", 
   RowBox[{
    SuperscriptBox["x1", "3"], " ", 
    SuperscriptBox["x2", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["x1", "2"], " ", 
    SuperscriptBox["x2", "3"]}], "+", "y1", "+", "y2"}], "//", 
  "Factor2"}]], "Input",
 CellChangeTimes->{{3.9621103467553062`*^9, 3.962110349835249*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"f0a91aea-3f78-4284-a210-a16fa3ca3317"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["a", "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x1", "+", "x2"}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "6"], "+", "x1", "+", "x2"}], ")"}]}]], "Output",
 CellChangeTimes->{3.9621103500972*^9, 3.963292940246374*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"ca6c3130-cc62-4bec-9d18-20b77a9cd8d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["q12curve"], "Input",
 CellChangeTimes->{{3.963294090254364*^9, 3.963294093254768*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"40a009d7-cd5d-4959-84ae-76d0e27ad831"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "-", 
  SuperscriptBox["x", "6"], "+", 
  SuperscriptBox["y", "2"]}]], "Output",
 CellChangeTimes->{3.963294093495466*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"50c90ee3-63fe-414a-8367-27a17da652a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"K1", ",", "K2", ",", "K3", ",", "K4"}], "}"}], "/.", 
  "gl2rules"}]], "Input",
 CellChangeTimes->{{3.963294095536989*^9, 3.963294135518868*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"f05987fe-e482-481a-8295-b978a1b6b5fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "-", "x2"}], ")"}], "2"], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2"}], ")"}]}], ",", 
   RowBox[{"x1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", "x2"}], ",", 
   RowBox[{
    RowBox[{"-", "x1"}], "-", "x2", "+", 
    RowBox[{
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "3"]}], "-", 
    RowBox[{"2", " ", "y1", " ", "y2"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.963294122008946*^9, 3.963294135783074*^9}},
 CellLabel->
  "Out[172]=",ExpressionUUID->"7776f9df-ff43-4912-ba57-d0d3219a98c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"avec", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"K1", ",", "K2", ",", "K3", ",", "K4"}], "}"}], "/.", 
     "gl2rules"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "->", 
       RowBox[{"x1", "+", "1"}]}], ",", 
      RowBox[{"x2", "->", 
       RowBox[{"x2", "+", "1"}]}]}], "}"}]}], "//", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Modulus", "->", "5"}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.963294143036915*^9, 3.963294180897594*^9}, {
  3.963294247631774*^9, 3.9632942594598*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"8e04f7e9-5d51-43a7-b8e9-7493262333d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "+", 
      RowBox[{"4", " ", "x2"}]}], ")"}], "2"], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", "x1", "+", "x2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"4", " ", "x2"}]}], ")"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "x1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"4", " ", "x2"}]}], ")"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"4", " ", "x1"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["x1", "2"]}], "+", 
    SuperscriptBox["x1", "3"], "+", 
    RowBox[{"4", " ", "x2"}], "+", 
    RowBox[{"2", " ", "x1", " ", "x2"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{"4", " ", "x1", " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    SuperscriptBox["x2", "3"], "+", 
    RowBox[{"2", " ", "x1", " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    RowBox[{"3", " ", "y1", " ", "y2"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.963294155531725*^9, 3.963294181378948*^9}, {
  3.963294249143188*^9, 3.963294259816168*^9}},
 CellLabel->
  "Out[181]=",ExpressionUUID->"53fb98a4-4594-4866-a383-c286bf443479"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "a", "]"}]], "Input",
 CellChangeTimes->{{3.96329431311268*^9, 3.96329431930516*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"dc3a8270-cb45-4504-b20a-33f5121bddad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bvec", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"K1", ",", 
      RowBox[{"K2", "+", 
       RowBox[{"2", "K1"}]}], ",", 
      RowBox[{"K3", "+", "K2", "+", "K1"}], ",", 
      RowBox[{"K4", "+", 
       RowBox[{"2", " ", "K3"}], "+", " ", "K2", "+", 
       RowBox[{"4", " ", "K1"}]}]}], "}"}], "/.", "gl2rules"}], "//", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Modulus", "->", "5"}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.9632942068385067`*^9, 3.9632942551737432`*^9}, {
  3.9632942934234247`*^9, 3.963294360002041*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"4af646ef-d52b-4a8c-b120-bb7c400c42c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "+", 
      RowBox[{"4", " ", "x2"}]}], ")"}], "2"], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", "x1", "+", "x2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"4", " ", "x2"}]}], ")"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "x1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"4", " ", "x2"}]}], ")"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"4", " ", "x1"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["x1", "2"]}], "+", 
    SuperscriptBox["x1", "3"], "+", 
    RowBox[{"4", " ", "x2"}], "+", 
    RowBox[{"2", " ", "x1", " ", "x2"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{"4", " ", "x1", " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    SuperscriptBox["x2", "3"], "+", 
    RowBox[{"2", " ", "x1", " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    RowBox[{"3", " ", "y1", " ", "y2"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.963294209234598*^9, 3.963294261813361*^9}, {
  3.963294306837081*^9, 3.963294360482295*^9}},
 CellLabel->
  "Out[194]=",ExpressionUUID->"1513063a-89b7-4faf-b9c9-e7f99bb59ed7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"k1", ",", 
     RowBox[{"k2", "+", 
      RowBox[{"2", "k1"}]}], ",", 
     RowBox[{"k3", "+", "k2", "+", "k1"}], ",", 
     RowBox[{"k4", "+", 
      RowBox[{"2", " ", "k3"}], "+", " ", "k2", "+", 
      RowBox[{"4", " ", "k1"}]}]}], "}"}], "==", "Kt"}], "]"}]], "Input",
 CellChangeTimes->{{3.96329476373733*^9, 3.963294804342897*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"6bfd780a-d17b-40b2-81a8-70c027e04630"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"k1", "\[Rule]", "0"}], ",", 
    RowBox[{"k2", "\[Rule]", "0"}], ",", 
    RowBox[{"k3", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.963294804727173*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"6df49481-b60c-433c-8484-b988c93f0d07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963294817477816*^9, 
  3.9632948219409227`*^9}},ExpressionUUID->"75c2abe7-9bcb-4fd3-bcfd-\
af5588f94cdf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"b1", ",", "b2", ",", "b3", ",", "b4", ",", "b5", ",", "b6"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.963294818452441*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"7edccc5c-6467-45f9-8736-016b7a42f407"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"K1", ",", 
    RowBox[{"K1", "+", "K2"}], ",", " ", 
    RowBox[{"K3", "+", 
     RowBox[{"3", "K2"}], "+", 
     RowBox[{"3", "K1"}]}]}], "}"}], "//", 
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Modulus", "->", "5"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.963294457362392*^9, 3.9632944590434237`*^9}, {
  3.963294505223543*^9, 3.963294507394971*^9}, {3.963294561905558*^9, 
  3.963294587850678*^9}, {3.963294694076829*^9, 3.963294696077176*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"ea1d8825-1b4f-4dc3-a744-ad5a12c7ef75"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "+", 
      RowBox[{"4", " ", "x2"}]}], ")"}], "2"], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "x1", "+", "x2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"4", " ", "x2"}]}], ")"}], "2"]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"4", " ", "x2"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"3", " ", "x1"}], "+", 
      RowBox[{"3", " ", "x2"}], "+", 
      RowBox[{"x1", " ", "x2"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.963294459277619*^9, 3.9632945754832487`*^9, 
  3.963294696408606*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"6e9d1776-80c9-46e6-8c00-0d7b5711c20c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"K1", ",", 
     RowBox[{"K1", "+", "K2"}], ",", " ", 
     RowBox[{"K3", "+", 
      RowBox[{"3", "K2"}], "+", 
      RowBox[{"3", "K1"}]}]}], "}"}], "/.", "gl2rules"}], "//", 
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Modulus", "->", "5"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.9632944178923807`*^9, 3.963294449985085*^9}, {
  3.963294600562357*^9, 3.963294602094399*^9}, {3.963294701362597*^9, 
  3.963294702020372*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"b04efcdf-911e-465e-a7f5-f9c9bf01e37c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x1", "+", 
      RowBox[{"4", " ", "x2"}]}], ")"}], "2"], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "x1", "+", "x2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"4", " ", "x2"}]}], ")"}], "2"]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"4", " ", "x2"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"3", " ", "x1"}], "+", 
      RowBox[{"3", " ", "x2"}], "+", 
      RowBox[{"x1", " ", "x2"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.963294450240938*^9, 3.963294702821598*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"76ef0bc6-1ef0-4214-8e09-263f7461e423"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"avec", "-", "bvec"}], "//", 
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Modulus", "->", "5"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.9632942627117987`*^9, 3.9632942718394938`*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"b7ac3bc6-df20-4c60-9c3b-02b8c531bbba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.963294265402166*^9, 3.963294272202117*^9}, {
  3.963294308375266*^9, 3.963294362411463*^9}},
 CellLabel->
  "Out[195]=",ExpressionUUID->"ad8418de-3a8f-46cf-8c54-86c2fee0c107"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", "}"}], "}"}]], "Input",
 CellChangeTimes->{{3.963294377742194*^9, 
  3.9632943780738907`*^9}},ExpressionUUID->"a6ff91c2-2a9b-4dc2-a46a-\
e0bb743a287d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"avec", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"B1", ",", "B2", ",", "B3", ",", "B4", ",", "B5", ",", "B6"}], 
      "}"}], "/.", "gl2rules"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "->", 
       RowBox[{"x1", "+", "1"}]}], ",", 
      RowBox[{"x2", "->", 
       RowBox[{"x2", "+", "1"}]}]}], "}"}]}], "//", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Modulus", "->", "5"}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.9632948247848167`*^9, 3.963294876931059*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"6bb9003f-6c71-44e1-9016-0960fde22e96"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"4", " ", "x2"}]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"y1", "+", 
      RowBox[{"4", " ", "y2"}]}], ")"}]}], ",", 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"4", " ", "x2"}]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "y1"}], "+", 
      RowBox[{"4", " ", "x2", " ", "y1"}], "+", "y2", "+", 
      RowBox[{"x1", " ", "y2"}]}], ")"}]}], ",", 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"4", " ", "x2"}]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "y1"}], "+", 
      RowBox[{"3", " ", "x2", " ", "y1"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x2", "2"], " ", "y1"}], "+", "y2", "+", 
      RowBox[{"2", " ", "x1", " ", "y2"}], "+", 
      RowBox[{
       SuperscriptBox["x1", "2"], " ", "y2"}]}], ")"}]}], ",", "0", ",", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", 
      RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "x1", " ", "y1"}], "+", 
      RowBox[{"2", " ", "x2", " ", "y1"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x2", "5"], " ", "y1"}], "+", 
      RowBox[{"3", " ", "x1", " ", "y2"}], "+", 
      RowBox[{
       SuperscriptBox["x1", "5"], " ", "y2"}], "+", 
      RowBox[{"x2", " ", "y2"}]}], ")"}]}], ",", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", 
      RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "x1", " ", "y1"}], "+", 
      RowBox[{"2", " ", "x2", " ", "y1"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x2", "5"], " ", "y1"}], "+", 
      RowBox[{"3", " ", "x1", " ", "y2"}], "+", 
      RowBox[{
       SuperscriptBox["x1", "5"], " ", "y2"}], "+", 
      RowBox[{"x2", " ", "y2"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9632948519514523`*^9, 3.963294877111899*^9}},
 CellLabel->
  "Out[206]=",ExpressionUUID->"c800ff29-3a8c-4a43-adb6-f79eb1ec53f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bvec", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"B1", ",", 
      RowBox[{"B2", "+", "B1"}], ",", "B3", ",", "B4", ",", "B5", ",", "B6"}],
      "}"}], "/.", "gl2rules"}], "//", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Modulus", "->", "5"}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.963294872465291*^9, 3.963294880754383*^9}, {
  3.963294956776793*^9, 3.963294957501416*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"cc505e9d-80f2-4d65-aa5b-43953c54f5f3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"4", " ", "x2"}]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"y1", "+", 
      RowBox[{"4", " ", "y2"}]}], ")"}]}], ",", 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"4", " ", "x2"}]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "y1"}], "+", 
      RowBox[{"4", " ", "x2", " ", "y1"}], "+", "y2", "+", 
      RowBox[{"x1", " ", "y2"}]}], ")"}]}], ",", 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"4", " ", "x2"}]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["x2", "2"], " ", "y1"}], "+", 
      RowBox[{
       SuperscriptBox["x1", "2"], " ", "y2"}]}], ")"}]}], ",", "0", ",", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", 
      RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "x1", " ", "y1"}], "+", 
      RowBox[{"2", " ", "x2", " ", "y1"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x2", "5"], " ", "y1"}], "+", 
      RowBox[{"3", " ", "x1", " ", "y2"}], "+", 
      RowBox[{
       SuperscriptBox["x1", "5"], " ", "y2"}], "+", 
      RowBox[{"x2", " ", "y2"}]}], ")"}]}], ",", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", 
      RowBox[{"4", " ", "x2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "x1", " ", "y1"}], "+", 
      RowBox[{"2", " ", "x2", " ", "y1"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x2", "5"], " ", "y1"}], "+", 
      RowBox[{"3", " ", "x1", " ", "y2"}], "+", 
      RowBox[{
       SuperscriptBox["x1", "5"], " ", "y2"}], "+", 
      RowBox[{"x2", " ", "y2"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.963294872654237*^9, 3.963294880989367*^9}, 
   3.96329495798127*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"36ebd191-b575-42aa-b4e5-5138e31a2af1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"avec", "-", "bvec"}], "//", 
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Modulus", "->", "5"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.9632948820021057`*^9, 3.9632948921490498`*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"d74a2e7f-a05c-4018-83ce-cb4452903886"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       RowBox[{"4", " ", "x2"}]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y1"}], "+", 
      RowBox[{"4", " ", "x2", " ", "y1"}], "+", 
      RowBox[{"3", " ", "y2"}], "+", 
      RowBox[{"x1", " ", "y2"}]}], ")"}]}], ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.963294885610759*^9, 3.963294892622031*^9}, 
   3.963294966352612*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"4e8b8a94-7c5b-4c5a-af93-5726aa492626"]
}, Open  ]]
},
WindowSize->{718.5, 761.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Linux x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ade353b5-3f7b-47dd-8988-28382c5de8bb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1054, 23, 114, "Input",ExpressionUUID->"61f23389-569b-4820-9e8d-9c689bdda37b"],
Cell[1637, 47, 420, 10, 44, "Message",ExpressionUUID->"43a27788-2ff1-4c06-8216-4c0e30dc1818"],
Cell[2060, 59, 420, 10, 44, "Message",ExpressionUUID->"8a267c2d-8b73-499b-80b4-67a3a901a822"],
Cell[2483, 71, 420, 10, 44, "Message",ExpressionUUID->"e1051521-e697-4f43-a130-94a9d11c2d27"],
Cell[2906, 83, 450, 10, 28, "Message",ExpressionUUID->"2ffe6a2d-fe60-4db1-9a9b-f847c41b4635"],
Cell[3359, 95, 420, 10, 44, "Message",ExpressionUUID->"48fdffca-d5c1-485c-a44b-7b14bad9d520"],
Cell[3782, 107, 419, 10, 44, "Message",ExpressionUUID->"662e183c-8493-49d3-9154-4e9e7c5c671f"],
Cell[4204, 119, 420, 10, 44, "Message",ExpressionUUID->"1d349b74-4391-4190-b3bf-3a4b4114b6d8"],
Cell[4627, 131, 453, 10, 28, "Message",ExpressionUUID->"66d2695e-1caf-40c4-9ab1-47f7a77467c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5117, 146, 311, 7, 29, "Input",ExpressionUUID->"4d52aa39-944d-44b1-90de-155afc6b47e2"],
Cell[5431, 155, 632, 11, 33, "Output",ExpressionUUID->"f29309a2-9896-4a63-8b98-2088c2631e06"]
}, Open  ]],
Cell[6078, 169, 2108, 62, 170, "Input",ExpressionUUID->"7d2d751f-a9e8-41f7-b199-fc72aa3249f9"],
Cell[CellGroupData[{
Cell[8211, 235, 803, 20, 50, "Input",ExpressionUUID->"6378ddbe-40bd-401e-9c5e-7ecb28f95b84"],
Cell[9017, 257, 811, 20, 33, "Output",ExpressionUUID->"d7a211c4-1501-45dd-9565-f73178795eef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9865, 282, 287, 6, 29, "Input",ExpressionUUID->"70e43160-a491-47be-9157-32772e23bdbd"],
Cell[10155, 290, 408, 10, 35, "Output",ExpressionUUID->"6d30397b-a984-446b-aaa2-2fc97cf8b056"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10600, 305, 1302, 42, 54, "Input",ExpressionUUID->"a3a8df23-02e6-49de-bfdd-0f1c88ea328d"],
Cell[11905, 349, 878, 27, 35, "Output",ExpressionUUID->"95ec8001-89c1-4b79-9ce2-4cb9f8a319e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12820, 381, 277, 8, 29, "Input",ExpressionUUID->"742b695d-be88-4024-8ff1-4471ef9613b5"],
Cell[13100, 391, 675, 11, 33, "Output",ExpressionUUID->"2cdeab2c-96fc-4699-b6f1-fc4c9cff68a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13812, 407, 2375, 61, 190, "Input",ExpressionUUID->"a241c316-dc00-4077-808e-17305bee7ed5"],
Cell[16190, 470, 1276, 29, 35, "Output",ExpressionUUID->"5c6d4807-9ab8-4704-b2c4-2ca44ffee5bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17503, 504, 624, 15, 50, "Input",ExpressionUUID->"cea88102-71da-4feb-87bb-91b9887de5f6"],
Cell[18130, 521, 559, 13, 33, "Output",ExpressionUUID->"8e387299-33a7-430a-8bde-a2ddc1d23357"],
Cell[18692, 536, 559, 13, 33, "Output",ExpressionUUID->"ae88d452-27dd-4e06-9ce8-f3e9b0ec5ca0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19288, 554, 1922, 51, 190, "Input",ExpressionUUID->"8c13cc08-87b0-4e69-99c8-2e27b13c08a9"],
Cell[21213, 607, 1820, 45, 58, "Output",ExpressionUUID->"0a95aef0-bb99-4700-96c9-e428cbe7c19d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23070, 657, 928, 28, 70, "Input",ExpressionUUID->"d3183e5a-1101-4e33-b45c-c1e916412332"],
Cell[24001, 687, 1589, 50, 58, "Output",ExpressionUUID->"913fe316-4bd6-40d8-b36d-6fb283614f70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25627, 742, 203, 5, 29, "Input",ExpressionUUID->"e6bede5e-4390-4e84-93e3-4f5f99d31001"],
Cell[25833, 749, 1191, 31, 54, "Output",ExpressionUUID->"3b7dc306-5d5a-40a8-8629-ea8f90e5116d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27061, 785, 238, 4, 29, "Input",ExpressionUUID->"9083e821-bee7-4168-a0dd-ae1b2ef22f32"],
Cell[27302, 791, 1367, 36, 80, "Output",ExpressionUUID->"c8cf9283-6570-4228-8b14-0a4ea711226f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28706, 832, 274, 6, 29, "Input",ExpressionUUID->"4a4deadc-a199-4220-9c44-454317cb561f"],
Cell[28983, 840, 1617, 45, 80, "Output",ExpressionUUID->"42cece4f-ff7d-4a44-84b9-ce508daf49b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30637, 890, 271, 6, 29, "Input",ExpressionUUID->"b44f2ebd-1867-497a-8195-d01e28469df8"],
Cell[30911, 898, 1213, 31, 54, "Output",ExpressionUUID->"95eb189a-5aa8-4f3e-8a37-256cc9d13515"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32161, 934, 173, 2, 29, "Input",ExpressionUUID->"7e42f52d-b9ad-4612-8c2f-3aac8df4ae00"],
Cell[32337, 938, 746, 21, 35, "Output",ExpressionUUID->"2ccc1c6a-9563-4d53-8311-afbe86c1a722"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33120, 964, 175, 2, 29, "Input",ExpressionUUID->"fa0fa886-285f-4002-9d88-a795d1f0fcb6"],
Cell[33298, 968, 292, 6, 33, "Output",ExpressionUUID->"0013dd09-4221-4be9-b154-25501ad3cfc3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33627, 979, 548, 15, 29, "Input",ExpressionUUID->"fd2f465e-93ae-481e-9262-636efef4ad76"],
Cell[34178, 996, 876, 25, 53, "Output",ExpressionUUID->"890a8236-8f53-4501-88b1-f6b34658d6c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35091, 1026, 430, 12, 29, "Input",ExpressionUUID->"fcbbcd25-cec1-4f0a-9476-41beb6fff546"],
Cell[35524, 1040, 222, 3, 33, "Output",ExpressionUUID->"786c08bc-ab94-4543-99e7-16f463a88a71"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35783, 1048, 445, 13, 31, "Input",ExpressionUUID->"37aadef7-fd3a-4ac8-b55d-6a5a502bc91f"],
Cell[36231, 1063, 393, 10, 35, "Output",ExpressionUUID->"ebc5f032-625e-4d1e-b700-531c8957c9de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36661, 1078, 282, 5, 29, "Input",ExpressionUUID->"a38be5a3-cd9d-4ed1-8b9a-5a954a9fc409"],
Cell[36946, 1085, 484, 12, 33, "Output",ExpressionUUID->"abae53dc-366a-4c62-850d-700b151b9f04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37467, 1102, 266, 6, 29, "Input",ExpressionUUID->"f24cdd75-c81e-412e-b98b-92d507cc9d48"],
Cell[37736, 1110, 1564, 47, 58, "Output",ExpressionUUID->"368f14b0-00dc-4a17-859d-85882cb66892"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39337, 1162, 187, 2, 29, "Input",ExpressionUUID->"9de65b14-cbfb-4465-9f51-c21e865f6d44"],
Cell[39527, 1166, 213, 3, 33, "Output",ExpressionUUID->"99bac5b4-6982-4775-a5c8-420e04513627"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39777, 1174, 175, 2, 29, "Input",ExpressionUUID->"cc42af6e-c00d-43cf-b1a1-013d24e6b49a"],
Cell[39955, 1178, 1318, 38, 58, "Output",ExpressionUUID->"c80f4aef-9d39-4bc6-aa3e-ea36b21d09d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41310, 1221, 804, 25, 31, "Input",ExpressionUUID->"2c79bc04-a73a-4631-941b-176ac7c3c627"],
Cell[42117, 1248, 1417, 22, 98, "Output",ExpressionUUID->"f2f9e637-0bfc-4a11-af0b-a8c767ecd3dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43571, 1275, 649, 19, 31, "Input",ExpressionUUID->"3a890302-94e7-440b-91dc-40b140967c57"],
Cell[44223, 1296, 513, 9, 35, "Output",ExpressionUUID->"37d93ed0-c8b2-47e7-8421-cc905b782a3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44773, 1310, 335, 7, 31, "Input",ExpressionUUID->"f4ff4776-2582-4b4c-bf9e-a0e7071adb47"],
Cell[45111, 1319, 353, 8, 35, "Output",ExpressionUUID->"95fcaf7d-1d81-43fe-a2f3-1edb535300d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45501, 1332, 395, 9, 31, "Input",ExpressionUUID->"0a842c4a-cd6d-489c-a313-78ce5feab42f"],
Cell[45899, 1343, 435, 10, 35, "Output",ExpressionUUID->"602b8508-20a9-4738-b8a7-bace528a4ada"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46371, 1358, 175, 2, 29, "Input",ExpressionUUID->"0f0b8988-ae90-4ea7-86a2-cf4d2fdbd2e4"],
Cell[46549, 1362, 1318, 38, 58, "Output",ExpressionUUID->"b1ad7aca-f8c4-4eaf-b2ed-7057e99b9560"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47904, 1405, 346, 8, 31, "Input",ExpressionUUID->"bd22c496-be67-44a7-9e80-d34b4f1fa4b2"],
Cell[48253, 1415, 348, 8, 33, "Output",ExpressionUUID->"812b48b1-18ea-490b-af6f-f01208e23e77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48638, 1428, 861, 26, 31, "Input",ExpressionUUID->"24dffd4a-d418-4e7c-990c-1ded056fa9b2"],
Cell[49502, 1456, 775, 20, 33, "Output",ExpressionUUID->"22bd7844-85c5-4c86-88df-369e031261ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50314, 1481, 780, 24, 31, "Input",ExpressionUUID->"eccbfae8-81c3-4d65-9262-499c91cac185"],
Cell[51097, 1507, 771, 21, 33, "Output",ExpressionUUID->"aa034b03-a2ca-43b3-8ebf-f427f62fa66b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51905, 1533, 197, 3, 29, "Input",ExpressionUUID->"9595feba-9dcf-4340-827e-9c1541294d91"],
Cell[52105, 1538, 221, 3, 33, "Output",ExpressionUUID->"e3bc8380-d75a-42c0-b38f-dd6faffcd3fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52363, 1546, 198, 3, 29, "Input",ExpressionUUID->"562917fb-1cb3-4f9b-a088-6e2e01fbced3"],
Cell[52564, 1551, 218, 3, 33, "Output",ExpressionUUID->"526b3e3f-5102-4e5e-9699-4f67816ee5ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52819, 1559, 241, 4, 29, "Input",ExpressionUUID->"96194425-8da0-4f4e-928f-a5237b6982fb"],
Cell[53063, 1565, 1930, 52, 98, "Output",ExpressionUUID->"aa6370d8-f277-4e20-b062-cce893022e4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55030, 1622, 202, 3, 29, "Input",ExpressionUUID->"a9a7cfbc-3632-43ea-a5e3-b96aaf4d00f3"],
Cell[55235, 1627, 292, 5, 33, "Output",ExpressionUUID->"d1a87d16-86ef-4e2a-b891-0ef15844db09"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55564, 1637, 859, 19, 50, "Input",ExpressionUUID->"af35a592-8997-4498-b2df-ab92fe89a80e"],
Cell[56426, 1658, 843, 19, 33, "Output",ExpressionUUID->"65fbc9b0-ce01-4bcf-a1df-69b7d3a43e8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57306, 1682, 337, 7, 29, "Input",ExpressionUUID->"939c0ac1-d8a9-42e2-aca9-61d5962deeda"],
Cell[57646, 1691, 426, 10, 33, "Output",ExpressionUUID->"b472d8ba-103b-4eaa-be6f-1b86fbaaa5d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58109, 1706, 1090, 34, 54, "Input",ExpressionUUID->"c1ee4b16-41d5-47e9-9dd8-7709dccf8616"],
Cell[59202, 1742, 788, 19, 35, "Output",ExpressionUUID->"48f333e6-fd39-4611-8007-1e8ab0bc9bdc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60027, 1766, 231, 4, 29, "Input",ExpressionUUID->"ffb5c77a-6fc9-4eba-acd1-9d54e0d55494"],
Cell[60261, 1772, 295, 6, 33, "Output",ExpressionUUID->"37edc2f0-9bc2-4293-ac9e-abb5f12f40a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60593, 1783, 203, 3, 29, "Input",ExpressionUUID->"ee76d775-a0da-4581-9ac5-a39634c629ed"],
Cell[60799, 1788, 295, 6, 33, "Output",ExpressionUUID->"c4d4a93e-2413-4860-b479-5f503bab0148"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61131, 1799, 2453, 61, 190, "Input",ExpressionUUID->"23633da2-3bfd-4825-bcf7-fc30ac6f0925"],
Cell[63587, 1862, 1301, 25, 33, "Output",ExpressionUUID->"e9b63780-522f-48ac-b90f-ed96d51094b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64925, 1892, 2505, 62, 190, "Input",ExpressionUUID->"0f87f934-94c8-405e-87d8-a359a18f3747"],
Cell[67433, 1956, 1353, 26, 33, "Output",ExpressionUUID->"15e13f90-57a6-492f-81b0-16c2fad3d6b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68823, 1987, 255, 4, 29, "Input",ExpressionUUID->"0a9f2c77-0e0b-40c9-b96e-7e9581993b1c"],
Cell[69081, 1993, 472, 8, 33, "Output",ExpressionUUID->"a4761f10-b387-4a3d-8cd4-112b3e7d7d82"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69590, 2006, 2375, 61, 190, "Input",ExpressionUUID->"77f6cc28-da7e-4d72-80f7-dbff78ddb8b6"],
Cell[71968, 2069, 1276, 29, 35, "Output",ExpressionUUID->"b697bd64-263e-495a-ba47-4c94a6c57f4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73281, 2103, 718, 17, 50, "Input",ExpressionUUID->"c2fb953c-2a34-47c5-a103-7e27efdcc93d"],
Cell[74002, 2122, 721, 16, 33, "Output",ExpressionUUID->"57549536-7e32-4ebe-a3d4-a59450e510a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74760, 2143, 288, 6, 29, "Input",ExpressionUUID->"6cec9486-cfa2-409d-8676-701fb7428aed"],
Cell[75051, 2151, 296, 7, 33, "Output",ExpressionUUID->"fcc95c64-8c47-4612-923a-263e3ec4b058"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75384, 2163, 529, 16, 47, "Input",ExpressionUUID->"db5b7296-0589-450f-9e54-99046286ac1c"],
Cell[75916, 2181, 529, 16, 51, "Output",ExpressionUUID->"a728368e-dd99-4633-9e1f-b023a641a2d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76482, 2202, 546, 15, 29, "Input",ExpressionUUID->"bb10b069-39fd-4754-98d6-75bba9f80bcd"],
Cell[77031, 2219, 1170, 38, 51, "Output",ExpressionUUID->"08aa4ae5-fa29-49ef-9bfe-6b9305e428d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78238, 2262, 963, 27, 74, "Input",ExpressionUUID->"c5e1ddb3-a8f2-497e-b2f6-9a7c7ff78181"],
Cell[79204, 2291, 1742, 56, 80, "Output",ExpressionUUID->"9e5a7029-d92b-49ec-9587-a3b4ec552574"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80983, 2352, 207, 3, 29, "Input",ExpressionUUID->"58a2c430-1f6b-46b9-868c-8aa75e8e78e8"],
Cell[81193, 2357, 785, 21, 33, "Output",ExpressionUUID->"a89bd0e9-a346-4cf6-927c-f1a8eb5e02b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82015, 2383, 270, 6, 29, "Input",ExpressionUUID->"7675ee89-1ff2-4b75-9685-8a09625192cb"],
Cell[82288, 2391, 787, 21, 33, "Output",ExpressionUUID->"6b533e7e-044f-42ad-bbbe-d9837538f44f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83112, 2417, 278, 7, 29, "Input",ExpressionUUID->"f386d821-21a1-49ca-a55d-bda61554ed70"],
Cell[83393, 2426, 287, 6, 33, "Output",ExpressionUUID->"9d3881a7-79d5-4f67-b7f3-1651d65f6c82"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83717, 2437, 2457, 63, 206, "Input",ExpressionUUID->"e1a8512a-f5bb-43d2-aa10-5cff049a3b03"],
Cell[86177, 2502, 815, 23, 35, "Output",ExpressionUUID->"a5b10e19-c344-4c2b-9c62-f09a981a8c19"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87029, 2530, 685, 21, 31, "Input",ExpressionUUID->"acc86838-a0c4-4f64-b31e-14e471bef5d0"],
Cell[87717, 2553, 283, 5, 48, "Output",ExpressionUUID->"e4572551-9a7b-4b42-8e4c-f3acde8740ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88037, 2563, 204, 3, 29, "Input",ExpressionUUID->"3135522c-8d1b-4a27-86f2-0a5807001ca4"],
Cell[88244, 2568, 568, 13, 33, "Output",ExpressionUUID->"c1296c06-8e1e-4312-accf-5ea432c95c33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88849, 2586, 311, 8, 29, "Input",ExpressionUUID->"165725ba-a672-481c-bea4-baecfe47103d"],
Cell[89163, 2596, 304, 8, 33, "Output",ExpressionUUID->"aed42c83-851c-4144-9a5a-b838658cdae3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89504, 2609, 269, 6, 31, "Input",ExpressionUUID->"d175e33e-8e0b-4e08-b868-b50962c43944"],
Cell[89776, 2617, 420, 11, 35, "Output",ExpressionUUID->"107b0a31-cb79-4a23-94e9-b60fed262f68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90233, 2633, 597, 16, 29, "Input",ExpressionUUID->"915558b1-cfae-442a-aefa-957b1cdc64f3"],
Cell[90833, 2651, 883, 27, 35, "Output",ExpressionUUID->"81e84afd-f6a4-427e-8a71-2132d4a0bfce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91753, 2683, 864, 24, 50, "Input",ExpressionUUID->"ba282fb2-48c0-429f-989a-51d04dd3f9aa"],
Cell[92620, 2709, 1697, 55, 58, "Output",ExpressionUUID->"be52992f-8810-4ef3-8df2-1dacb425d4e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94354, 2769, 207, 3, 29, "Input",ExpressionUUID->"6e354f1f-3c40-45f4-bad1-9e9e9ee187f3"],
Cell[94564, 2774, 374, 8, 33, "Output",ExpressionUUID->"0ac0f9b9-87f6-4776-8386-b3523c71f965"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94975, 2787, 207, 3, 29, "Input",ExpressionUUID->"2fa776c9-ca29-4bc3-900e-8aaf7a96fd68"],
Cell[95185, 2792, 783, 21, 33, "Output",ExpressionUUID->"c87e5293-6b45-4b8b-85d1-de2550a73a61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96005, 2818, 319, 7, 29, "Input",ExpressionUUID->"13a01982-1248-415d-9242-4f25bee6bb5f"],
Cell[96327, 2827, 807, 21, 33, "Output",ExpressionUUID->"edba56a8-8254-47e8-bff1-0708cbbc3a2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97171, 2853, 2408, 60, 190, "Input",ExpressionUUID->"85ad9b12-e24d-425a-8195-ed9bfbef0fd6"],
Cell[99582, 2915, 847, 23, 35, "Output",ExpressionUUID->"abf013e9-1f1a-4d3b-a999-93105d832626"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100466, 2943, 684, 21, 31, "Input",ExpressionUUID->"3148eae3-3eb5-430f-9c09-a5457e688fda"],
Cell[101153, 2966, 282, 5, 48, "Output",ExpressionUUID->"52993204-84d7-4785-b136-ec5960d8fc8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101472, 2976, 770, 24, 31, "Input",ExpressionUUID->"da905030-8378-49b0-bcec-be950fcc5e0a"],
Cell[102245, 3002, 795, 23, 56, "Output",ExpressionUUID->"8bf01fe1-e3da-4edd-85e6-69b8833dc0d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103077, 3030, 678, 22, 31, "Input",ExpressionUUID->"5bc8ae5a-b96a-4f0d-9dbf-990ff72c186a"],
Cell[103758, 3054, 763, 23, 56, "Output",ExpressionUUID->"19f42a73-c18d-4034-bd03-f4521abc06fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104558, 3082, 314, 8, 29, "Input",ExpressionUUID->"02dc48ca-15ba-4ffd-9662-c7df0e8da3b9"],
Cell[104875, 3092, 647, 19, 56, "Output",ExpressionUUID->"6a1f3123-bf95-46aa-b920-e34d1361a115"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105559, 3116, 710, 21, 53, "Input",ExpressionUUID->"8ffe2ccf-5cc5-4870-899f-4933bfa164e4"],
Cell[106272, 3139, 692, 21, 56, "Output",ExpressionUUID->"07dc549a-da26-4ca4-9dfe-d57c308a7dd8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107001, 3165, 316, 8, 29, "Input",ExpressionUUID->"ef2708d3-557b-40db-905b-a1bc550c7ea4"],
Cell[107320, 3175, 270, 5, 33, "Output",ExpressionUUID->"32229288-4612-4155-b23e-4f8e81952771"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107627, 3185, 344, 9, 29, "Input",ExpressionUUID->"c9ef14af-d908-4232-b178-7ce197642f10"],
Cell[107974, 3196, 366, 9, 33, "Output",ExpressionUUID->"8f2c5d96-4ad9-4c48-a8fa-dda266800bef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108377, 3210, 344, 9, 29, "Input",ExpressionUUID->"96f1cbad-183d-4d32-96b3-0383ca4a539a"],
Cell[108724, 3221, 364, 9, 33, "Output",ExpressionUUID->"3f2ea3a5-5869-4eb0-96e0-a1e9febd8dff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109125, 3235, 350, 7, 29, "Input",ExpressionUUID->"71d2290d-6f08-43f1-8081-f3c9d10f388f"],
Cell[109478, 3244, 440, 10, 33, "Output",ExpressionUUID->"5bcb8840-919c-4bab-b921-c436f205818b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109955, 3259, 351, 8, 29, "Input",ExpressionUUID->"9dd8d71c-ec08-4e69-8533-2c55f34801c6"],
Cell[110309, 3269, 382, 9, 33, "Output",ExpressionUUID->"d45be64d-b0c9-4bfd-9a98-cbd81b6dbe97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110728, 3283, 748, 21, 50, "Input",ExpressionUUID->"682f47cf-5192-45f2-b60b-9c1b53ef2264"],
Cell[111479, 3306, 1584, 53, 54, "Output",ExpressionUUID->"3ffe2313-71d1-44a9-ae9c-e1d652e3a51b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113100, 3364, 224, 4, 29, "Input",ExpressionUUID->"8565c4ed-1afd-4bee-83bb-e7607e3c8383"],
Cell[113327, 3370, 368, 9, 33, "Output",ExpressionUUID->"d8765014-7413-4044-be2c-97c508b6b6ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113732, 3384, 228, 4, 29, "Input",ExpressionUUID->"29fd7801-980c-43f1-a509-4961b86cecfd"],
Cell[113963, 3390, 339, 9, 33, "Output",ExpressionUUID->"17366cc9-4001-44bc-8b1e-a497c5e64eab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114339, 3404, 310, 8, 29, "Input",ExpressionUUID->"9d37a884-5e20-480f-bba0-b5ab93a53835"],
Cell[114652, 3414, 321, 7, 35, "Output",ExpressionUUID->"19b7e9c5-08a1-44c0-803b-cf304bcec9f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115010, 3426, 433, 10, 31, "Input",ExpressionUUID->"bd14e720-5d7a-4782-9632-1815b242d7c6"],
Cell[115446, 3438, 380, 9, 35, "Output",ExpressionUUID->"661737fa-83fc-4c53-8bb8-6609702898a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115863, 3452, 346, 9, 29, "Input",ExpressionUUID->"b8512877-cfae-4123-8f90-7cc6642bbfca"],
Cell[116212, 3463, 352, 10, 48, "Output",ExpressionUUID->"7ea9ca83-f313-458d-b50d-47cb1378ecf9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116601, 3478, 472, 13, 45, "Input",ExpressionUUID->"d7cba531-b0b7-4fb4-bfea-8b8eb6082cae"],
Cell[117076, 3493, 439, 12, 48, "Output",ExpressionUUID->"dca7d893-95f9-4151-86d8-9d50d8225b9d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117552, 3510, 835, 19, 50, "Input",ExpressionUUID->"6c1d94c4-3a6d-469b-8208-3efab9d0b4ca"],
Cell[118390, 3531, 793, 18, 33, "Output",ExpressionUUID->"538a2de5-b5f3-4615-9e0d-9f96356fde26"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119220, 3554, 337, 7, 29, "Input",ExpressionUUID->"005c0717-e2aa-4b63-b2fb-b505e9e50eaa"],
Cell[119560, 3563, 380, 8, 33, "Output",ExpressionUUID->"8ab6806e-a46f-444b-a0f9-e998cc386101"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119977, 3576, 552, 15, 29, "Input",ExpressionUUID->"de180958-1b1c-450d-ade5-e68038e8c5ef"],
Cell[120532, 3593, 664, 17, 35, "Output",ExpressionUUID->"47faee62-9057-4083-9639-07d3ffcdcff2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121233, 3615, 199, 3, 29, "Input",ExpressionUUID->"1f0b4b2b-ba8f-4424-bf25-66ac3b1c6b5f"],
Cell[121435, 3620, 292, 6, 33, "Output",ExpressionUUID->"b6a097b8-b960-4818-bc12-72b55a462a31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121764, 3631, 175, 2, 29, "Input",ExpressionUUID->"da12e4a6-b508-4bf8-8085-1a969cf3349b"],
Cell[121942, 3635, 362, 9, 35, "Output",ExpressionUUID->"53d59981-7f2a-42c7-a027-92a9cdc2ccc5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122341, 3649, 199, 3, 29, "Input",ExpressionUUID->"911f4c56-2d24-4187-9336-fba39bb7a072"],
Cell[122543, 3654, 344, 9, 33, "Output",ExpressionUUID->"d6411581-9dcc-45f3-a46f-046b004cfe1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122924, 3668, 865, 24, 70, "Input",ExpressionUUID->"cef346dd-1f84-444c-a2b1-deadf9e72b73"],
Cell[123792, 3694, 1610, 50, 58, "Output",ExpressionUUID->"b7a6e71b-e0f2-4c28-a155-089b21158314"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125439, 3749, 2536, 63, 190, "Input",ExpressionUUID->"a571e6c7-e04f-44c2-beab-bb50e6a5a48d"],
Cell[127978, 3814, 720, 17, 33, "Output",ExpressionUUID->"bb14db67-67a4-491a-a3fe-da6d07b38ea3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128735, 3836, 609, 16, 29, "Input",ExpressionUUID->"4dfaffbc-79f3-43e9-96a5-cb2d14ec22a9"],
Cell[129347, 3854, 843, 26, 48, "Output",ExpressionUUID->"1dc65534-b1bb-47f8-a944-6717a30ffc88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130227, 3885, 1013, 28, 74, "Input",ExpressionUUID->"919a829f-17a4-4b53-a07d-240a187a620c"],
Cell[131243, 3915, 1684, 52, 58, "Output",ExpressionUUID->"6cd590e6-08e8-4d0d-81b1-ba48910af4b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132964, 3972, 2744, 67, 206, "Input",ExpressionUUID->"7ae21654-eb46-485b-adb0-db15024db4de"],
Cell[135711, 4041, 753, 17, 33, "Output",ExpressionUUID->"f259ef1a-cab3-4a27-b59c-b701bb178aa7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136501, 4063, 569, 16, 29, "Input",ExpressionUUID->"1ebfec07-a934-4adf-b6bf-7c703f1e1678"],
Cell[137073, 4081, 531, 12, 33, "Output",ExpressionUUID->"7641c54b-aefb-4f90-97aa-fe56e1235528"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137641, 4098, 212, 3, 29, "Input",ExpressionUUID->"e566ac3e-983e-4bd0-838f-70f37adf156f"],
Cell[137856, 4103, 561, 13, 33, "Output",ExpressionUUID->"5c5d6eb2-6332-42f3-b4ec-dcc8e30e56b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138454, 4121, 209, 3, 29, "Input",ExpressionUUID->"f528ec35-053d-4405-8da7-0119c62dac11"],
Cell[138666, 4126, 535, 13, 33, "Output",ExpressionUUID->"dbe78ca0-1d26-4e06-b89f-273ccce9f8be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139238, 4144, 210, 3, 29, "Input",ExpressionUUID->"a2b81d29-1b3a-4bc6-a922-a7619393e6b8"],
Cell[139451, 4149, 404, 7, 33, "Output",ExpressionUUID->"a3a51ddb-53ab-4f1f-a17e-460b239b6dfa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139892, 4161, 238, 5, 29, "Input",ExpressionUUID->"9bf7acea-f33d-4794-9e1f-88b0db8854bf"],
Cell[140133, 4168, 826, 22, 33, "Output",ExpressionUUID->"05a87d0c-6e66-4933-87ce-485101ee46a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140996, 4195, 276, 7, 29, "Input",ExpressionUUID->"97367874-1008-4b7c-b1d4-d29e74eb2fc2"],
Cell[141275, 4204, 800, 21, 33, "Output",ExpressionUUID->"3a5fd15f-77b6-49f1-8ca6-f4e4002568c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142112, 4230, 181, 3, 29, "Input",ExpressionUUID->"728b1afc-03a8-47d7-b50c-ae38a226c971"],
Cell[142296, 4235, 768, 24, 56, "Output",ExpressionUUID->"6ee73d5d-6aa7-44bb-a013-79889ea23d1e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143101, 4264, 230, 4, 29, "Input",ExpressionUUID->"6dc1ec80-d17a-41cb-97fd-4fc3031346ec"],
Cell[143334, 4270, 725, 23, 56, "Output",ExpressionUUID->"8b1eefea-be48-492b-be1d-878502ed1de3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144096, 4298, 567, 17, 29, "Input",ExpressionUUID->"60eaaa7f-e570-4331-b502-3bae47229b76"],
Cell[144666, 4317, 7365, 243, 281, "Output",ExpressionUUID->"be86f150-346b-4594-af91-bf93f1a6a965"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152068, 4565, 567, 17, 29, "Input",ExpressionUUID->"eea29be8-fb94-4c40-b626-211691bd206f"],
Cell[152638, 4584, 631, 17, 33, "Output",ExpressionUUID->"a1919f2f-8bde-4a7e-9f0b-379f1df0a1e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153306, 4606, 869, 25, 70, "Input",ExpressionUUID->"d6e129d3-8728-47e1-a26d-460de6b33afb"],
Cell[154178, 4633, 1618, 51, 58, "Output",ExpressionUUID->"ce3d6773-662f-47aa-a275-26ca330a54d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155833, 4689, 607, 17, 29, "Input",ExpressionUUID->"af466cf7-22ba-4c3b-84c2-d07fad34c509"],
Cell[156443, 4708, 1783, 58, 104, "Output",ExpressionUUID->"65d7c10d-6b77-43ff-a18e-6e2a7ec5104c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158263, 4771, 1077, 32, 94, "Input",ExpressionUUID->"956395fe-522d-4f33-9c02-30811b244e29"],
Cell[159343, 4805, 2085, 66, 80, "Output",ExpressionUUID->"fa00ceef-d481-4160-8a72-a5c41134ec9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161465, 4876, 3023, 74, 226, "Input",ExpressionUUID->"7e706fac-1c04-4ccc-bd04-99149902aa44"],
Cell[164491, 4952, 1013, 26, 47, "Output",ExpressionUUID->"90da0da5-c210-48d7-9b7c-576c650870b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165541, 4983, 244, 5, 29, "Input",ExpressionUUID->"c294076c-6e95-46c1-aea4-45c4745fdb3a"],
Cell[165788, 4990, 304, 7, 48, "Output",ExpressionUUID->"eeab4444-543c-4069-abaa-0891752bfa7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166129, 5002, 622, 18, 29, "Input",ExpressionUUID->"9fa03daa-287a-4656-b078-c64598135b61"],
Cell[166754, 5022, 880, 23, 47, "Output",ExpressionUUID->"a2c4f282-ac2a-42c2-a5e4-8ede020a8256"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167671, 5050, 213, 4, 29, "Input",ExpressionUUID->"70a44b3d-d066-4157-a92c-b93b9a27d253"],
Cell[167887, 5056, 778, 21, 33, "Output",ExpressionUUID->"dc8fe39f-4269-434c-b31b-73033d544256"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168702, 5082, 276, 7, 29, "Input",ExpressionUUID->"48bcc42f-ed35-4b8d-aafb-53d2e8841ad2"],
Cell[168981, 5091, 805, 21, 33, "Output",ExpressionUUID->"adb939a7-97b8-46b0-81d7-bc7b0517f2fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169823, 5117, 218, 4, 29, "Input",ExpressionUUID->"557ef163-c1dd-4a4f-8ded-192487baad67"],
Cell[170044, 5123, 268, 7, 33, "Output",ExpressionUUID->"9a37a6d1-a6e1-43b6-bc33-7b15ceaf11a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170349, 5135, 261, 6, 29, "Input",ExpressionUUID->"71119178-cca7-4e15-b08f-ab989284381b"],
Cell[170613, 5143, 566, 14, 33, "Output",ExpressionUUID->"66dcf0c5-6c62-48bf-b258-fb058c832fec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171216, 5162, 435, 13, 29, "Input",ExpressionUUID->"23812198-1a6c-4dea-a1a6-7555f774f780"],
Cell[171654, 5177, 456, 13, 33, "Output",ExpressionUUID->"28837ef5-8f7a-4e57-8bcf-853720ec6fff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172147, 5195, 249, 5, 29, "Input",ExpressionUUID->"358a6e50-56b6-4412-9fd7-dbd1b48459bd"],
Cell[172399, 5202, 542, 14, 33, "Output",ExpressionUUID->"badae032-0e6b-4aad-ab9d-79be6d576074"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172978, 5221, 335, 6, 29, "Input",ExpressionUUID->"d52e8986-f140-4bc8-be37-94c84f73a758"],
Cell[173316, 5229, 674, 18, 33, "Output",ExpressionUUID->"66354cc6-31fb-4c64-bc6f-10467241f075"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174027, 5252, 148, 3, 29, "Input",ExpressionUUID->"1bd6f0c1-7f36-48d5-ac48-8b532e23e066"],
Cell[174178, 5257, 586, 15, 33, "Output",ExpressionUUID->"2d417829-58a9-4315-8eb6-8b18914cc1f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174801, 5277, 1485, 45, 90, "Input",ExpressionUUID->"abb0357c-df25-4889-8dd6-0c41318c7261"],
Cell[176289, 5324, 1316, 40, 58, "Output",ExpressionUUID->"520f2a2d-6a83-452c-873c-d36cb232e8b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177642, 5369, 181, 3, 29, "Input",ExpressionUUID->"16880c12-90f7-4a7a-82e0-b0cd4075a2cb"],
Cell[177826, 5374, 699, 22, 56, "Output",ExpressionUUID->"9edef171-6b93-4dcf-9e51-a4f90690a19a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178562, 5401, 183, 3, 29, "Input",ExpressionUUID->"6c3d7584-c3e3-4734-8660-b6da6686fc77"],
Cell[178748, 5406, 722, 23, 56, "Output",ExpressionUUID->"fc5f1a97-2d3d-4dcc-a0b8-ce948358215d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179507, 5434, 303, 8, 44, "Input",ExpressionUUID->"e9d9e6f7-dfd6-4cb3-a5ac-c09be5907903"],
Cell[179813, 5444, 213, 5, 47, "Output",ExpressionUUID->"9c90af31-be3d-463e-a4b6-f1ecea9163a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180063, 5454, 1158, 33, 53, "Input",ExpressionUUID->"2cb4454e-f498-4226-9311-9d9f944e9c99"],
Cell[181224, 5489, 3047, 101, 155, "Output",ExpressionUUID->"60b1e959-9f73-4774-9b19-96b1cd9cf1a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184308, 5595, 349, 9, 29, "Input",ExpressionUUID->"d7b74bcc-4e22-46d1-bd77-69f660aae568"],
Cell[184660, 5606, 3493, 51, 147, "Message",ExpressionUUID->"8cdc3576-8c18-489f-a462-67563a2ef05a"],
Cell[188156, 5659, 3105, 47, 93, "Message",ExpressionUUID->"b93c5165-fa7c-4d10-8225-58e84a837900"],
Cell[191264, 5708, 3105, 47, 93, "Message",ExpressionUUID->"e437cc08-8195-4511-86ed-7328d0282e46"],
Cell[194372, 5757, 457, 10, 28, "Message",ExpressionUUID->"aa60fe96-69e0-43fb-a232-6099e8765546"],
Cell[194832, 5769, 14387, 335, 147, "Output",ExpressionUUID->"8040da8c-e40c-492f-a361-c380aa3f3595"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209256, 6109, 318, 8, 29, "Input",ExpressionUUID->"7798c0db-a3e5-4ae0-996c-7f456a8ce192"],
Cell[209577, 6119, 447, 10, 28, "Message",ExpressionUUID->"b392975a-d0bb-4369-b253-7c4942c427eb"],
Cell[210027, 6131, 511, 11, 46, "Message",ExpressionUUID->"be00b52d-1b5c-4832-b649-9a7be287b728"],
Cell[210541, 6144, 299, 7, 33, "Output",ExpressionUUID->"4183fc57-46ff-4824-b4ce-5a9ec45099c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210877, 6156, 367, 10, 29, "Input",ExpressionUUID->"efe24e5e-09e3-452f-87f3-29741f3171ae"],
Cell[211247, 6168, 453, 10, 28, "Message",ExpressionUUID->"5051d843-b3c2-4ae2-a81c-91acb5f8d02d"],
Cell[211703, 6180, 549, 12, 46, "Message",ExpressionUUID->"d9271743-fcd0-4a75-a6e4-2ac9bceced16"],
Cell[212255, 6194, 450, 13, 35, "Output",ExpressionUUID->"d0bbe2f6-40ed-4684-a4e1-9a5b719e4745"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212742, 6212, 180, 3, 29, "Input",ExpressionUUID->"78f13518-f8a5-4b5b-8bb4-4a5aa1e01d8d"],
Cell[212925, 6217, 396, 12, 48, "Output",ExpressionUUID->"c94f82d0-4b56-4588-b0a4-f08c874f35c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213358, 6234, 965, 30, 53, "Input",ExpressionUUID->"53647851-fdea-43fb-9f2a-1094e4d55a77"],
Cell[214326, 6266, 2798, 95, 155, "Output",ExpressionUUID->"214c905c-d86a-4159-8f05-d7294c641f1a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217161, 6366, 657, 21, 48, "Input",ExpressionUUID->"206111d4-e770-493d-af45-f4fa0cbe5355"],
Cell[217821, 6389, 306, 8, 33, "Output",ExpressionUUID->"73b60a2b-ccaa-472b-9d8d-99222f397883"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218164, 6402, 211, 4, 29, "Input",ExpressionUUID->"97b9697f-3d8e-43c8-ad30-600e9b9b20c2"],
Cell[218378, 6408, 13297, 325, 147, "Output",ExpressionUUID->"a12896d6-4a4a-43b1-932f-2471949f8175"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231712, 6738, 422, 12, 29, "Input",ExpressionUUID->"8add5da3-4994-48a0-b9b4-9a4d845db0c4"],
Cell[232137, 6752, 12789, 315, 147, "Output",ExpressionUUID->"e6d129f5-ba38-492b-aaea-7fb81b1909a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244963, 7072, 408, 12, 29, "Input",ExpressionUUID->"571595e6-702b-4d73-a1fd-1938619f5baf"],
Cell[245374, 7086, 12737, 314, 147, "Output",ExpressionUUID->"a3830ea2-880a-465d-9f5e-3d7a8ba56c37"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258148, 7405, 2057, 49, 42, "Input",ExpressionUUID->"ddce5f8f-0095-41b0-8be4-c58185a04bd0"],
Cell[260208, 7456, 1571, 41, 46, "Output",ExpressionUUID->"93186b3c-77d9-474b-9c7b-191092b5e6fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261816, 7502, 1981, 48, 42, "Input",ExpressionUUID->"5e95e327-1f7d-4de7-a064-d99941e54266"],
Cell[263800, 7552, 1550, 40, 46, "Output",ExpressionUUID->"007eecd6-c11e-4534-8fc1-de0347a02d09"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265387, 7597, 609, 19, 44, "Input",ExpressionUUID->"8cb0e537-42f3-4f48-9e83-f9fbd74fafe1"],
Cell[265999, 7618, 1574, 41, 46, "Output",ExpressionUUID->"f2ceb437-69ab-432a-bb4e-41a1777d1662"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267610, 7664, 338, 11, 56, "Input",ExpressionUUID->"4702fd4a-fe95-4f87-aa9a-021c542bc06e"],
Cell[267951, 7677, 361, 11, 55, "Output",ExpressionUUID->"b2f73207-ec24-4993-bfe3-e523b179dea6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268349, 7693, 348, 10, 29, "Input",ExpressionUUID->"ab806852-e593-475e-97e7-fdb7fae4083f"],
Cell[268700, 7705, 352, 10, 33, "Output",ExpressionUUID->"243bb732-3e4a-46f9-a588-6702e244b427"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269089, 7720, 350, 10, 29, "Input",ExpressionUUID->"cc1ccfbb-25c5-4820-9758-286f66e148f5"],
Cell[269442, 7732, 322, 9, 33, "Output",ExpressionUUID->"6d8262bf-06dc-447a-8b0f-6c85d356b0aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269801, 7746, 883, 24, 50, "Input",ExpressionUUID->"a61663cb-59e8-492b-9954-654b25081359"],
Cell[270687, 7772, 2069, 68, 54, "Output",ExpressionUUID->"7d5000ee-f1d3-4781-9750-2d02ee8566b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272793, 7845, 331, 9, 29, "Input",ExpressionUUID->"304f9f62-6b57-4cce-9060-ffff6cc67bbc"],
Cell[273127, 7856, 542, 18, 35, "Output",ExpressionUUID->"ad2c53c5-8d75-4955-877b-1cfcc04f5792"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273706, 7879, 562, 14, 29, "Input",ExpressionUUID->"8bbce0a5-7152-488c-bed3-804dd7e3022b"],
Cell[274271, 7895, 419, 11, 33, "Output",ExpressionUUID->"03802c53-a505-4e65-855d-736dc2712929"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274727, 7911, 1040, 30, 70, "Input",ExpressionUUID->"766e4337-1ed5-485f-9ada-6271734eb462"],
Cell[275770, 7943, 347, 10, 33, "Output",ExpressionUUID->"5ba16971-b253-4569-aee5-df6b42ab6d64"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276154, 7958, 222, 4, 29, "Input",ExpressionUUID->"559acb46-4837-42c9-a7fd-3aa2be8ed0ed"],
Cell[276379, 7964, 316, 9, 33, "Output",ExpressionUUID->"de58633f-16b6-42c4-9b8b-881e4952918b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276732, 7978, 1189, 36, 50, "Input",ExpressionUUID->"409a0189-4b5b-4c84-9271-a0723e428965"],
Cell[277924, 8016, 445, 11, 33, "Output",ExpressionUUID->"0917b5b2-a7f9-497f-ac56-61f3ecaf53f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278406, 8032, 268, 7, 29, "Input",ExpressionUUID->"4ef38df4-ee87-41c8-86fd-10ba40fd9e66"],
Cell[278677, 8041, 245, 6, 33, "Output",ExpressionUUID->"4a58db30-3ff1-4dac-a046-6f5b8661d756"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278959, 8052, 661, 16, 29, "Input",ExpressionUUID->"15de6df6-6742-45e5-8204-37e213de463a"],
Cell[279623, 8070, 841, 23, 56, "Output",ExpressionUUID->"b010cb25-80c4-4cb5-853e-aac913404320"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280501, 8098, 183, 3, 29, "Input",ExpressionUUID->"6b0de70f-454a-4679-ae35-5a55f5cb74ee"],
Cell[280687, 8103, 720, 23, 56, "Output",ExpressionUUID->"0ba328c0-b42e-491c-b2a6-ed6c333728e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281444, 8131, 463, 13, 29, "Input",ExpressionUUID->"66da10d9-8f49-420c-95e9-cb33655c6013"],
Cell[281910, 8146, 648, 21, 56, "Output",ExpressionUUID->"e319d1c1-e6bf-4cc9-802d-05e423095de6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282595, 8172, 517, 14, 29, "Input",ExpressionUUID->"636fe606-bb7e-422c-835a-04b8faba8c75"],
Cell[283115, 8188, 960, 25, 56, "Output",ExpressionUUID->"1d940a05-4eb3-4ef1-9727-64464d613749"]
}, Open  ]],
Cell[284090, 8216, 222, 4, 29, "Input",ExpressionUUID->"66641969-e98d-4ec6-be8d-27cdc36f03f8"],
Cell[CellGroupData[{
Cell[284337, 8224, 394, 11, 29, "Input",ExpressionUUID->"717447df-f565-49ce-b625-f4b808a40627"],
Cell[284734, 8237, 465, 9, 33, "Output",ExpressionUUID->"f438fd3f-a394-492d-93f5-b5e82305121b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285236, 8251, 566, 16, 50, "Input",ExpressionUUID->"e845506a-e263-4c28-8535-7785265816db"],
Cell[285805, 8269, 1239, 40, 51, "Output",ExpressionUUID->"43510cc8-0952-4df3-aa5f-e20c38ccb040"]
}, Open  ]],
Cell[CellGroupData[{
Cell[287081, 8314, 560, 14, 29, "Input",ExpressionUUID->"8adb1270-3f5c-43e5-b150-9b09b90cc7d5"],
Cell[287644, 8330, 724, 21, 61, "Output",ExpressionUUID->"f9e3a5d8-1dbd-4867-b70c-e95d555e5f82"]
}, Open  ]],
Cell[CellGroupData[{
Cell[288405, 8356, 417, 12, 29, "Input",ExpressionUUID->"19fafbb6-18a4-4676-9183-b66733b32666"],
Cell[288825, 8370, 724, 22, 61, "Output",ExpressionUUID->"62f4fb32-0755-4461-9c3c-03f5544fca2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289586, 8397, 722, 20, 50, "Input",ExpressionUUID->"6c0a7086-6f5d-49d6-9e96-4d495d79e7a1"],
Cell[290311, 8419, 1510, 50, 51, "Output",ExpressionUUID->"6e1eacbc-9597-44fb-a9d1-bc1384dc2a47"]
}, Open  ]],
Cell[CellGroupData[{
Cell[291858, 8474, 341, 10, 29, "Input",ExpressionUUID->"160835f2-bd3f-40c6-8d81-5c0554ebce24"],
Cell[292202, 8486, 250, 6, 33, "Output",ExpressionUUID->"632f0bcd-49b9-4d42-923b-d6d4025d989b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292489, 8497, 283, 7, 29, "Input",ExpressionUUID->"8469e56d-82df-4c24-80cd-61cfaaedda44"],
Cell[292775, 8506, 349, 10, 33, "Output",ExpressionUUID->"3d226c1b-7ed6-49d8-8823-16d8dd918d00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293161, 8521, 671, 17, 50, "Input",ExpressionUUID->"e48f0f36-32b4-43d5-9d8c-28c7475d9d67"],
Cell[293835, 8540, 681, 17, 33, "Output",ExpressionUUID->"a595ce40-ba7e-4e61-8c4a-2aca4ff8c529"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294553, 8562, 260, 6, 29, "Input",ExpressionUUID->"814aa1e0-fcc5-48a3-915f-ce7254c5a387"],
Cell[294816, 8570, 302, 8, 33, "Output",ExpressionUUID->"5e9cc4f3-04b1-4ad3-87fe-bbbf842d6ef3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295155, 8583, 508, 15, 31, "Input",ExpressionUUID->"38b2bcb1-ad99-473a-867a-84595018a54b"],
Cell[295666, 8600, 488, 14, 35, "Output",ExpressionUUID->"c956e09a-322f-4a72-87fc-5589022aec90"]
}, Open  ]],
Cell[CellGroupData[{
Cell[296191, 8619, 560, 16, 29, "Input",ExpressionUUID->"ae9cbf57-21c2-4323-ab54-39ca222ec363"],
Cell[296754, 8637, 1072, 32, 58, "Output",ExpressionUUID->"b40ad635-138d-4906-af2f-b75ff4e9d4ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[297863, 8674, 448, 11, 29, "Input",ExpressionUUID->"b2dfb9ae-7f0c-4981-bbc4-c398aba1b695"],
Cell[298314, 8687, 1442, 46, 58, "Output",ExpressionUUID->"3d4c42e6-296f-43b9-b368-87784e979749"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299793, 8738, 312, 8, 29, "Input",ExpressionUUID->"ed863a19-7c57-4696-8ee8-076609220730"],
Cell[300108, 8748, 2132, 67, 102, "Output",ExpressionUUID->"155f2705-af14-4635-9602-b31e2665d8b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302277, 8820, 373, 10, 29, "Input",ExpressionUUID->"5d62b54b-93e4-4222-bc60-37d491c05344"],
Cell[302653, 8832, 9806, 285, 314, "Output",ExpressionUUID->"bddb78ed-b023-485c-a0db-a63093aa7bff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[312496, 9122, 622, 18, 31, "Input",ExpressionUUID->"10504c7c-eef3-42da-ac2a-fcaff9cbb4e8"],
Cell[313121, 9142, 1437, 45, 58, "Output",ExpressionUUID->"3b6c756c-6870-4da0-a6bc-21106c4b7b1f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314595, 9192, 594, 16, 29, "Input",ExpressionUUID->"f5da943f-fc49-4575-8c7a-fdb27b21287a"],
Cell[315192, 9210, 599, 17, 35, "Output",ExpressionUUID->"acb83a0f-14ce-46d2-af54-6f9d55dd53e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315828, 9232, 682, 19, 31, "Input",ExpressionUUID->"004d729a-99dc-411b-a489-0b70b58f8a03"],
Cell[316513, 9253, 1795, 55, 87, "Output",ExpressionUUID->"4e94bbe7-5aeb-4b43-8451-6756a9570ca9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318345, 9313, 1153, 36, 50, "Input",ExpressionUUID->"f0a91aea-3f78-4284-a210-a16fa3ca3317"],
Cell[319501, 9351, 389, 11, 35, "Output",ExpressionUUID->"ca6c3130-cc62-4bec-9d18-20b77a9cd8d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319927, 9367, 183, 3, 29, "Input",ExpressionUUID->"40a009d7-cd5d-4959-84ae-76d0e27ad831"],
Cell[320113, 9372, 251, 7, 33, "Output",ExpressionUUID->"50c90ee3-63fe-414a-8367-27a17da652a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320401, 9384, 280, 7, 29, "Input",ExpressionUUID->"f05987fe-e482-481a-8295-b978a1b6b5fc"],
Cell[320684, 9393, 870, 27, 35, "Output",ExpressionUUID->"7776f9df-ff43-4912-ba57-d0d3219a98c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[321591, 9425, 694, 21, 50, "Input",ExpressionUUID->"8e04f7e9-5d51-43a7-b8e9-7493262333d4"],
Cell[322288, 9448, 1778, 54, 78, "Output",ExpressionUUID->"53fb98a4-4594-4866-a383-c286bf443479"]
}, Open  ]],
Cell[324081, 9505, 205, 4, 29, "Input",ExpressionUUID->"dc3a8270-cb45-4504-b20a-33f5121bddad"],
Cell[CellGroupData[{
Cell[324311, 9513, 702, 19, 52, "Input",ExpressionUUID->"4af646ef-d52b-4a8c-b120-bb7c400c42c7"],
Cell[325016, 9534, 1778, 54, 78, "Output",ExpressionUUID->"1513063a-89b7-4faf-b9c9-e7f99bb59ed7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326831, 9593, 499, 13, 31, "Input",ExpressionUUID->"6bfd780a-d17b-40b2-81a8-70c027e04630"],
Cell[327333, 9608, 328, 9, 33, "Output",ExpressionUUID->"6df49481-b60c-433c-8484-b988c93f0d07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[327698, 9622, 154, 3, 29, "Input",ExpressionUUID->"75c2abe7-9bcb-4fd3-bcfd-af5588f94cdf"],
Cell[327855, 9627, 247, 6, 33, "Output",ExpressionUUID->"7edccc5c-6467-45f9-8736-016b7a42f407"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328139, 9638, 625, 16, 31, "Input",ExpressionUUID->"ea1d8825-1b4f-4dc3-a744-ad5a12c7ef75"],
Cell[328767, 9656, 847, 27, 35, "Output",ExpressionUUID->"6e9d1776-80c9-46e6-8c00-0d7b5711c20c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329651, 9688, 616, 17, 31, "Input",ExpressionUUID->"b04efcdf-911e-465e-a7f5-f9c9bf01e37c"],
Cell[330270, 9707, 820, 26, 35, "Output",ExpressionUUID->"76ef0bc6-1ef0-4214-8e09-263f7461e423"]
}, Open  ]],
Cell[CellGroupData[{
Cell[331127, 9738, 342, 9, 29, "Input",ExpressionUUID->"b7ac3bc6-df20-4c60-9c3b-02b8c531bbba"],
Cell[331472, 9749, 291, 6, 33, "Output",ExpressionUUID->"ad8418de-3a8f-46cf-8c54-86c2fee0c107"]
}, Open  ]],
Cell[331778, 9758, 195, 5, 29, "Input",ExpressionUUID->"a6ff91c2-2a9b-4dc2-a46a-e0bb743a287d"],
Cell[CellGroupData[{
Cell[331998, 9767, 672, 20, 50, "Input",ExpressionUUID->"6bb9003f-6c71-44e1-9016-0960fde22e96"],
Cell[332673, 9789, 2219, 65, 102, "Output",ExpressionUUID->"c800ff29-3a8c-4a43-adb6-f79eb1ec53f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[334929, 9859, 551, 15, 29, "Input",ExpressionUUID->"cc505e9d-80f2-4d65-aa5b-43953c54f5f3"],
Cell[335483, 9876, 2095, 63, 102, "Output",ExpressionUUID->"36ebd191-b575-42aa-b4e5-5138e31a2af1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[337615, 9944, 342, 9, 29, "Input",ExpressionUUID->"d74a2e7f-a05c-4018-83ce-cb4452903886"],
Cell[337960, 9955, 619, 18, 57, "Output",ExpressionUUID->"4e8b8a94-7c5b-4c5a-af93-5726aa492626"]
}, Open  ]]
}
]
*)



==> anc/Generalised-Kummer-surfaces-1.0.0/Quotients_of_products_of_elliptic_curves/Quotients_of_product_of_elliptic_curves.m <==
load "Functions.m";

function CoordPoint(ptscheme) // This function takes a point in a weighted projective space and returns its coordinates in the weighted projective space.
k := BaseRing(ptscheme);
eqns := DefiningEquations(ptscheme); 
num_vars := #Gradings(AmbientSpace(ptscheme))[1]; 
A := AffineSpace(k, num_vars);
weights := Gradings(AmbientSpace(ptscheme))[1];
weighted_pts := [];
for i in [1..num_vars] do // Here we try normalizing each coordinate until one is non-zero
    // Add normalization condition: A.i = 1
    normalize_eqn := A.i - 1;
    eqns_affine := [Evaluate(f, [A.j^weights[j] : j in [1..num_vars]]) : f in eqns] cat [normalize_eqn];
    affine_pts := Points(Scheme(A, eqns_affine));     // Solve for affine points
    if #affine_pts gt 0 then
        // Convert affine solutions to weighted projective coordinates
        weighted_pts := [ [pt[j]^weights[j] : j in [1..num_vars]] : pt in affine_pts ];
        break;
    end if;
end for;
return weighted_pts[1];
end function;



K := Rationals();
K<s> := GF(7^3);
K<s> := GF(3^12);
//K<s> := GF(2^2);
l := 1;
P2<X,Y,Z> := ProjectiveSpace(K,2);
cub := Scheme(P2, X^3+Y^3+Z^3-l*X*Y*Z);
dcub := [JacobianMatrix(cub)[1,i]: i in [1..3]];
P2<x,y,z> := ProjectiveSpace(K,2);
phi := map<cub->P2 | dcub>;
PW<x,y,z,w> := ProjectiveSpace(K,[1,1,1,3]);
phi := map<cub->PW | dcub cat [0]>;
ram := DefiningEquations(Image(phi))[2];
X3 := Scheme(PW,w^2-ram);

spts3 := IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(X3)));
spts3;
pts3 := [X3![0,0,1,0],X3![0,1,0,0],X3![1,0,0,0]];
[ADEtype(pt): pt in pts3];
[IntMatDes(pt): pt in pts3];
//P10<[xx]> := ProjectiveSpace(K,10);
//tau := map<X3->P10 | [x^3, x^2*y, x*y^2, y^3, x^2*z, x*y*z, y^2*z, x*z^2, y*z^2, z^3, w]>;
//X3proj := Scheme(P10,DefiningEquations(Image(tau)));
//tau := map<X3->X3proj | [x^3, x^2*y, x*y^2, y^3, x^2*z, x*y*z, y^2*z, x*z^2, y*z^2, z^3, w]>;
//pts3proj := [tau(pt): pt in pts3];
//A,P := AffinePatch(X3proj,pts3proj[1]);
//dsds := ResolveSingularSurface(X3proj);

PW6<a,b,c,d> := ProjectiveSpace(K,[1,1,2,4]);
phi6 := map<cub->PW6| [dcub[3],dcub[1]+dcub[2],dcub[1]*dcub[2],0]>;
ram6 := DefiningEquations(Image(phi6))[2];
X6 := Scheme(PW6,d^2-(b^2 - 4*c)*ram6);
spts6 := IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(X6)));
spts6;
pts :=[X6![2,0,-1,0], X6![2,2,-1,0], X6![-2,2,-1,0],X6![-5,1,1,0], X6![s^277,-1,2,0],X6![s^235,-1,2,0],X6![s^229,-1,2,0],X6![1,-1,2,0]];
pts := [X6![s^12,-1,1,0],X6![s^10,-1,1,0],X6![s^4,-1,1,0]];
otherpts := [X6![1,0,0,0],X6![0,1,0,0]];
[ADEtype(pt): pt in pts];
IntMatDes(otherpts[1]);
IntMatDes(otherpts[2]);

K := Rationals();
// K<s> := GF(7);
// K<s> := GF(3^12);
// K<s> := GF(2^2);
// vec := [1, -1, 1, -1, 0];
vec := [0, 1, 1, 1, 0];
a1 := vec[1];
a2 := vec[2];
a3 := vec[3];
a4 := vec[4];
a6 := vec[5];
P2<X,Y,Z> := ProjectiveSpace(K,2);
ec := Scheme(P2, -X^3 - a2*X^2*Z + a1*X*Y*Z + Y^2*Z - a4*X*Z^2 + a3*Y*Z^2 - a6*Z^3);
dec := [JacobianMatrix(ec)[1,i]: i in [1..3]];
P2<x,y,z> := ProjectiveSpace(K,2);
phi := map<ec->P2 | dec>;
PW<x,y,z,w> := ProjectiveSpace(K,[1,1,1,3]);
phi := map<ec->PW | dec cat [0]>;
ram := DefiningEquations(Image(phi))[2];
phi := map<ec->PW | dec cat [0]>;
X3 := Scheme(PW,w^2-ram);
spts3 := IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(X3)));
spts3;
pts3 := [X3![1,-1,0,0],X3![1,1,1,0],X3![0,0,1,0]];
[ADEtype(pt): pt in pts3];
[IntMatDes(pt): pt in pts3];
P22<X1,Y1,Z1,X2,Y2,Z2> := ProductProjectiveSpace(K,[2,2]);
ecec := Scheme(P22, [-X1^3 - a2*X1^2*Z1 + a1*X1*Y1*Z1 + Y1^2*Z1 - a4*X1*Z1^2 + a3*Y1*Z1^2 - a6*Z1^3,-X2^3 - a2*X2^2*Z2 + a1*X2*Y2*Z2 + Y2^2*Z2 - a4*X2*Z2^2 + a3*Y2*Z2^2 - a6*Z2^3]);
phi22 := map<ecec->P2 | [-(Y2*Z1) + Y1*Z2, X2*Z1 - X1*Z2, -(X2*Y1) + X1*Y2]>;
Image(phi22);
IC := IrreducibleComponents(Pullback(phi22,P2![1,1,-1]));
IC;


// KK<x0,y0,z0> := PolynomialRing(K,3);
// P22K<X1,Y1,Z1,X2,Y2,Z2> := BaseExtend(P22,KK);
// P2K<x,y,z> := BaseExtend(P2,KK);
// ecec := Scheme(P22K, [-X1^3 - a2*X1^2*Z1 + a1*X1*Y1*Z1 + Y1^2*Z1 - a4*X1*Z1^2 + a3*Y1*Z1^2 - a6*Z1^3,-X2^3 - a2*X2^2*Z2 + a1*X2*Y2*Z2 + Y2^2*Z2 - a4*X2*Z2^2 + a3*Y2*Z2^2 - a6*Z2^3]);
// phi22 := map<ecec->P2K | [-(Y2*Z1) + Y1*Z2, X2*Z1 - X1*Z2, -(X2*Y1) + X1*Y2]>;
// IrreducibleComponents(Pullback(phi22,P2K![x0,y0,z0]));

Q := Rationals();
// K<s> := GF(23);
// K<s> := GF(3^12);
// K<s> := GF(2^2);
// vec := [1, -1, 1, -1, 0];
K<a1,a2,a3,a4,a6> := FunctionField(Q,5);
P2<X,Y,Z> := ProjectiveSpace(K,2);
ec := Scheme(P2, -X^3 - a2*X^2*Z + a1*X*Y*Z + Y^2*Z - a4*X*Z^2 + a3*Y*Z^2 - a6*Z^3);
dec := [JacobianMatrix(ec)[1,i]: i in [1..3]];
P2<x,y,z> := ProjectiveSpace(K,2);
phi := map<ec->P2 | dec>;
PW<x,y,z,w> := ProjectiveSpace(K,[1,1,1,3]);
phi := map<ec->PW | dec cat [0]>;
// DefiningEquations(Image(phi));
ram := DefiningEquations(Image(phi))[2]; // This takes a long time to evaluate
phi := map<ec->PW | dec cat [0]>;
X3 := Scheme(PW,w^2-(a3^2 + 4*a6)*ram);
P22<X1,Y1,Z1,X2,Y2,Z2> := ProductProjectiveSpace(K, [2,2]);
ExE := Scheme(P22, [-X1^3 - a2*X1^2*Z1 + a1*X1*Y1*Z1 + Y1^2*Z1 - a4*X1*Z1^2 + a3*Y1*Z1^2 - a6*Z1^3, -X2^3 - a2*X2^2*Z2 + a1*X2*Y2*Z2 + Y2^2*Z2 - a4*X2*Z2^2 + a3*Y2*Z2^2 - a6*Z2^3]);
eqs := [Y2*Z1 - Y1*Z2, -(X2*Z1) + X1*Z2, X2*Y1 - X1*Y2, -14*X1^3*X2^3 - a1^2*X1^2*X2^3*Z1 - 13*a2*X1^2*X2^3*Z1 + 3*a1*X1*X2^3*Y1*Z1 + 6*a1*X1^2*X2^2*Y2*Z1 + 6*X1*X2^2*Y1*Y2*Z1 +   3*X1^2*X2*Y2^2*Z1 - 2*a2^2*X1*X2^3*Z1^2 - 3*a1*a3*X1*X2^3*Z1^2 - 6*a4*X1*X2^3*Z1^2 + a1*a2*X2^3*Y1*Z1^2 - 3*a3*X2^3*Y1*Z1^2 + 3*a1*a2*X1*X2^2*Y2*Z1^2 +   3*a3*X1*X2^2*Y2*Z1^2 - a1^2*X2^2*Y1*Y2*Z1^2 + 2*a2*X2^2*Y1*Y2*Z1^2 - a1^2*X1*X2*Y2^2*Z1^2 + 2*a2*X1*X2*Y2^2*Z1^2 - 3*a1*X2*Y1*Y2^2*Z1^2 - a1*X1*Y2^3*Z1^2 -   2*Y1*Y2^3*Z1^2 - 2*a3^2*X2^3*Z1^3 - a2*a4*X2^3*Z1^3 - 2*a6*X2^3*Z1^3 + a2*a3*X2^2*Y2*Z1^3 + a1*a4*X2^2*Y2*Z1^3 - a1*a3*X2*Y2^2*Z1^3 + a4*X2*Y2^2*Z1^3 - a3*Y2^3*Z1^3 -   a1^2*X1^3*X2^2*Z2 - 13*a2*X1^3*X2^2*Z2 + 6*a1*X1^2*X2^2*Y1*Z2 + 3*X1*X2^2*Y1^2*Z2 + 3*a1*X1^3*X2*Y2*Z2 + 6*X1^2*X2*Y1*Y2*Z2 - 2*a1^2*a2*X1^2*X2^2*Z1*Z2 -   8*a2^2*X1^2*X2^2*Z1*Z2 - 12*a4*X1^2*X2^2*Z1*Z2 + a1^3*X1*X2^2*Y1*Z1*Z2 + 4*a1*a2*X1*X2^2*Y1*Z1*Z2 + 6*a3*X1*X2^2*Y1*Z1*Z2 + a1^3*X1^2*X2*Y2*Z1*Z2 +   4*a1*a2*X1^2*X2*Y2*Z1*Z2 + 6*a3*X1^2*X2*Y2*Z1*Z2 + 2*a1^2*X1*X2*Y1*Y2*Z1*Z2 + 8*a2*X1*X2*Y1*Y2*Z1*Z2 - 3*a1*a2*a3*X1*X2^2*Z1^2*Z2 - a1^2*a4*X1*X2^2*Z1^2*Z2 -   10*a2*a4*X1*X2^2*Z1^2*Z2 - 9*a6*X1*X2^2*Z1^2*Z2 + a1^2*a3*X2^2*Y1*Z1^2*Z2 - 2*a2*a3*X2^2*Y1*Z1^2*Z2 + 3*a1*a4*X2^2*Y1*Z1^2*Z2 + 3*a1^2*a3*X1*X2*Y2*Z1^2*Z2 +   6*a2*a3*X1*X2*Y2*Z1^2*Z2 + 3*a1*a4*X1*X2*Y2*Z1^2*Z2 + 3*a1*a3*X2*Y1*Y2*Z1^2*Z2 + 6*a4*X2*Y1*Y2*Z1^2*Z2 - 2*a2*a3^2*X2^2*Z1^3*Z2 - 2*a4^2*X2^2*Z1^3*Z2 -   a1^2*a6*X2^2*Z1^3*Z2 - 4*a2*a6*X2^2*Z1^3*Z2 + 2*a1*a3^2*X2*Y2*Z1^3*Z2 + 4*a3*a4*X2*Y2*Z1^3*Z2 - 2*a2^2*X1^3*X2*Z2^2 - 3*a1*a3*X1^3*X2*Z2^2 - 6*a4*X1^3*X2*Z2^2 +   3*a1*a2*X1^2*X2*Y1*Z2^2 + 3*a3*X1^2*X2*Y1*Z2^2 - a1^2*X1*X2*Y1^2*Z2^2 + 2*a2*X1*X2*Y1^2*Z2^2 - a1*X2*Y1^3*Z2^2 + a1*a2*X1^3*Y2*Z2^2 - 3*a3*X1^3*Y2*Z2^2 -   a1^2*X1^2*Y1*Y2*Z2^2 + 2*a2*X1^2*Y1*Y2*Z2^2 - 3*a1*X1*Y1^2*Y2*Z2^2 - 2*Y1^3*Y2*Z2^2 - 3*a1*a2*a3*X1^2*X2*Z1*Z2^2 - a1^2*a4*X1^2*X2*Z1*Z2^2 - 10*a2*a4*X1^2*X2*Z1*Z2^2 -   9*a6*X1^2*X2*Z1*Z2^2 + 3*a1^2*a3*X1*X2*Y1*Z1*Z2^2 + 6*a2*a3*X1*X2*Y1*Z1*Z2^2 + 3*a1*a4*X1*X2*Y1*Z1*Z2^2 + a1^2*a3*X1^2*Y2*Z1*Z2^2 - 2*a2*a3*X1^2*Y2*Z1*Z2^2 +   3*a1*a4*X1^2*Y2*Z1*Z2^2 + 3*a1*a3*X1*Y1*Y2*Z1*Z2^2 + 6*a4*X1*Y1*Y2*Z1*Z2^2 - 6*a1*a3*a4*X1*X2*Z1^2*Z2^2 - 6*a4^2*X1*X2*Z1^2*Z2^2 - 12*a2*a6*X1*X2*Z1^2*Z2^2 +   3*a1*a3^2*X2*Y1*Z1^2*Z2^2 + 6*a1*a6*X2*Y1*Z1^2*Z2^2 + 3*a1*a3^2*X1*Y2*Z1^2*Z2^2 + 6*a1*a6*X1*Y2*Z1^2*Z2^2 + 6*a3^2*Y1*Y2*Z1^2*Z2^2 + 12*a6*Y1*Y2*Z1^2*Z2^2 -   2*a3^2*a4*X2*Z1^3*Z2^2 - 3*a1*a3*a6*X2*Z1^3*Z2^2 - 9*a4*a6*X2*Z1^3*Z2^2 + 2*a3^3*Y2*Z1^3*Z2^2 + 3*a3*a6*Y2*Z1^3*Z2^2 - 2*a3^2*X1^3*Z2^3 - a2*a4*X1^3*Z2^3 -   2*a6*X1^3*Z2^3 + a2*a3*X1^2*Y1*Z2^3 + a1*a4*X1^2*Y1*Z2^3 - a1*a3*X1*Y1^2*Z2^3 + a4*X1*Y1^2*Z2^3 - a3*Y1^3*Z2^3 - 2*a2*a3^2*X1^2*Z1*Z2^3 - 2*a4^2*X1^2*Z1*Z2^3 -   a1^2*a6*X1^2*Z1*Z2^3 - 4*a2*a6*X1^2*Z1*Z2^3 + 2*a1*a3^2*X1*Y1*Z1*Z2^3 + 4*a3*a4*X1*Y1*Z1*Z2^3 - 2*a3^2*a4*X1*Z1^2*Z2^3 - 3*a1*a3*a6*X1*Z1^2*Z2^3 - 9*a4*a6*X1*Z1^2*Z2^3 +   2*a3^3*Y1*Z1^2*Z2^3 + 3*a3*a6*Y1*Z1^2*Z2^3 - 4*a3^2*a6*Z1^3*Z2^3 - 8*a6^2*Z1^3*Z2^3];
tau := map<ExE->X3 | eqs>;
ram2 := a3*x^3 + a1*a3*x^2*y + a4*x^2*y + a2*a3*x*y^2 + a1*a4*x*y^2 + a2*a4*y^3 + a6*y^3 + a1*x^2*z + a1^2*x*y*z + a1*a2*y^2*z + a3*y^2*z + y*z^2;
X32 := Scheme(PW,w^2 +ram2*w -(a3^2 + 4*a6)*ram/4+1/4*ram2^2);
eqs2 := [Y2*Z1 - Y1*Z2, -(X2*Z1) + X1*Z2, X2*Y1 - X1*Y2, -7*X1^3*X2^3 - 6*a2*X1^2*X2^3*Z1 + 3*a1*X1^2*X2^2*Y2*Z1 + 2*X1*X2^2*Y1*Y2*Z1 + 2*X1^2*X2*Y2^2*Z1 - a2^2*X1*X2^3*Z1^2 -   2*a1*a3*X1*X2^3*Z1^2 - 3*a4*X1*X2^3*Z1^2 - a3*X2^3*Y1*Z1^2 + 2*a1*a2*X1*X2^2*Y2*Z1^2 + 2*a3*X1*X2^2*Y2*Z1^2 + a2*X2^2*Y1*Y2*Z1^2 - a1^2*X1*X2*Y2^2*Z1^2 +   a2*X1*X2*Y2^2*Z1^2 - 2*a1*X2*Y1*Y2^2*Z1^2 - Y1*Y2^3*Z1^2 - a3^2*X2^3*Z1^3 + a4*X2*Y2^2*Z1^3 - a3*Y2^3*Z1^3 - a1^2*X1^3*X2^2*Z2 - 7*a2*X1^3*X2^2*Z2 + 3*a1*X1^2*X2^2*Y1*Z2 +   X1*X2^2*Y1^2*Z2 + 3*a1*X1^3*X2*Y2*Z2 + 4*X1^2*X2*Y1*Y2*Z2 - a1^2*a2*X1^2*X2^2*Z1*Z2 - 4*a2^2*X1^2*X2^2*Z1*Z2 - 6*a4*X1^2*X2^2*Z1*Z2 + a1^3*X1*X2^2*Y1*Z1*Z2 +   2*a1*a2*X1*X2^2*Y1*Z1*Z2 + 4*a3*X1*X2^2*Y1*Z1*Z2 + 2*a1*a2*X1^2*X2*Y2*Z1*Z2 + 2*a3*X1^2*X2*Y2*Z1*Z2 + a1^2*X1*X2*Y1*Y2*Z1*Z2 + 4*a2*X1*X2*Y1*Y2*Z1*Z2 -   2*a1*a2*a3*X1*X2^2*Z1^2*Z2 - a1^2*a4*X1*X2^2*Z1^2*Z2 - 7*a2*a4*X1*X2^2*Z1^2*Z2 - 6*a6*X1*X2^2*Z1^2*Z2 + a1^2*a3*X2^2*Y1*Z1^2*Z2 + a2*a3*X2^2*Y1*Z1^2*Z2 +   2*a1*a4*X2^2*Y1*Z1^2*Z2 + 2*a1^2*a3*X1*X2*Y2*Z1^2*Z2 + 4*a2*a3*X1*X2*Y2*Z1^2*Z2 + 4*a1*a4*X1*X2*Y2*Z1^2*Z2 - 2*a1*a3*X2*Y1*Y2*Z1^2*Z2 + 2*a4*X2*Y1*Y2*Z1^2*Z2 -   a2*a3^2*X2^2*Z1^3*Z2 - a4^2*X2^2*Z1^3*Z2 - a1^2*a6*X2^2*Z1^3*Z2 - 2*a2*a6*X2^2*Z1^3*Z2 + a1*a3^2*X2*Y2*Z1^3*Z2 + 2*a3*a4*X2*Y2*Z1^3*Z2 + a1*a6*X2*Y2*Z1^3*Z2 -   a2^2*X1^3*X2*Z2^2 - a1*a3*X1^3*X2*Z2^2 - 3*a4*X1^3*X2*Z2^2 + a1*a2*X1^2*X2*Y1*Z2^2 + a3*X1^2*X2*Y1*Z2^2 + a2*X1*X2*Y1^2*Z2^2 - a1*X2*Y1^3*Z2^2 + a1*a2*X1^3*Y2*Z2^2 -   2*a3*X1^3*Y2*Z2^2 - a1^2*X1^2*Y1*Y2*Z2^2 + a2*X1^2*Y1*Y2*Z2^2 - a1*X1*Y1^2*Y2*Z2^2 - Y1^3*Y2*Z2^2 - a1*a2*a3*X1^2*X2*Z1*Z2^2 - 3*a2*a4*X1^2*X2*Z1*Z2^2 -   3*a6*X1^2*X2*Z1*Z2^2 + a1^2*a3*X1*X2*Y1*Z1*Z2^2 + 2*a2*a3*X1*X2*Y1*Z1*Z2^2 - a1*a4*X1*X2*Y1*Z1*Z2^2 - 3*a2*a3*X1^2*Y2*Z1*Z2^2 + a1*a4*X1^2*Y2*Z1*Z2^2 +   5*a1*a3*X1*Y1*Y2*Z1*Z2^2 + 4*a4*X1*Y1*Y2*Z1*Z2^2 - 3*a1*a3*a4*X1*X2*Z1^2*Z2^2 - 3*a4^2*X1*X2*Z1^2*Z2^2 - 6*a2*a6*X1*X2*Z1^2*Z2^2 + a1*a3^2*X2*Y1*Z1^2*Z2^2 +   a3*a4*X2*Y1*Z1^2*Z2^2 + 3*a1*a6*X2*Y1*Z1^2*Z2^2 + 2*a1*a3^2*X1*Y2*Z1^2*Z2^2 - a3*a4*X1*Y2*Z1^2*Z2^2 + 3*a1*a6*X1*Y2*Z1^2*Z2^2 + 3*a3^2*Y1*Y2*Z1^2*Z2^2 +   6*a6*Y1*Y2*Z1^2*Z2^2 - a3^2*a4*X2*Z1^3*Z2^2 - a1*a3*a6*X2*Z1^3*Z2^2 - 4*a4*a6*X2*Z1^3*Z2^2 + a3^3*Y2*Z1^3*Z2^2 - a3^2*X1^3*Z2^3 - a2*a4*X1^3*Z2^3 - 2*a6*X1^3*Z2^3 +   a2*a3*X1^2*Y1*Z2^3 + a1*a4*X1^2*Y1*Z2^3 - a1*a3*X1*Y1^2*Z2^3 - a2*a3^2*X1^2*Z1*Z2^3 - a4^2*X1^2*Z1*Z2^3 - 2*a2*a6*X1^2*Z1*Z2^3 + a1*a3^2*X1*Y1*Z1*Z2^3 +   2*a3*a4*X1*Y1*Z1*Z2^3 - a1*a6*X1*Y1*Z1*Z2^3 - a3^2*a4*X1*Z1^2*Z2^3 - 2*a1*a3*a6*X1*Z1^2*Z2^3 - 5*a4*a6*X1*Z1^2*Z2^3 + a3^3*Y1*Z1^2*Z2^3 + 3*a3*a6*Y1*Z1^2*Z2^3 -   2*a3^2*a6*Z1^3*Z2^3 - 4*a6^2*Z1^3*Z2^3];
tau2 := map<ExE->X32 | eqs2>;

PW6<a,b,c,d> := ProjectiveSpace(K,[1,1,2,4]);
phi6 := map<ec->PW6| [-2*dec[1] + a1*dec[2], -(a3*dec[1]) + a1*a3*dec[2] - a1*dec[3],dec[1]*(dec[1] - a1*dec[2]),0]>;
phi6a1 := map<ec->PW6| [-2*dec[1] + a1*dec[2], -(a3*dec[1]) + a1*dec[3], dec[1]*(dec[1] - a1*dec[2]),0]>;
ram6a1 := DefiningEquations(Image(phi6a1))[2]; // This takes a long time to evaluate
X6a1 := Scheme(PW6, d^2-(a^2-4*c)*(-(a2^2*a4^2) + 4*a4^3 + 4*a2^3*a6 - 18*a2*a4*a6 + 27*a6^2)*(-ram6a1));
eqs36a1 := [-2*x + a1*y, -(a3*x) + a1*z, x*(x - a1*y), a1^4*y*w];
phi36a1 := map<X3->X6a1 | eqs36a1>;
ram26a1 := a*(a^3*a2*a4 + a^3*a6 + a^2*a1*a2*b + a^2*a3*b + a*b^2 + a*a3^2*c + a*a1^2*a4*c + a1^3*b*c);
X62a1 := Scheme(PW6, d^2 + ram26a1*d -(a^2-4*c)*(-(a2^2*a4^2) + 4*a4^3 + 4*a2^3*a6 - 18*a2*a4*a6 + 27*a6^2)*(-ram6a1)/4+1/4*ram26a1^2);
eqs362a1 := [-2*x + a1*y, -(a3*x) + a1*z, x*(x - a1*y),-(a1^3*a3*x^4) - 4*a1*a2*a3*x^4 - 8*a3^2*x^4 - 2*a1^2*a4*x^4 - 8*a2*a4*x^4 - 8*a6*x^4 - a1^4*w*y + a1^4*a3*x^3*y + 6*a1^2*a2*a3*x^3*y + 12*a1*a3^2*x^3*y + 4*a1^3*a4*x^3*y + 16*a1*a2*a4*x^3*y + 16*a1*a6*x^3*y - a1^5*a3*x^2*y^2 - 3*a1^3*a2*a3*x^2*y^2 - 6*a1^2*a3^2*x^2*y^2 - 3*a1^4*a4*x^2*y^2 - 12*a1^2*a2*a4*x^2*y^2 - 12*a1^2*a6*x^2*y^2 + a1^3*a3^2*x*y^3 + 4*a1^3*a2*a4*x*y^3 + 4*a1^3*a6*x*y^3 - a1^4*a2*a4*y^4 - a1^4*a6*y^4 + a1^4*x^3*z + 4*a1^2*a2*x^3*z + 8*a1*a3*x^3*z - 2*a1^5*x^2*y*z - 6*a1^3*a2*x^2*y*z - 10*a1^2*a3*x^2*y*z + 3*a1^4*a2*x*y^2*z + 4*a1^3*a3*x*y^2*z -  a1^5*a2*y^3*z - a1^4*a3*y^3*z - 2*a1^2*x^2*z^2 + 2*a1^3*x*y*z^2 - a1^4*y^2*z^2];
phi362a1 := map<X32->X62a1 | eqs362a1>;
tau62 := Expand(tau2*phi362a1);




function KummerEll22(field, vec1, vec2) // Given the coefficients of two elliptic curves, return the Kummer surface of their product and the map from the product to the Kummer surface.
a1 := vec1[1];
a2 := vec1[2];
a3 := vec1[3];
a4 := vec1[4];
a6 := vec1[5];
b1 := vec2[1];
b2 := vec2[2];
b3 := vec2[3];
b4 := vec2[4];
b6 := vec2[5];
P22<X1,Y1,Z1,X2,Y2,Z2> := ProductProjectiveSpace(field, [2,2]);
E1xE2 := Scheme(P22, [-X1^3 - a2*X1^2*Z1 + a1*X1*Y1*Z1 + Y1^2*Z1 - a4*X1*Z1^2 + a3*Y1*Z1^2 - a6*Z1^3, -X2^3 - b2*X2^2*Z2 + b1*X2*Y2*Z2 + Y2^2*Z2 - b4*X2*Z2^2 + b3*Y2*Z2^2 - b6*Z2^3]);
Pw<x1x2, x1z2, z1x2, z1z2, w> := ProjectiveSpace(field,[1,1,1,1,2]); 
phi := map<E1xE2->Pw | [X1*X2, X1*Z2, Z1*X2, Z1*Z2, (2*Y1*Y2+(a1*X1+a3*Z1)*Y2+(b1*X2+b3*Z2)*Y1)*Z1*Z2]>;
S := IrreducibleComponents(Image(phi,E1xE2,4))[1];
return S, phi;
end function;

function KummerEll2(field, vec) // Same for the self-product of an elliptic curve.
return KummerEll22(field, vec, vec);
end function;


function KummerEll3(field, vec) // Given the coefficients of an elliptic curve, return the generalised Kummer surface by an action of order 3 and the map from the product to the Kummer surface.
a1 := vec[1];
a2 := vec[2];
a3 := vec[3];
a4 := vec[4];
a6 := vec[5];
PW<x,y,z,w> := ProjectiveSpace(field,[1,1,1,3]);
ramdiv := (a3^2 + 4*a6)*x^6 + (-2*a1*a3^2 - 12*a1*a6 + 2*a3*a4)*x^5*y + (a1^2*a3^2 + 12*a1^2*a6 - 4*a1*a3*a4 - 2*a2*a3^2 - 12*a2*a6 + a4^2)*x^4*y^2 + (-4*a1^3*a6    + 2*a1^2*a3*a4 + 2*a1*a2*a3^2 + 24*a1*a2*a6 - 2*a1*a4^2 - 4*a2*a3*a4 - 4*a3^3 - 18*a3*a6)*x^3*y^3 + (-12*a1^2*a2*a6 + a1^2*a4^2 + 4*a1*a2*a3*a4 +     18*a1*a3*a6 + a2^2*a3^2 + 12*a2^2*a6 - 2*a2*a4^2 - 12*a3^2*a4 - 18*a4*a6)*x^2*y^4 + (-12*a1*a2^2*a6 + 2*a1*a2*a4^2 + 18*a1*a4*a6 + 2*a2^2*a3*a4 +     18*a2*a3*a6 - 12*a3*a4^2)*x*y^5 + (-4*a2^3*a6 + a2^2*a4^2 + 18*a2*a4*a6 - 4*a4^3 - 27*a6^2)*y^6 + (-2*a1*a3 - 4*a4)*x^5*z + (4*a1^2*a3 + 10*a1*a4 -    4*a2*a3)*x^4*y*z + (-2*a1^3*a3 - 8*a1^2*a4 + 12*a1*a2*a3 + 8*a2*a4 + 6*a3^2 + 36*a6)*x^3*y^2*z + (2*a1^3*a4 - 8*a1^2*a2*a3 - 12*a1*a2*a4 +     6*a1*a3^2 - 54*a1*a6 + 8*a2^2*a3 + 30*a3*a4)*x^2*y^3*z + (4*a1^2*a2*a4 + 18*a1^2*a6 - 10*a1*a2^2*a3 - 6*a1*a3*a4 - 4*a2^2*a4 + 18*a2*a3^2 -     36*a2*a6 + 24*a4^2)*x*y^4*z + (2*a1*a2^2*a4 + 18*a1*a2*a6 - 12*a1*a4^2 - 4*a2^3*a3 + 18*a2*a3*a4 - 54*a3*a6)*y^5*z + (a1^2 + 4*a2)*x^4*z^2 +     (-2*a1^3 - 8*a1*a2 + 6*a3)*x^3*y*z^2 + (a1^4 + 2*a1^2*a2 - 24*a1*a3 - 8*a2^2 - 30*a4)*x^2*y^2*z^2 + (2*a1^3*a2 + 6*a1^2*a3 + 8*a1*a2^2 + 30*a1*a4 -    54*a2*a3)*x*y^3*z^2 + (a1^2*a2^2 - 12*a1^2*a4 + 18*a1*a2*a3 + 4*a2^3 - 18*a2*a4 - 27*a3^2 + 54*a6)*y^4*z^2 - 4*x^3*z^3 + 6*a1*x^2*y*z^3 + (6*a1^2 +    36*a2)*x*y^2*z^3 + (-4*a1^3 - 18*a1*a2 + 54*a3)*y^3*z^3 - 27*y^2*z^4;
ramdiv2 := a3*x^3 + (a1*a3 + a4)*x^2*y + (a1*a4 + a2*a3)*x*y^2 + (a2*a4 + a6)*y^3 + a1*x^2*z + a1^2*x*y*z + (a1*a2 + a3)*y^2*z + y*z^2;
diffram := -a6*x^6 + (a1*a3^2 + 3*a1*a6)*x^5*y + (-3*a1^2*a6 + 2*a1*a3*a4 + a2*a3^2 +     3*a2*a6)*x^4*y^2 + (a1^3*a6 - 6*a1*a2*a6 + a1*a4^2 + 2*a2*a3*a4 + a3^3 +     5*a3*a6)*x^3*y^3 + (3*a1^2*a2*a6 - 4*a1*a3*a6 - 3*a2^2*a6 + a2*a4^2 +     3*a3^2*a4 + 5*a4*a6)*x^2*y^4 + (3*a1*a2^2*a6 - 4*a1*a4*a6 - 4*a2*a3*a6 +     3*a3*a4^2)*x*y^5 + (a2^3*a6 - 4*a2*a4*a6 + a4^3 + 7*a6^2)*y^6 + (a1*a3 +     a4)*x^5*z + (-2*a1*a4 + a2*a3)*x^4*y*z + (a1^3*a3 + 3*a1^2*a4 - 2*a1*a2*a3 -    2*a2*a4 - a3^2 - 9*a6)*x^3*y^2*z + (3*a1^2*a2*a3 + 4*a1*a2*a4 - a1*a3^2 +     14*a1*a6 - 2*a2^2*a3 - 7*a3*a4)*x^2*y^3*z + (-4*a1^2*a6 + 3*a1*a2^2*a3 +     2*a1*a3*a4 + a2^2*a4 - 4*a2*a3^2 + 9*a2*a6 - 6*a4^2)*x*y^4*z + (-4*a1*a2*a6     + 3*a1*a4^2 + a2^3*a3 - 4*a2*a3*a4 + 14*a3*a6)*y^5*z - a2*x^4*z^2 + (a1^3 +     2*a1*a2 - a3)*x^3*y*z^2 + (7*a1*a3 + 2*a2^2 + 8*a4)*x^2*y^2*z^2 + (-a1^2*a3     - 2*a1*a2^2 - 7*a1*a4 + 14*a2*a3)*x*y^3*z^2 + (3*a1^2*a4 - 4*a1*a2*a3 - a2^3    + 5*a2*a4 + 7*a3^2 - 13*a6)*y^4*z^2 + x^3*z^3 - a1*x^2*y*z^3 + (-a1^2 -     9*a2)*x*y^2*z^3 + (a1^3 + 5*a1*a2 - 13*a3)*y^3*z^3 + 7*y^2*z^4;
K3 := Scheme(PW, w^2 + ramdiv2*w + diffram);
P22<X1,Y1,Z1,X2,Y2,Z2> := ProductProjectiveSpace(field, [2,2]);
ExE := Scheme(P22, [-X1^3 - a2*X1^2*Z1 + a1*X1*Y1*Z1 + Y1^2*Z1 - a4*X1*Z1^2 + a3*Y1*Z1^2 - a6*Z1^3, -X2^3 - a2*X2^2*Z2 + a1*X2*Y2*Z2 + Y2^2*Z2 - a4*X2*Z2^2 + a3*Y2*Z2^2 - a6*Z2^3]);
// K3 := Scheme(PW, w^2 - a6*x^6 + a1*a3^2*x^5*y + 3*a1*a6*x^5*y + a2*a3^2*x^4*y^2 +  2*a1*a3*a4*x^4*y^2 - 3*a1^2*a6*x^4*y^2 + 3*a2*a6*x^4*y^2 + a3^3*x^3*y^3 +  2*a2*a3*a4*x^3*y^3 + a1*a4^2*x^3*y^3 + a1^3*a6*x^3*y^3 - 6*a1*a2*a6*x^3*y^3 +  5*a3*a6*x^3*y^3 + 3*a3^2*a4*x^2*y^4 + a2*a4^2*x^2*y^4 +  3*a1^2*a2*a6*x^2*y^4 - 3*a2^2*a6*x^2*y^4 - 4*a1*a3*a6*x^2*y^4 +  5*a4*a6*x^2*y^4 + 3*a3*a4^2*x*y^5 + 3*a1*a2^2*a6*x*y^5 - 4*a2*a3*a6*x*y^5 -  4*a1*a4*a6*x*y^5 + a4^3*y^6 + a2^3*a6*y^6 - 4*a2*a4*a6*y^6 + 7*a6^2*y^6 +  a1*a3*x^5*z + a4*x^5*z + a2*a3*x^4*y*z - 2*a1*a4*x^4*y*z +  a1^3*a3*x^3*y^2*z - 2*a1*a2*a3*x^3*y^2*z - a3^2*x^3*y^2*z +  3*a1^2*a4*x^3*y^2*z - 2*a2*a4*x^3*y^2*z - 9*a6*x^3*y^2*z +  3*a1^2*a2*a3*x^2*y^3*z - 2*a2^2*a3*x^2*y^3*z - a1*a3^2*x^2*y^3*z +  4*a1*a2*a4*x^2*y^3*z - 7*a3*a4*x^2*y^3*z + 14*a1*a6*x^2*y^3*z +  3*a1*a2^2*a3*x*y^4*z - 4*a2*a3^2*x*y^4*z + a2^2*a4*x*y^4*z +  2*a1*a3*a4*x*y^4*z - 6*a4^2*x*y^4*z - 4*a1^2*a6*x*y^4*z + 9*a2*a6*x*y^4*z +  a2^3*a3*y^5*z - 4*a2*a3*a4*y^5*z + 3*a1*a4^2*y^5*z - 4*a1*a2*a6*y^5*z +  14*a3*a6*y^5*z - a2*x^4*z^2 + a1^3*x^3*y*z^2 + 2*a1*a2*x^3*y*z^2 -  a3*x^3*y*z^2 + 2*a2^2*x^2*y^2*z^2 + 7*a1*a3*x^2*y^2*z^2 + 8*a4*x^2*y^2*z^2 -  2*a1*a2^2*x*y^3*z^2 - a1^2*a3*x*y^3*z^2 + 14*a2*a3*x*y^3*z^2 -  7*a1*a4*x*y^3*z^2 - a2^3*y^4*z^2 - 4*a1*a2*a3*y^4*z^2 + 7*a3^2*y^4*z^2 +  3*a1^2*a4*y^4*z^2 + 5*a2*a4*y^4*z^2 - 13*a6*y^4*z^2 + x^3*z^3 -  a1*x^2*y*z^3 - a1^2*x*y^2*z^3 - 9*a2*x*y^2*z^3 + a1^3*y^3*z^3 +  5*a1*a2*y^3*z^3 - 13*a3*y^3*z^3 + 7*y^2*z^4 +  w*(a3*x^3 + a1*a3*x^2*y + a4*x^2*y + a2*a3*x*y^2 + a1*a4*x*y^2 + a2*a4*y^3 +    a6*y^3 + a1*x^2*z + a1^2*x*y*z + a1*a2*y^2*z + a3*y^2*z + y*z^2));
eqs := [Y2*Z1 - Y1*Z2, -(X2*Z1) + X1*Z2, X2*Y1 - X1*Y2, -7*X1^3*X2^3 - 6*a2*X1^2*X2^3*Z1 + 3*a1*X1^2*X2^2*Y2*Z1 + 2*X1*X2^2*Y1*Y2*Z1 + 2*X1^2*X2*Y2^2*Z1 - a2^2*X1*X2^3*Z1^2 -   2*a1*a3*X1*X2^3*Z1^2 - 3*a4*X1*X2^3*Z1^2 - a3*X2^3*Y1*Z1^2 + 2*a1*a2*X1*X2^2*Y2*Z1^2 + 2*a3*X1*X2^2*Y2*Z1^2 + a2*X2^2*Y1*Y2*Z1^2 - a1^2*X1*X2*Y2^2*Z1^2 +   a2*X1*X2*Y2^2*Z1^2 - 2*a1*X2*Y1*Y2^2*Z1^2 - Y1*Y2^3*Z1^2 - a3^2*X2^3*Z1^3 + a4*X2*Y2^2*Z1^3 - a3*Y2^3*Z1^3 - a1^2*X1^3*X2^2*Z2 - 7*a2*X1^3*X2^2*Z2 + 3*a1*X1^2*X2^2*Y1*Z2 +   X1*X2^2*Y1^2*Z2 + 3*a1*X1^3*X2*Y2*Z2 + 4*X1^2*X2*Y1*Y2*Z2 - a1^2*a2*X1^2*X2^2*Z1*Z2 - 4*a2^2*X1^2*X2^2*Z1*Z2 - 6*a4*X1^2*X2^2*Z1*Z2 + a1^3*X1*X2^2*Y1*Z1*Z2 +   2*a1*a2*X1*X2^2*Y1*Z1*Z2 + 4*a3*X1*X2^2*Y1*Z1*Z2 + 2*a1*a2*X1^2*X2*Y2*Z1*Z2 + 2*a3*X1^2*X2*Y2*Z1*Z2 + a1^2*X1*X2*Y1*Y2*Z1*Z2 + 4*a2*X1*X2*Y1*Y2*Z1*Z2 -   2*a1*a2*a3*X1*X2^2*Z1^2*Z2 - a1^2*a4*X1*X2^2*Z1^2*Z2 - 7*a2*a4*X1*X2^2*Z1^2*Z2 - 6*a6*X1*X2^2*Z1^2*Z2 + a1^2*a3*X2^2*Y1*Z1^2*Z2 + a2*a3*X2^2*Y1*Z1^2*Z2 +   2*a1*a4*X2^2*Y1*Z1^2*Z2 + 2*a1^2*a3*X1*X2*Y2*Z1^2*Z2 + 4*a2*a3*X1*X2*Y2*Z1^2*Z2 + 4*a1*a4*X1*X2*Y2*Z1^2*Z2 - 2*a1*a3*X2*Y1*Y2*Z1^2*Z2 + 2*a4*X2*Y1*Y2*Z1^2*Z2 -   a2*a3^2*X2^2*Z1^3*Z2 - a4^2*X2^2*Z1^3*Z2 - a1^2*a6*X2^2*Z1^3*Z2 - 2*a2*a6*X2^2*Z1^3*Z2 + a1*a3^2*X2*Y2*Z1^3*Z2 + 2*a3*a4*X2*Y2*Z1^3*Z2 + a1*a6*X2*Y2*Z1^3*Z2 -   a2^2*X1^3*X2*Z2^2 - a1*a3*X1^3*X2*Z2^2 - 3*a4*X1^3*X2*Z2^2 + a1*a2*X1^2*X2*Y1*Z2^2 + a3*X1^2*X2*Y1*Z2^2 + a2*X1*X2*Y1^2*Z2^2 - a1*X2*Y1^3*Z2^2 + a1*a2*X1^3*Y2*Z2^2 -   2*a3*X1^3*Y2*Z2^2 - a1^2*X1^2*Y1*Y2*Z2^2 + a2*X1^2*Y1*Y2*Z2^2 - a1*X1*Y1^2*Y2*Z2^2 - Y1^3*Y2*Z2^2 - a1*a2*a3*X1^2*X2*Z1*Z2^2 - 3*a2*a4*X1^2*X2*Z1*Z2^2 -   3*a6*X1^2*X2*Z1*Z2^2 + a1^2*a3*X1*X2*Y1*Z1*Z2^2 + 2*a2*a3*X1*X2*Y1*Z1*Z2^2 - a1*a4*X1*X2*Y1*Z1*Z2^2 - 3*a2*a3*X1^2*Y2*Z1*Z2^2 + a1*a4*X1^2*Y2*Z1*Z2^2 +   5*a1*a3*X1*Y1*Y2*Z1*Z2^2 + 4*a4*X1*Y1*Y2*Z1*Z2^2 - 3*a1*a3*a4*X1*X2*Z1^2*Z2^2 - 3*a4^2*X1*X2*Z1^2*Z2^2 - 6*a2*a6*X1*X2*Z1^2*Z2^2 + a1*a3^2*X2*Y1*Z1^2*Z2^2 +   a3*a4*X2*Y1*Z1^2*Z2^2 + 3*a1*a6*X2*Y1*Z1^2*Z2^2 + 2*a1*a3^2*X1*Y2*Z1^2*Z2^2 - a3*a4*X1*Y2*Z1^2*Z2^2 + 3*a1*a6*X1*Y2*Z1^2*Z2^2 + 3*a3^2*Y1*Y2*Z1^2*Z2^2 +   6*a6*Y1*Y2*Z1^2*Z2^2 - a3^2*a4*X2*Z1^3*Z2^2 - a1*a3*a6*X2*Z1^3*Z2^2 - 4*a4*a6*X2*Z1^3*Z2^2 + a3^3*Y2*Z1^3*Z2^2 - a3^2*X1^3*Z2^3 - a2*a4*X1^3*Z2^3 - 2*a6*X1^3*Z2^3 +   a2*a3*X1^2*Y1*Z2^3 + a1*a4*X1^2*Y1*Z2^3 - a1*a3*X1*Y1^2*Z2^3 - a2*a3^2*X1^2*Z1*Z2^3 - a4^2*X1^2*Z1*Z2^3 - 2*a2*a6*X1^2*Z1*Z2^3 + a1*a3^2*X1*Y1*Z1*Z2^3 +   2*a3*a4*X1*Y1*Z1*Z2^3 - a1*a6*X1*Y1*Z1*Z2^3 - a3^2*a4*X1*Z1^2*Z2^3 - 2*a1*a3*a6*X1*Z1^2*Z2^3 - 5*a4*a6*X1*Z1^2*Z2^3 + a3^3*Y1*Z1^2*Z2^3 + 3*a3*a6*Y1*Z1^2*Z2^3 -   2*a3^2*a6*Z1^3*Z2^3 - 4*a6^2*Z1^3*Z2^3];
phi := map<ExE->K3 | eqs>;
return K3, phi;
end function;

function KummerEll4(field, vec) // Given the coefficients of an elliptic curve, return the generalised Kummer surface by an action of order 4 and the map from the product to the Kummer surface.
a1 := vec[1];
a2 := vec[2];
a3 := vec[3];
a4 := vec[4];
a6 := vec[5];
P22<X1,Y1,Z1,X2,Y2,Z2> := ProductProjectiveSpace(field, [2,2]);
ExE := Scheme(P22, [-X1^3 - a2*X1^2*Z1 + a1*X1*Y1*Z1 + Y1^2*Z1 - a4*X1*Z1^2 + a3*Y1*Z1^2 - a6*Z1^3, -X2^3 - a2*X2^2*Z2 + a1*X2*Y2*Z2 + Y2^2*Z2 - a4*X2*Z2^2 + a3*Y2*Z2^2 - a6*Z2^3]);
PW<x,y,z,w> := ProjectiveSpace(field,[1,1,1,3]);
eqs := [X1*X2, X1*Z2 + Z1*X2, Z1*Z2, (2*Y1*Y2+(a1*X1+a3*Z1)*Y2+(a1*X2+a3*Z2)*Y1)*Z1*Z2*(X1*Z2 - Z1*X2)-X2*Z1^2*Z2*(a1*X1 + a3*Z1)*(a1*X2 + a3*Z2)];
phi := map<ExE->PW | eqs>;
K4 := Image(phi,ExE,6);
phi := map<ExE->K4| eqs>;
return K4, phi;
end function;


function KummerEll6(field, vec) // Given the coefficients of an elliptic curve, return the generalised Kummer surface by an action of order 6 and the map from the product to the Kummer surface.
a1 := vec[1];
a2 := vec[2];
a3 := vec[3];
a4 := vec[4];
a6 := vec[5];
P22<X1,Y1,Z1,X2,Y2,Z2> := ProductProjectiveSpace(field, [2,2]);
ExE := Scheme(P22, [-X1^3 - a2*X1^2*Z1 + a1*X1*Y1*Z1 + Y1^2*Z1 - a4*X1*Z1^2 + a3*Y1*Z1^2 - a6*Z1^3, -X2^3 - a2*X2^2*Z2 + a1*X2*Y2*Z2 + Y2^2*Z2 - a4*X2*Z2^2 + a3*Y2*Z2^2 - a6*Z2^3]);
PW6<a,b,c,d> := ProjectiveSpace(field,[1,1,2,4]);
if a1 ne 0 then 
ramdiv := (-4*a2^3*a6 + a2^2*a4^2 + 18*a2*a4*a6 - 4*a4^3 - 27*a6^2)*a^8 + (2*a1*a2^2*a4 + 18*a1*a2*a6 - 12*a1*a4^2 - 4*a2^3*a3 + 18*a2*a3*a4 - 54*a3*a6)*a^7*b +     (a1^2*a2^2 - 12*a1^2*a4 + 18*a1*a2*a3 + 4*a2^3 - 18*a2*a4 - 27*a3^2 + 54*a6)*a^6*b^2 + (-4*a1^3 - 18*a1*a2 + 54*a3)*a^5*b^3 - 27*a^4*b^4 +     (12*a1^2*a2^2*a6 - 2*a1^2*a2*a4^2 - 18*a1^2*a4*a6 - 4*a1*a2^2*a3*a4 - 36*a1*a2*a3*a6 + 24*a1*a3*a4^2 + 4*a2^3*a3^2 + 64*a2^3*a6 - 16*a2^2*a4^2 -     18*a2*a3^2*a4 - 288*a2*a4*a6 + 54*a3^2*a6 + 64*a4^3 + 432*a6^2)*a^6*c + (-4*a1^3*a2*a4 - 18*a1^3*a6 + 8*a1^2*a2^2*a3 + 30*a1^2*a3*a4 -     24*a1*a2^2*a4 - 54*a1*a2*a3^2 - 216*a1*a2*a6 + 144*a1*a4^2 + 48*a2^3*a3 - 216*a2*a3*a4 + 54*a3^3 + 648*a3*a6)*a^5*b*c + (-2*a1^4*a2 + 6*a1^3*a3 -     20*a1^2*a2^2 + 114*a1^2*a4 - 108*a1*a2*a3 - 48*a2^3 + 216*a2*a4 + 162*a3^2 - 648*a6)*a^4*b^2*c + (34*a1^3 + 144*a1*a2 - 432*a3)*a^3*b^3*c +     216*a^2*b^4*c + (-12*a1^4*a2*a6 + a1^4*a4^2 + 8*a1^3*a2*a3*a4 + 36*a1^3*a3*a6 - 8*a1^2*a2^2*a3^2 - 144*a1^2*a2^2*a6 + 24*a1^2*a2*a4^2 -     30*a1^2*a3^2*a4 + 216*a1^2*a4*a6 + 48*a1*a2^2*a3*a4 + 36*a1*a2*a3^3 + 432*a1*a2*a3*a6 - 288*a1*a3*a4^2 - 48*a2^3*a3^2 - 384*a2^3*a6 + 96*a2^2*a4^2     + 216*a2*a3^2*a4 + 1728*a2*a4*a6 - 27*a3^4 - 648*a3^2*a6 - 384*a4^3 - 2592*a6^2)*a^4*c^2 + (2*a1^5*a4 - 4*a1^4*a2*a3 + 32*a1^3*a2*a4 + 6*a1^3*a3^2     + 144*a1^3*a6 - 64*a1^2*a2^2*a3 - 240*a1^2*a3*a4 + 96*a1*a2^2*a4 + 432*a1*a2*a3^2 + 864*a1*a2*a6 - 576*a1*a4^2 - 192*a2^3*a3 + 864*a2*a3*a4 -     432*a3^3 - 2592*a3*a6)*a^3*b*c^2 + (a1^6 + 20*a1^4*a2 - 60*a1^3*a3 + 112*a1^2*a2^2 - 336*a1^2*a4 + 192*a2^3 - 864*a2*a4 + 2592*a6)*a^2*b^2*c^2 +     (-72*a1^3 - 288*a1*a2 + 864*a3)*a*b^3*c^2 - 432*b^4*c^2 + (4*a1^6*a6 - 4*a1^5*a3*a4 + 4*a1^4*a2*a3^2 + 96*a1^4*a2*a6 - 8*a1^4*a4^2 -     64*a1^3*a2*a3*a4 - 4*a1^3*a3^3 - 288*a1^3*a3*a6 + 64*a1^2*a2^2*a3^2 + 576*a1^2*a2^2*a6 - 96*a1^2*a2*a4^2 + 240*a1^2*a3^2*a4 - 864*a1^2*a4*a6 -     192*a1*a2^2*a3*a4 - 288*a1*a2*a3^3 - 1728*a1*a2*a3*a6 + 1152*a1*a3*a4^2 + 192*a2^3*a3^2 + 1024*a2^3*a6 - 256*a2^2*a4^2 - 864*a2*a3^2*a4 -     4608*a2*a4*a6 + 216*a3^4 + 2592*a3^2*a6 + 1024*a4^3 + 6912*a6^2)*a^2*c^3 + (-8*a1^5*a4 + 16*a1^4*a2*a3 - 64*a1^3*a2*a4 - 24*a1^3*a3^2 - 288*a1^3*a6    + 128*a1^2*a2^2*a3 + 480*a1^2*a3*a4 - 128*a1*a2^2*a4 - 864*a1*a2*a3^2 - 1152*a1*a2*a6 + 768*a1*a4^2 + 256*a2^3*a3 - 1152*a2*a3*a4 + 864*a3^3 +     3456*a3*a6)*a*b*c^3 + (-4*a1^6 - 48*a1^4*a2 + 144*a1^3*a3 - 192*a1^2*a2^2 + 288*a1^2*a4 + 576*a1*a2*a3 - 256*a2^3 + 1152*a2*a4 - 864*a3^2 -     3456*a6)*b^2*c^3 + (-16*a1^6*a6 + 16*a1^5*a3*a4 - 16*a1^4*a2*a3^2 - 192*a1^4*a2*a6 + 16*a1^4*a4^2 + 128*a1^3*a2*a3*a4 + 16*a1^3*a3^3 +     576*a1^3*a3*a6 - 128*a1^2*a2^2*a3^2 - 768*a1^2*a2^2*a6 + 128*a1^2*a2*a4^2 - 480*a1^2*a3^2*a4 + 1152*a1^2*a4*a6 + 256*a1*a2^2*a3*a4 + 576*a1*a2*a3^3    + 2304*a1*a2*a3*a6 - 1536*a1*a3*a4^2 - 256*a2^3*a3^2 - 1024*a2^3*a6 + 256*a2^2*a4^2 + 1152*a2*a3^2*a4 + 4608*a2*a4*a6 - 432*a3^4 - 3456*a3^2*a6 -     1024*a4^3 - 6912*a6^2)*c^4;
ramdiv2 := a*(a^3*a2*a4 + a^3*a6 + a^2*a1*a2*b + a^2*a3*b + a*b^2 + a*a3^2*c + a*a1^2*a4*c + a1^3*b*c);
diffram := (a2^3*a6 - 4*a2*a4*a6 + a4^3 + 7*a6^2)*a^8 + (-4*a1*a2*a6 + 3*a1*a4^2 + a2^3*a3 - 4*a2*a3*a4 + 14*a3*a6)*a^7*b + (3*a1^2*a4 - 4*a1*a2*a3 - a2^3 +     5*a2*a4 + 7*a3^2 - 13*a6)*a^6*b^2 + (a1^3 + 5*a1*a2 - 13*a3)*a^5*b^3 + 7*a^4*b^4 + (-3*a1^2*a2^2*a6 + a1^2*a2*a4^2 + 5*a1^2*a4*a6 + a1*a2^2*a3*a4 +    9*a1*a2*a3*a6 - 6*a1*a3*a4^2 - a2^3*a3^2 - 16*a2^3*a6 + 4*a2^2*a4^2 + 5*a2*a3^2*a4 + 72*a2*a4*a6 - 13*a3^2*a6 - 16*a4^3 - 108*a6^2)*a^6*c +     (2*a1^3*a2*a4 + 5*a1^3*a6 - 2*a1^2*a2^2*a3 - 7*a1^2*a3*a4 + 6*a1*a2^2*a4 + 14*a1*a2*a3^2 + 54*a1*a2*a6 - 36*a1*a4^2 - 12*a2^3*a3 + 54*a2*a3*a4 -     13*a3^3 - 162*a3*a6)*a^5*b*c + (a1^4*a2 - a1^3*a3 + 5*a1^2*a2^2 - 28*a1^2*a4 + 27*a1*a2*a3 + 12*a2^3 - 54*a2*a4 - 40*a3^2 + 162*a6)*a^4*b^2*c +     (-8*a1^3 - 36*a1*a2 + 108*a3)*a^3*b^3*c - 54*a^2*b^4*c + (3*a1^4*a2*a6 - 2*a1^3*a2*a3*a4 - 9*a1^3*a3*a6 + 2*a1^2*a2^2*a3^2 + 36*a1^2*a2^2*a6 -     6*a1^2*a2*a4^2 + 8*a1^2*a3^2*a4 - 54*a1^2*a4*a6 - 12*a1*a2^2*a3*a4 - 9*a1*a2*a3^3 - 108*a1*a2*a3*a6 + 72*a1*a3*a4^2 + 12*a2^3*a3^2 + 96*a2^3*a6 -     24*a2^2*a4^2 - 54*a2*a3^2*a4 - 432*a2*a4*a6 + 7*a3^4 + 162*a3^2*a6 + 96*a4^3 + 648*a6^2)*a^4*c^2 + (a1^4*a2*a3 - 8*a1^3*a2*a4 - a1^3*a3^2 -     36*a1^3*a6 + 16*a1^2*a2^2*a3 + 60*a1^2*a3*a4 - 24*a1*a2^2*a4 - 108*a1*a2*a3^2 - 216*a1*a2*a6 + 144*a1*a4^2 + 48*a2^3*a3 - 216*a2*a3*a4 + 108*a3^3 +    648*a3*a6)*a^3*b*c^2 + (-5*a1^4*a2 + 15*a1^3*a3 - 28*a1^2*a2^2 + 84*a1^2*a4 - 48*a2^3 + 216*a2*a4 - 648*a6)*a^2*b^2*c^2 + (18*a1^3 + 72*a1*a2 -     216*a3)*a*b^3*c^2 + 108*b^4*c^2 + (-a1^6*a6 + a1^5*a3*a4 - a1^4*a2*a3^2 - 24*a1^4*a2*a6 + 2*a1^4*a4^2 + 16*a1^3*a2*a3*a4 + a1^3*a3^3 +     72*a1^3*a3*a6 - 16*a1^2*a2^2*a3^2 - 144*a1^2*a2^2*a6 + 24*a1^2*a2*a4^2 - 60*a1^2*a3^2*a4 + 216*a1^2*a4*a6 + 48*a1*a2^2*a3*a4 + 72*a1*a2*a3^3 +     432*a1*a2*a3*a6 - 288*a1*a3*a4^2 - 48*a2^3*a3^2 - 256*a2^3*a6 + 64*a2^2*a4^2 + 216*a2*a3^2*a4 + 1152*a2*a4*a6 - 54*a3^4 - 648*a3^2*a6 - 256*a4^3 -     1728*a6^2)*a^2*c^3 + (2*a1^5*a4 - 4*a1^4*a2*a3 + 16*a1^3*a2*a4 + 6*a1^3*a3^2 + 72*a1^3*a6 - 32*a1^2*a2^2*a3 - 120*a1^2*a3*a4 + 32*a1*a2^2*a4 +     216*a1*a2*a3^2 + 288*a1*a2*a6 - 192*a1*a4^2 - 64*a2^3*a3 + 288*a2*a3*a4 - 216*a3^3 - 864*a3*a6)*a*b*c^3 + (a1^6 + 12*a1^4*a2 - 36*a1^3*a3 +     48*a1^2*a2^2 - 72*a1^2*a4 - 144*a1*a2*a3 + 64*a2^3 - 288*a2*a4 + 216*a3^2 + 864*a6)*b^2*c^3 + (4*a1^6*a6 - 4*a1^5*a3*a4 + 4*a1^4*a2*a3^2 +     48*a1^4*a2*a6 - 4*a1^4*a4^2 - 32*a1^3*a2*a3*a4 - 4*a1^3*a3^3 - 144*a1^3*a3*a6 + 32*a1^2*a2^2*a3^2 + 192*a1^2*a2^2*a6 - 32*a1^2*a2*a4^2 +     120*a1^2*a3^2*a4 - 288*a1^2*a4*a6 - 64*a1*a2^2*a3*a4 - 144*a1*a2*a3^3 - 576*a1*a2*a3*a6 + 384*a1*a3*a4^2 + 64*a2^3*a3^2 + 256*a2^3*a6 -     64*a2^2*a4^2 - 288*a2*a3^2*a4 - 1152*a2*a4*a6 + 108*a3^4 + 864*a3^2*a6 + 256*a4^3 + 1728*a6^2)*c^4;
K6 := Scheme(PW6, d^2 + ramdiv2*d + diffram);
eqs6 := [-a1*Z1*X2 - 2*Z1*Y2 + a1*X1*Z2 + 2*Y1*Z2,    a1*Y1*X2 - a1*X1*Y2 - a3*Z1*Y2 + a3*Y1*Z2,    a1*Z1^2*X2*Y2 + Z1^2*Y2^2 - a1*Y1*Z1*X2*Z2 - a1*X1*Z1*Y2*Z2 - 2*Y1*Z1*Y2*Z2 + a1*X1*Y1*Z2^2 + Y1^2*Z2^2,    -7*a1^4*X1^3*Z1*X2^4 - 6*a1^4*a2*X1^2*Z1^2*X2^4 - a1^4*Y1^2*Z1^2*X2^4 + (-2*a1^5*a3 - a1^4*a2^2 - 3*a1^4*a4)*X1*Z1^3*X2^4 + a1^5*a2*Y1*Z1^3*X2^4 +         (-a1^4*a2*a4 - a1^4*a3^2 - a1^4*a6)*Z1^4*X2^4 + 3*a1^5*X1^2*Z1^2*X2^3*Y2 + 4*a1^4*X1*Y1*Z1^2*X2^3*Y2 - 2*a1^3*Y1^2*Z1^2*X2^3*Y2 + (a1^5*a2 +         a1^4*a3)*X1*Z1^3*X2^3*Y2 + (4*a1^4*a2 + 4*a1^3*a3)*Y1*Z1^3*X2^3*Y2 + (-4*a1^3*a2*a4 - a1^3*a3^2 - 4*a1^3*a6)*Z1^4*X2^3*Y2 +         a1^4*X1^2*Z1^2*X2^2*Y2^2 + 4*a1^3*X1*Y1*Z1^2*X2^2*Y2^2 - 2*a1^2*Y1^2*Z1^2*X2^2*Y2^2 + (-a1^6 - 2*a1^4*a2 - 4*a1^3*a3)*X1*Z1^3*X2^2*Y2^2 +         (6*a1^3*a2 + 10*a1^2*a3)*Y1*Z1^3*X2^2*Y2^2 + (-a1^5*a3 - 2*a1^4*a4 - 3*a1^3*a2*a3 - 12*a1^2*a2*a4 - 6*a1^2*a3^2 - 12*a1^2*a6)*Z1^4*X2^2*Y2^2 -         2*a1^3*X1^2*Z1^2*X2*Y2^3 + 4*a1^2*X1*Y1*Z1^2*X2*Y2^3 + (-2*a1^5 - 6*a1^3*a2 - 10*a1^2*a3)*X1*Z1^3*X2*Y2^3 + (4*a1^2*a2 +         8*a1*a3)*Y1*Z1^3*X2*Y2^3 + (-2*a1^4*a3 - 4*a1^3*a4 - 6*a1^2*a2*a3 - 16*a1*a2*a4 - 12*a1*a3^2 - 16*a1*a6)*Z1^4*X2*Y2^3 - 2*a1^2*X1^2*Z1^2*Y2^4 +        (-a1^4 - 4*a1^2*a2 - 8*a1*a3)*X1*Z1^3*Y2^4 + (-a1^3*a3 - 2*a1^2*a4 - 4*a1*a2*a3 - 8*a2*a4 - 8*a3^2 - 8*a6)*Z1^4*Y2^4 + 7*a1^4*X1^4*X2^3*Z2 +         (-a1^6 - a1^4*a2)*X1^3*Z1*X2^3*Z2 + 3*a1^5*X1^2*Y1*Z1*X2^3*Z2 + 3*a1^4*X1*Y1^2*Z1*X2^3*Z2 + 2*a1^3*Y1^3*Z1*X2^3*Z2 + (-a1^6*a2 + 2*a1^5*a3 -         3*a1^4*a2^2 - 3*a1^4*a4)*X1^2*Z1^2*X2^3*Z2 + (a1^7 - a1^5*a2 + 2*a1^4*a3)*X1*Y1*Z1^2*X2^3*Z2 + (-3*a1^4*a2 - 4*a1^3*a3)*Y1^2*Z1^2*X2^3*Z2 +         (-a1^6*a4 - 2*a1^5*a2*a3 - 3*a1^4*a2*a4 + a1^4*a3^2 - 2*a1^4*a6)*X1*Z1^3*X2^3*Z2 + (a1^6*a3 + 2*a1^5*a4 + a1^4*a2*a3 + 4*a1^3*a2*a4 + a1^3*a3^2        + 4*a1^3*a6)*Y1*Z1^3*X2^3*Z2 + (-a1^6*a6 - a1^4*a2*a3^2 - 2*a1^4*a2*a6 - a1^4*a4^2)*Z1^4*X2^3*Z2 - 2*a1^4*X1^2*Y1*Z1*X2^2*Y2*Z2 -         2*a1^3*X1*Y1^2*Z1*X2^2*Y2*Z2 + 4*a1^2*Y1^3*Z1*X2^2*Y2*Z2 + (3*a1^5*a2 + 3*a1^4*a3)*X1^2*Z1^2*X2^2*Y2*Z2 + (a1^6 -         4*a1^3*a3)*X1*Y1*Z1^2*X2^2*Y2*Z2 + (-4*a1^5 - 12*a1^3*a2 - 20*a1^2*a3)*Y1^2*Z1^2*X2^2*Y2*Z2 + (2*a1^6*a3 + 4*a1^5*a4 + 4*a1^4*a2*a3 +         12*a1^3*a2*a4 + 3*a1^3*a3^2 + 12*a1^3*a6)*X1*Z1^3*X2^2*Y2*Z2 + (8*a1^4*a4 + 6*a1^3*a2*a3 + 24*a1^2*a2*a4 + 12*a1^2*a3^2 +         24*a1^2*a6)*Y1*Z1^3*X2^2*Y2*Z2 + (a1^5*a3^2 + a1^5*a6 + 2*a1^4*a3*a4)*Z1^4*X2^2*Y2*Z2 - 2*a1^3*X1^2*Y1*Z1*X2*Y2^2*Z2 -         8*a1^2*X1*Y1^2*Z1*X2*Y2^2*Z2 + (a1^6 + 5*a1^4*a2 + 8*a1^3*a3)*X1^2*Z1^2*X2*Y2^2*Z2 + (4*a1^5 + 6*a1^3*a2 + 10*a1^2*a3)*X1*Y1*Z1^2*X2*Y2^2*Z2 +         (-3*a1^4 - 12*a1^2*a2 - 24*a1*a3)*Y1^2*Z1^2*X2*Y2^2*Z2 + (2*a1^5*a3 + 5*a1^4*a4 + 6*a1^3*a2*a3 + 24*a1^2*a2*a4 + 12*a1^2*a3^2 +         24*a1^2*a6)*X1*Z1^3*X2*Y2^2*Z2 + (3*a1^4*a3 + 12*a1^3*a4 + 18*a1^2*a2*a3 + 48*a1*a2*a4 + 36*a1*a3^2 + 48*a1*a6)*Y1*Z1^3*X2*Y2^2*Z2 +         2*a1^3*X1^3*Z1*Y2^3*Z2 + 4*a1^2*X1^2*Y1*Z1*Y2^3*Z2 + (2*a1^5 + 6*a1^3*a2 + 10*a1^2*a3)*X1^2*Z1^2*Y2^3*Z2 + (4*a1^4 + 12*a1^2*a2 +         24*a1*a3)*X1*Y1*Z1^2*Y2^3*Z2 + (2*a1^4*a3 + 4*a1^3*a4 + 6*a1^2*a2*a3 + 16*a1*a2*a4 + 12*a1*a3^2 + 16*a1*a6)*X1*Z1^3*Y2^3*Z2 + (4*a1^3*a3 +         8*a1^2*a4 + 16*a1*a2*a3 + 32*a2*a4 + 32*a3^2 + 32*a6)*Y1*Z1^3*Y2^3*Z2 + (a1^6 + 7*a1^4*a2)*X1^4*X2^2*Z2^2 - 3*a1^5*X1^3*Y1*X2^2*Z2^2 -         2*a1^4*X1^2*Y1^2*X2^2*Z2^2 - 2*a1^3*X1*Y1^3*X2^2*Z2^2 - 2*a1^2*Y1^4*X2^2*Z2^2 + (a1^6*a2 - a1^5*a3 + 3*a1^4*a2^2 + 3*a1^4*a4)*X1^3*Z1*X2^2*Z2^2        + (-a1^7 + 2*a1^5*a2)*X1^2*Y1*Z1*X2^2*Z2^2 + (7*a1^4*a2 + 8*a1^3*a3)*X1*Y1^2*Z1*X2^2*Z2^2 + (a1^5 + 6*a1^3*a2 + 10*a1^2*a3)*Y1^3*Z1*X2^2*Z2^2 +        (a1^6*a4 + a1^5*a2*a3 - 2*a1^4*a2*a4 - 3*a1^4*a6)*X1^2*Z1^2*X2^2*Z2^2 + (-3*a1^5*a4 + a1^4*a2*a3 - 12*a1^3*a2*a4 - 3*a1^3*a3^2 -         12*a1^3*a6)*X1*Y1*Z1^2*X2^2*Z2^2 + (-a1^5*a3 - 3*a1^4*a4 - 3*a1^3*a2*a3 - 12*a1^2*a2*a4 - 6*a1^2*a3^2 - 12*a1^2*a6)*Y1^2*Z1^2*X2^2*Z2^2 +         (a1^6*a6 - 3*a1^5*a3*a4 + a1^4*a2*a3^2 - 4*a1^4*a2*a6 - 2*a1^4*a4^2)*X1*Z1^3*X2^2*Z2^2 + (a1^5*a3^2 + 3*a1^5*a6 + a1^4*a3*a4)*Y1*Z1^3*X2^2*Z2^2        + (-a1^5*a3*a6 - a1^4*a3^2*a4 - 4*a1^4*a4*a6)*Z1^4*X2^2*Z2^2 - 3*a1^5*X1^4*X2*Y2*Z2^2 - 2*a1^4*X1^3*Y1*X2*Y2*Z2^2 + 4*a1^3*X1^2*Y1^2*X2*Y2*Z2^2        + 4*a1^2*X1*Y1^3*X2*Y2*Z2^2 + (-4*a1^5*a2 - 7*a1^4*a3)*X1^3*Z1*X2*Y2*Z2^2 + (-2*a1^6 - 6*a1^4*a2 - 4*a1^3*a3)*X1^2*Y1*Z1*X2*Y2*Z2^2 + (a1^5 +         6*a1^3*a2 + 10*a1^2*a3)*X1*Y1^2*Z1*X2*Y2*Z2^2 + (2*a1^4 + 12*a1^2*a2 + 24*a1*a3)*Y1^3*Z1*X2*Y2*Z2^2 + (-2*a1^6*a3 - 3*a1^5*a4 - 7*a1^4*a2*a3 -         12*a1^3*a2*a4 - 3*a1^3*a3^2 - 12*a1^3*a6)*X1^2*Z1^2*X2*Y2*Z2^2 + (3*a1^5*a3 - 10*a1^4*a4 - 12*a1^3*a2*a3 - 48*a1^2*a2*a4 - 24*a1^2*a3^2 -         48*a1^2*a6)*X1*Y1*Z1^2*X2*Y2*Z2^2 + (-3*a1^4*a3 - 12*a1^3*a4 - 18*a1^2*a2*a3 - 48*a1*a2*a4 - 36*a1*a3^2 - 48*a1*a6)*Y1^2*Z1^2*X2*Y2*Z2^2 +         (a1^5*a3^2 + 2*a1^5*a6 - 3*a1^4*a3*a4)*X1*Z1^3*X2*Y2*Z2^2 + (3*a1^4*a3^2 + 6*a1^4*a6)*Y1*Z1^3*X2*Y2*Z2^2 + a1^4*a3^3*Z1^4*X2*Y2*Z2^2 -         a1^4*X1^4*Y2^2*Z2^2 - 2*a1^3*X1^3*Y1*Y2^2*Z2^2 - 2*a1^2*X1^2*Y1^2*Y2^2*Z2^2 + (-3*a1^4*a2 - 4*a1^3*a3)*X1^3*Z1*Y2^2*Z2^2 + (-4*a1^5 -         12*a1^3*a2 - 20*a1^2*a3)*X1^2*Y1*Z1*Y2^2*Z2^2 + (-3*a1^4 - 12*a1^2*a2 - 24*a1*a3)*X1*Y1^2*Z1*Y2^2*Z2^2 + (-a1^5*a3 - 3*a1^4*a4 - 3*a1^3*a2*a3 -        12*a1^2*a2*a4 - 6*a1^2*a3^2 - 12*a1^2*a6)*X1^2*Z1^2*Y2^2*Z2^2 + (-3*a1^4*a3 - 12*a1^3*a4 - 18*a1^2*a2*a3 - 48*a1*a2*a4 - 36*a1*a3^2 -         48*a1*a6)*X1*Y1*Z1^2*Y2^2*Z2^2 + (-6*a1^3*a3 - 12*a1^2*a4 - 24*a1*a2*a3 - 48*a2*a4 - 48*a3^2 - 48*a6)*Y1^2*Z1^2*Y2^2*Z2^2 + (a1^5*a3 +         a1^4*a2^2 + 3*a1^4*a4)*X1^4*X2*Z2^3 + (-2*a1^5*a2 - 2*a1^4*a3)*X1^3*Y1*X2*Z2^3 + (-4*a1^4*a2 - 4*a1^3*a3)*X1^2*Y1^2*X2*Z2^3 + (-a1^5 -         6*a1^3*a2 - 10*a1^2*a3)*X1*Y1^3*X2*Z2^3 + (-a1^4 - 4*a1^2*a2 - 8*a1*a3)*Y1^4*X2*Z2^3 + (a1^5*a2*a3 + 6*a1^4*a2*a4 - a1^4*a3^2 +         5*a1^4*a6)*X1^3*Z1*X2*Z2^3 + (-a1^6*a3 + 2*a1^5*a4 - a1^4*a2*a3 + 12*a1^3*a2*a4 + 3*a1^3*a3^2 + 12*a1^3*a6)*X1^2*Y1*Z1*X2*Z2^3 + (a1^5*a3 +         6*a1^4*a4 + 6*a1^3*a2*a3 + 24*a1^2*a2*a4 + 12*a1^2*a3^2 + 24*a1^2*a6)*X1*Y1^2*Z1*X2*Z2^3 + (a1^4*a3 + 4*a1^3*a4 + 6*a1^2*a2*a3 + 16*a1*a2*a4 +         12*a1*a3^2 + 16*a1*a6)*Y1^3*Z1*X2*Z2^3 + (3*a1^5*a3*a4 - a1^4*a2*a3^2 + 4*a1^4*a2*a6 + 2*a1^4*a4^2)*X1^2*Z1^2*X2*Z2^3 + (-4*a1^5*a6 +         a1^4*a3*a4)*X1*Y1*Z1^2*X2*Z2^3 + (-a1^5*a3*a6 - a1^4*a4*a6)*X1*Z1^3*X2*Z2^3 + (a1^4*a3^3 + 3*a1^4*a3*a6)*Y1*Z1^3*X2*Z2^3 + (-2*a1^4*a3^2*a6 -         4*a1^4*a6^2)*Z1^4*X2*Z2^3 + 3*a1^4*a3*X1^4*Y2*Z2^3 + (a1^6 + 2*a1^4*a2 + 4*a1^3*a3)*X1^3*Y1*Y2*Z2^3 + (3*a1^5 + 6*a1^3*a2 +         10*a1^2*a3)*X1^2*Y1^2*Y2*Z2^3 + (2*a1^4 + 4*a1^2*a2 + 8*a1*a3)*X1*Y1^3*Y2*Z2^3 + (-a1^5*a4 + 3*a1^4*a2*a3 + 4*a1^3*a2*a4 + a1^3*a3^2 +         4*a1^3*a6)*X1^3*Z1*Y2*Z2^3 + (-3*a1^5*a3 + 2*a1^4*a4 + 6*a1^3*a2*a3 + 24*a1^2*a2*a4 + 12*a1^2*a3^2 + 24*a1^2*a6)*X1^2*Y1*Z1*Y2*Z2^3 +         (3*a1^4*a3 + 12*a1^3*a4 + 18*a1^2*a2*a3 + 48*a1*a2*a4 + 36*a1*a3^2 + 48*a1*a6)*X1*Y1^2*Z1*Y2*Z2^3 + (4*a1^3*a3 + 8*a1^2*a4 + 16*a1*a2*a3 +         32*a2*a4 + 32*a3^2 + 32*a6)*Y1^3*Z1*Y2*Z2^3 + (-2*a1^5*a3^2 - 3*a1^5*a6 + a1^4*a3*a4)*X1^2*Z1^2*Y2*Z2^3 + (-3*a1^4*a3^2 -         6*a1^4*a6)*X1*Y1*Z1^2*Y2*Z2^3 - a1^4*a3^3*X1*Z1^3*Y2*Z2^3 + (a1^4*a3^2 + a1^4*a6)*X1^4*Z2^4 + (-a1^5*a4 - a1^4*a2*a3 - 4*a1^3*a2*a4 - a1^3*a3^2        - 4*a1^3*a6)*X1^3*Y1*Z2^4 + (-3*a1^4*a4 - 3*a1^3*a2*a3 - 12*a1^2*a2*a4 - 6*a1^2*a3^2 - 12*a1^2*a6)*X1^2*Y1^2*Z2^4 + (-a1^4*a3 - 4*a1^3*a4 -         6*a1^2*a2*a3 - 16*a1*a2*a4 - 12*a1*a3^2 - 16*a1*a6)*X1*Y1^3*Z2^4 + (-a1^3*a3 - 2*a1^2*a4 - 4*a1*a2*a3 - 8*a2*a4 - 8*a3^2 - 8*a6)*Y1^4*Z2^4 +         (a1^4*a2*a3^2 + 2*a1^4*a2*a6 + a1^4*a4^2)*X1^3*Z1*Z2^4 + (-a1^5*a3^2 + a1^5*a6 - 2*a1^4*a3*a4)*X1^2*Y1*Z1*Z2^4 + (2*a1^5*a3*a6 + a1^4*a3^2*a4 +        5*a1^4*a4*a6)*X1^2*Z1^2*Z2^4 + (-a1^4*a3^3 - 3*a1^4*a3*a6)*X1*Y1*Z1^2*Z2^4 + (2*a1^4*a3^2*a6 + 4*a1^4*a6^2)*X1*Z1^3*Z2^4];
phi := map<ExE->K6 | eqs6>;
end if;
// K6 := Scheme(PW6, a^8*a1^3*a3^3 + 3*a^8*a1^2*a3^2*a4 + 3*a^8*a1*a3*a4^2 + a^8*a4^3 +  a^8*a2^3*a6 - 4*a^8*a1*a2*a3*a6 - 4*a^8*a2*a4*a6 + 7*a^8*a6^2 +  a^7*a1^2*a2^2*a3*b + a^7*a2^3*a3*b - 3*a^7*a1^3*a3^2*b - 4*a^7*a1*a2*a3^2*b +  a^7*a1*a2^2*a4*b - 6*a^7*a1^2*a3*a4*b - 4*a^7*a2*a3*a4*b - 3*a^7*a1*a4^2*b +  5*a^7*a1*a2*a6*b + 14*a^7*a3*a6*b - a^6*a2^3*b^2 + 3*a^6*a1^3*a3*b^2 +  10*a^6*a1*a2*a3*b^2 + 7*a^6*a3^2*b^2 + 3*a^6*a1^2*a4*b^2 + 5*a^6*a2*a4*b^2 -  13*a^6*a6*b^2 - a^5*a1^3*b^3 - 4*a^5*a1*a2*b^3 - 13*a^5*a3*b^3 + 7*a^4*b^4 +  a^6*a1^4*a2*a3^2*c + 3*a^6*a1^2*a2^2*a3^2*c - a^6*a2^3*a3^2*c -  10*a^6*a1^3*a3^3*c + 5*a^6*a1*a2*a3^3*c + 2*a^6*a1^3*a2*a3*a4*c +  7*a^6*a1*a2^2*a3*a4*c - 36*a^6*a1^2*a3^2*a4*c + 5*a^6*a2*a3^2*a4*c +  a^6*a1^2*a2*a4^2*c + 4*a^6*a2^2*a4^2*c - 42*a^6*a1*a3*a4^2*c -  16*a^6*a4^3*c - 3*a^6*a1^2*a2^2*a6*c - 16*a^6*a2^3*a6*c +  5*a^6*a1^3*a3*a6*c + 63*a^6*a1*a2*a3*a6*c - 13*a^6*a3^2*a6*c +  5*a^6*a1^2*a4*a6*c + 72*a^6*a2*a4*a6*c - 108*a^6*a6^2*c -  8*a^5*a1^2*a2^2*a3*b*c - 12*a^5*a2^3*a3*b*c + 29*a^5*a1^3*a3^2*b*c +  41*a^5*a1*a2*a3^2*b*c - 13*a^5*a3^3*b*c - 6*a^5*a1*a2^2*a4*b*c +  65*a^5*a1^2*a3*a4*b*c + 54*a^5*a2*a3*a4*b*c + 36*a^5*a1*a4^2*b*c -  4*a^5*a1^3*a6*b*c - 54*a^5*a1*a2*a6*b*c - 162*a^5*a3*a6*b*c +  a^4*a1^4*a2*b^2*c + 5*a^4*a1^2*a2^2*b^2*c + 12*a^4*a2^3*b^2*c -  26*a^4*a1^3*a3*b^2*c - 81*a^4*a1*a2*a3*b^2*c - 40*a^4*a3^2*b^2*c -  28*a^4*a1^2*a4*b^2*c - 54*a^4*a2*a4*b^2*c + 162*a^4*a6*b^2*c +  9*a^3*a1^3*b^3*c + 36*a^3*a1*a2*b^3*c + 108*a^3*a3*b^3*c - 54*a^2*b^4*c -  4*a^4*a1^4*a2*a3^2*c^2 - 10*a^4*a1^2*a2^2*a3^2*c^2 + 12*a^4*a2^3*a3^2*c^2 +  32*a^4*a1^3*a3^3*c^2 - 45*a^4*a1*a2*a3^3*c^2 + 7*a^4*a3^4*c^2 -  10*a^4*a1^3*a2*a3*a4*c^2 - 36*a^4*a1*a2^2*a3*a4*c^2 +  152*a^4*a1^2*a3^2*a4*c^2 - 54*a^4*a2*a3^2*a4*c^2 - 6*a^4*a1^2*a2*a4^2*c^2 -  24*a^4*a2^2*a4^2*c^2 + 216*a^4*a1*a3*a4^2*c^2 + 96*a^4*a4^3*c^2 +  3*a^4*a1^4*a2*a6*c^2 + 36*a^4*a1^2*a2^2*a6*c^2 + 96*a^4*a2^3*a6*c^2 -  45*a^4*a1^3*a3*a6*c^2 - 324*a^4*a1*a2*a3*a6*c^2 + 162*a^4*a3^2*a6*c^2 -  54*a^4*a1^2*a4*a6*c^2 - 432*a^4*a2*a4*a6*c^2 + 648*a^4*a6^2*c^2 +  a^3*a1^6*a3*b*c^2 + 9*a^3*a1^4*a2*a3*b*c^2 + 40*a^3*a1^2*a2^2*a3*b*c^2 +  48*a^3*a2^3*a3*b*c^2 - 82*a^3*a1^3*a3^2*b*c^2 - 108*a^3*a1*a2*a3^2*b*c^2 +  108*a^3*a3^3*b*c^2 + a^3*a1^5*a4*b*c^2 + 8*a^3*a1^3*a2*a4*b*c^2 +  24*a^3*a1*a2^2*a4*b*c^2 - 228*a^3*a1^2*a3*a4*b*c^2 - 216*a^3*a2*a3*a4*b*c^2 -  144*a^3*a1*a4^2*b*c^2 + 36*a^3*a1^3*a6*b*c^2 + 216*a^3*a1*a2*a6*b*c^2 +  648*a^3*a3*a6*b*c^2 - 5*a^2*a1^4*a2*b^2*c^2 - 28*a^2*a1^2*a2^2*b^2*c^2 -  48*a^2*a2^3*b^2*c^2 + 69*a^2*a1^3*a3*b^2*c^2 + 216*a^2*a1*a2*a3*b^2*c^2 +  84*a^2*a1^2*a4*b^2*c^2 + 216*a^2*a2*a4*b^2*c^2 - 648*a^2*a6*b^2*c^2 -  18*a*a1^3*b^3*c^2 - 72*a*a1*a2*b^3*c^2 - 216*a*a3*b^3*c^2 + 108*b^4*c^2 +  a^2*a1^6*a3^2*c^3 + 7*a^2*a1^4*a2*a3^2*c^3 - 48*a^2*a2^3*a3^2*c^3 -  29*a^2*a1^3*a3^3*c^3 + 144*a^2*a1*a2*a3^3*c^3 - 54*a^2*a3^4*c^3 +  3*a^2*a1^5*a3*a4*c^3 + 32*a^2*a1^3*a2*a3*a4*c^3 + 80*a^2*a1*a2^2*a3*a4*c^3 -  252*a^2*a1^2*a3^2*a4*c^3 + 216*a^2*a2*a3^2*a4*c^3 + 2*a^2*a1^4*a4^2*c^3 +  24*a^2*a1^2*a2*a4^2*c^3 + 64*a^2*a2^2*a4^2*c^3 - 480*a^2*a1*a3*a4^2*c^3 -  256*a^2*a4^3*c^3 - a^2*a1^6*a6*c^3 - 24*a^2*a1^4*a2*a6*c^3 -  144*a^2*a1^2*a2^2*a6*c^3 - 256*a^2*a2^3*a6*c^3 + 144*a^2*a1^3*a3*a6*c^3 +  720*a^2*a1*a2*a3*a6*c^3 - 648*a^2*a3^2*a6*c^3 + 216*a^2*a1^2*a4*a6*c^3 +  1152*a^2*a2*a4*a6*c^3 - 1728*a^2*a6^2*c^3 - 2*a*a1^6*a3*b*c^3 -  20*a*a1^4*a2*a3*b*c^3 - 64*a*a1^2*a2^2*a3*b*c^3 - 64*a*a2^3*a3*b*c^3 +  66*a*a1^3*a3^2*b*c^3 + 72*a*a1*a2*a3^2*b*c^3 - 216*a*a3^3*b*c^3 -  2*a*a1^5*a4*b*c^3 - 16*a*a1^3*a2*a4*b*c^3 - 32*a*a1*a2^2*a4*b*c^3 +  264*a*a1^2*a3*a4*b*c^3 + 288*a*a2*a3*a4*b*c^3 + 192*a*a1*a4^2*b*c^3 -  72*a*a1^3*a6*b*c^3 - 288*a*a1*a2*a6*b*c^3 - 864*a*a3*a6*b*c^3 +  a1^6*b^2*c^3 + 12*a1^4*a2*b^2*c^3 + 48*a1^2*a2^2*b^2*c^3 + 64*a2^3*b^2*c^3 -  36*a1^3*a3*b^2*c^3 - 144*a1*a2*a3*b^2*c^3 + 216*a3^2*b^2*c^3 -  72*a1^2*a4*b^2*c^3 - 288*a2*a4*b^2*c^3 + 864*a6*b^2*c^3 +  4*a1^4*a2*a3^2*c^4 + 32*a1^2*a2^2*a3^2*c^4 + 64*a2^3*a3^2*c^4 -  4*a1^3*a3^3*c^4 - 144*a1*a2*a3^3*c^4 + 108*a3^4*c^4 - 4*a1^5*a3*a4*c^4 -  32*a1^3*a2*a3*a4*c^4 - 64*a1*a2^2*a3*a4*c^4 + 120*a1^2*a3^2*a4*c^4 -  288*a2*a3^2*a4*c^4 - 4*a1^4*a4^2*c^4 - 32*a1^2*a2*a4^2*c^4 -  64*a2^2*a4^2*c^4 + 384*a1*a3*a4^2*c^4 + 256*a4^3*c^4 + 4*a1^6*a6*c^4 +  48*a1^4*a2*a6*c^4 + 192*a1^2*a2^2*a6*c^4 + 256*a2^3*a6*c^4 -  144*a1^3*a3*a6*c^4 - 576*a1*a2*a3*a6*c^4 + 864*a3^2*a6*c^4 -  288*a1^2*a4*a6*c^4 - 1152*a2*a4*a6*c^4 + 1728*a6^2*c^4 +  a*(a^3*a1*a2*a3 + a^3*a2*a4 + a^3*a6 + a^2*a1*a2*b + a^2*a3*b + a*b^2 +    a*a1^3*a3*c + a*a3^2*c + a*a1^2*a4*c + a1^3*b*c)*d + d^2 );
// K6 := Scheme(PW6,d^2 - a3^2*x^6 - 4*a6*x^6 + 2*a1*a3^2*x^5*y - 2*a3*a4*x^5*y + 12*a1*a6*x^5*y - a1^2*a3^2*x^4*y^2 + 2*a2*a3^2*x^4*y^2 + 4*a1*a3*a4*x^4*y^2 - a4^2*x^4*y^2 -  12*a1^2*a6*x^4*y^2 + 12*a2*a6*x^4*y^2 - 2*a1*a2*a3^2*x^3*y^3 + 4*a3^3*x^3*y^3 - 2*a1^2*a3*a4*x^3*y^3 + 4*a2*a3*a4*x^3*y^3 + 2*a1*a4^2*x^3*y^3 + 4*a1^3*a6*x^3*y^3 -  24*a1*a2*a6*x^3*y^3 + 18*a3*a6*x^3*y^3 - a2^2*a3^2*x^2*y^4 - 4*a1*a2*a3*a4*x^2*y^4 + 12*a3^2*a4*x^2*y^4 - a1^2*a4^2*x^2*y^4 + 2*a2*a4^2*x^2*y^4 + 12*a1^2*a2*a6*x^2*y^4 -  12*a2^2*a6*x^2*y^4 - 18*a1*a3*a6*x^2*y^4 + 18*a4*a6*x^2*y^4 - 2*a2^2*a3*a4*x*y^5 - 2*a1*a2*a4^2*x*y^5 + 12*a3*a4^2*x*y^5 + 12*a1*a2^2*a6*x*y^5 - 18*a2*a3*a6*x*y^5 -  18*a1*a4*a6*x*y^5 - a2^2*a4^2*y^6 + 4*a4^3*y^6 + 4*a2^3*a6*y^6 - 18*a2*a4*a6*y^6 + 27*a6^2*y^6 + 2*a1*a3*x^5*z + 4*a4*x^5*z - 4*a1^2*a3*x^4*y*z + 4*a2*a3*x^4*y*z -  10*a1*a4*x^4*y*z + 2*a1^3*a3*x^3*y^2*z - 12*a1*a2*a3*x^3*y^2*z - 6*a3^2*x^3*y^2*z + 8*a1^2*a4*x^3*y^2*z - 8*a2*a4*x^3*y^2*z - 36*a6*x^3*y^2*z + 8*a1^2*a2*a3*x^2*y^3*z -  8*a2^2*a3*x^2*y^3*z - 6*a1*a3^2*x^2*y^3*z - 2*a1^3*a4*x^2*y^3*z + 12*a1*a2*a4*x^2*y^3*z - 30*a3*a4*x^2*y^3*z + 54*a1*a6*x^2*y^3*z + 10*a1*a2^2*a3*x*y^4*z -  18*a2*a3^2*x*y^4*z - 4*a1^2*a2*a4*x*y^4*z + 4*a2^2*a4*x*y^4*z + 6*a1*a3*a4*x*y^4*z - 24*a4^2*x*y^4*z - 18*a1^2*a6*x*y^4*z + 36*a2*a6*x*y^4*z + 4*a2^3*a3*y^5*z -  2*a1*a2^2*a4*y^5*z - 18*a2*a3*a4*y^5*z + 12*a1*a4^2*y^5*z - 18*a1*a2*a6*y^5*z + 54*a3*a6*y^5*z - a1^2*x^4*z^2 - 4*a2*x^4*z^2 + 2*a1^3*x^3*y*z^2 + 8*a1*a2*x^3*y*z^2 -  6*a3*x^3*y*z^2 - a1^4*x^2*y^2*z^2 - 2*a1^2*a2*x^2*y^2*z^2 + 8*a2^2*x^2*y^2*z^2 + 24*a1*a3*x^2*y^2*z^2 + 30*a4*x^2*y^2*z^2 - 2*a1^3*a2*x*y^3*z^2 - 8*a1*a2^2*x*y^3*z^2 -  6*a1^2*a3*x*y^3*z^2 + 54*a2*a3*x*y^3*z^2 - 30*a1*a4*x*y^3*z^2 - a1^2*a2^2*y^4*z^2 - 4*a2^3*y^4*z^2 - 18*a1*a2*a3*y^4*z^2 + 27*a3^2*y^4*z^2 + 12*a1^2*a4*y^4*z^2 +  18*a2*a4*y^4*z^2 - 54*a6*y^4*z^2 + 4*x^3*z^3 - 6*a1*x^2*y*z^3 - 6*a1^2*x*y^2*z^3 - 36*a2*x*y^2*z^3 + 4*a1^3*y^3*z^3 + 18*a1*a2*y^3*z^3 - 54*a3*y^3*z^3 + 27*y^2*z^4);
return K6, phi;
end function;

Q := GF(7,2);
E1 := EllipticCurve([1, 1, 1, -135, -660]);
E2 := EllipticCurve([1, -1, 1, -6, -4]);
vec1 := [1, 1, 1, -135, -660];
vec2 := [1, -1, 1, -6, -4];
K2, phi := KummerEll2(Q, vec1, vec2);
Am<x1,z1,x2,z2,w11,w12,w22> := Ambient(K2);
IrreducibleComponents(Scheme(K2,[x1,z1,x2,z2]));
IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(K2)));
BaseScheme(phi);
E1xE2 := Domain(phi);
pts2 := SingularPoints(K2);
gen1 := Generators(E1);
tt1 := [2*gen1[1],gen1[1],gen1[2],gen1[1]+gen1[2]];
gen2 := Generators(E2);
tt2 := [2*gen2[1],gen2[1],gen2[2],gen2[1]+gen2[2]];
E1xE2!(Coordinates(tt1[1]) cat Coordinates(tt2[2])); 
[[phi(Coordinates(tt1[1]) cat Coordinates(tt1[2]); 
)]]
[ADEtype(pt): pt in pts2];


DirectProduct(Ambient(E1),Ambient(E2));


K := Rationals();
//K<s> := GF(7^12);
//K<s> := GF(3^48);
//K<s> := GF(2^24);
// vec := [1, -1, 1, -1, 0];
//vec := [1, 0, 1, 0, 0]; // Bad reduction at 2, ordinary at 3
vec := [1, -1, 1, -1, -14+s*0]; // 2-rank 1, 3-rank 0, good reduction at 7
//vec := [1, 0, 1, 0*s, 1]; // 2-rank 0,
E := EllipticCurve(vec);
ClassGroupPRank(E);
X3 := KummerEll3(K,vec);
spts3 := IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(X3)));
spts3;
pts3 := [X3!CoordPoint(pt): pt in spts3];
[ADEtype(pt): pt in pts3];
[IntMatDes(pt): pt in pts3];
X := Scheme(pts3[1]);
A,P := AffinePatch(X,pts3[1]);
Q<[xx]> := Ambient(A);
coords := Eltseq(P);
P := Scheme(A,[xx[i]-coords[i]: i in [1..#coords]]);
dsd := ResolveSingByBlowUp(A,P);
IntersectionMatrix(dsd);

X6, phi6 := KummerEll6(K,vec);
ExE := Domain(phi6);
phi6 := map<ExE->X6 | DefiningEquations(phi6)>;
E1 := Scheme(ExE, [Z2, X2]);
E2 := Scheme(ExE, [Z1, X1]);
IrreducibleComponents(phi6(E1));
P<a,b,c,d> := Ambient(X6);
ambspts := IrreducibleComponents(Scheme(X6,[a,b]));
ambpts := [X6!CoordPoint(s): s in ambspts];
spts6 := IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(X6)));
spts6;
pts6 := [X6!CoordPoint(s): s in spts6];
[ADEtype(pt): pt in pts6];
[IntMatDes(pt): pt in pts6];
[ADEtype(pt): pt in pts6[[1..3]]];
IntMatDes(pts6[4]);
dsd, S := DesInfo(pts6[4]);
C := BlowUpDivisor(S, dsd, 3);
G,sngs,multi_ints,min := MinimalDualResolutionGraph(dsd);
vG := VertexSet(G);
multi_ints;
[SelfIntersection(G,i): i in [1..3]];
[ArithmeticGenus(G,i): i in [1..3]];
[CanonicalIntersection(G,i): i in [1..3]];
[Genus(G,i): i in [1..3]];

K := GF(2);
P3<k1,k2,k3,k4> := ProjectiveSpace(K,3);
X := Scheme(P3,k1^4 + k2^4 + k2^3*k3 + k1^2*k3^2 + k1*k2*k3^2 + k3^3*k4 + k2^2*k4^2);
pt := SingularPoints(X)[1];
A,P := AffinePatch(X,pt);
Q<[xx]> := Ambient(A);
coords := Eltseq(P);
P := IrreducibleComponents(Scheme(A,[xx[i]-coords[i]: i in [1..#coords]]))[1];
A;
P;

R<x1,z1,x2,z2,w11,w12,w22> := PolynomialRing(Rationals(),7);
B := [];
Zwts := [[1,1,0,0,2,1,0],[0,0,1,1,0,1,2]];
Qwts := [];
C := CoxRing(R,B,Zwts,Qwts);


K<a1,a2,a3,a4,a6> := FunctionField(Rationals(),5);
E<x,y,z> := EllipticCurve([a1,a2,a3,a4,a6]);
P := E![0,1,0];
DP := Divisor(P);
phi := DivisorMap(D);
Image(phi);
X := Scheme(E, [y]);
D := Divisor(E,X);
phi := DivisorMap(D);
P<u, v, w> := Codomain(phi);
Ealt := Image(phi);
phi := map<E->Ealt | DefiningEquations(phi)>;
inv := map<E->E | [x, -y - a1*x - a3*z, z]>;
IsInvertible(phi);
phiinv :=Inverse(phi);
invalt := Normalisation(Expand(phiinv*inv*phi));
D2 := 2*DP;
phi2 := DivisorMap(D2);
C<x0,x1> := Curve(ProjectiveSpace(K,1));
phi2 := map<E->C | DefiningEquations(phi2)>;
RamificationDivisor(phi2);

K<l> := FunctionField(Rationals());
P2<x,y,z> := ProjectiveSpace(K,2);
C := Curve(P2,[x^3+y^3+z^3-l*x*y*z]);
E := EllipticCurve(C);
JInvariant(E);

E := EllipticCurve([1, -1, 1, 0, 0]);
D := Divisor(E![0,0,1]);
phi := DivisorMap(3*D);


P1

field := GF(7);

R<x1,z1,x2,z2,w> := PolynomialRing(field,5);
B := [ideal< R | x1, z1>, ideal< R | x2, z2>];
Zwts := [[1,1,0,0,2],[0,0,1,1,2]];
Qwts := [];
C := CoxRing(R,B,Zwts,Qwts);
X := ToricVariety(C);
S := Scheme(X, w^2-x1*z1*(x1-z1)*(x1+z1)*x2*z2*(x2-z2)*(x2+z2));
IrreducibleComponents(JacobianSubrankScheme(S));


K<a1,a2,a3,a4,a6,b1,b2,b3,b4,b6> := FunctionField(Rationals(),10);
E1 := EllipticCurve([a1,a2,a3,a4,a6]);
E2 := EllipticCurve([b1,b2,b3,b4,b6]);
vec1 := [a1,a2,a3,a4,a6];
vec2 := [b1,b2,b3,b4,b6];
// K4 := KummerEll4(K,vec2);
// KummerEll22(K,vec1,vec2);
// R<x1,x2,z1,z2,w> := PolynomialRing(K,5);
// B := [ideal< R | x1, z1>, ideal< R | x2, z2>];
// Zwts := [[1,1,0,0,2],[0,0,1,1,2]];
// Qwts := [];
// C := CoxRing(R,B,Zwts,Qwts);
// X := ToricVariety(C);
K := GF(2);
vec1 := [1, 1, 1, -135, -660];
vec2 := [1, -1, 1, -6, -4];
K2 := KummerEll22(K,vec1,vec2);
//vec1 := [0, 0, 0, -1, 0];
//vec2 := [0, 0, 0, -4, 0];
a1 := vec1[1];
a2 := vec1[2];
a3 := vec1[3];
a4 := vec1[4];
a6 := vec1[5];
b1 := vec2[1];
b2 := vec2[2];
b3 := vec2[3];
b4 := vec2[4];
b6 := vec2[5];
E1 := EllipticCurve([a1,a2,a3,a4,a6]);
E2 := EllipticCurve([b1,b2,b3,b4,b6]);
P22<X1,Y1,Z1,X2,Y2,Z2> := ProductProjectiveSpace(K, [2,2]);
E1xE2 := Scheme(P22, [-X1^3 - a2*X1^2*Z1 + a1*X1*Y1*Z1 + Y1^2*Z1 - a4*X1*Z1^2 + a3*Y1*Z1^2 - a6*Z1^3, -X2^3 - b2*X2^2*Z2 + b1*X2*Y2*Z2 + Y2^2*Z2 - b4*X2*Z2^2 + b3*Y2*Z2^2 - b6*Z2^3]);
Pw<x1x2, x1z2, z1x2, z1z2, w> := ProjectiveSpace(K,[1,1,1,1,2]); 
phi := map<E1xE2->Pw | [X1*X2, X1*Z2, Z1*X2, Z1*Z2, (2*Y1*Y2+(a1*X1+a3*Z1)*Y2+(b1*X2+b3*Z2)*Y1)*Z1*Z2]>;
S := Image(phi);
IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(S)));

K := GF(2,24);
vec1 := [0, 0, 1, 0, 0];
K2 := KummerEll2(K,vec1);
pt := K2![1,0,0,0,0];
IntMatDes(pt);



K := GF(2,6);
vec1 := [1, 1, 1, -135, -660];
vec1 := [0, 0, 1, 0, 0];
a1 := vec1[1];
a2 := vec1[2];
a3 := vec1[3];
a4 := vec1[4];
a6 := vec1[5];
P22<X1,Y1,Z1,X2,Y2,Z2> := ProductProjectiveSpace(K, [2,2]);
ExE := Scheme(P22, [-X1^3 - a2*X1^2*Z1 + a1*X1*Y1*Z1 + Y1^2*Z1 - a4*X1*Z1^2 + a3*Y1*Z1^2 - a6*Z1^3, -X2^3 - a2*X2^2*Z2 + a1*X2*Y2*Z2 + Y2^2*Z2 - a4*X2*Z2^2 + a3*Y2*Z2^2 - a6*Z2^3]);
Pw<x, y, z, w> := ProjectiveSpace(K,[1,1,1,3]); 
phi := map<ExE->Pw | [X1*X2, X1*Z2 + Z1*X2, Z1*Z2, (2*Y1*Y2+(a1*X1+a3*Z1)*Y2+(a1*X2+a3*Z2)*Y1)*Z1*Z2*(X1*Z2 - Z1*X2)-X2*Z1^2*Z2*(a1*X1 + a3*Z1)*(a1*X2 + a3*Z2)]>;
S := Image(phi,ExE,6);
IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(S)));
spts4 := [S!CoordPoint(pt): pt in IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(S)))];
IntMatDes(spts4[1]);

// Special quotients of E0 x E0
K<s> := GF(7,6);
// K<s> := ext<Rationals() | Polynomial([1,1,1])>;
E0<x,y,z> := EllipticCurve([0, 0, 1+s*0, 0, 0]);
fix2 := [E0!pt: pt in Points(Scheme(E0, (y-(-y-z))*z))];
[2*pt: pt in fix2]; // Quick check these are all 2-torsion
fix3 := Points(Scheme(E0, x));
fix2coord := [Coordinates(pt): pt in fix2];
fix3coord := [Coordinates(pt): pt in fix3];
P22<X1,Y1,Z1,X2,Y2,Z2> := ProductProjectiveSpace(K, [2,2]);
ExE := Scheme(P22, [-X1^3 + Y1^2*Z1 + Y1*Z1^2, -X2^3 + Y2^2*Z2 + Y2*Z2^2]);
fix22coord := &cat [[coord1 cat coord2: coord1 in fix2coord]: coord2 in fix2coord];
fix22pts := [ExE!coord: coord in fix22coord];
fix33coord := &cat [[coord1 cat coord2: coord1 in fix3coord]: coord2 in fix3coord];
fix33pts := [ExE!coord: coord in fix33coord];

// The quotient by the action of order 3
Pw<x1x2, y1y2, y1z2, z1y2, z1z2> := ProjectiveSpace(K,4);
eqs3 := [X1*X2, Y1*Y2, Y1*Z2, Z1*Y2, Z1*Z2];
phi3 := map<ExE->Pw | eqs3>;
K3 := Image(phi3);
phi3 := map<ExE->K3 | eqs3>;
spts3 := SingularPoints(K3);
[ADEtype(pt): pt in spts3];
SetToSequence(Set([phi3(pt): pt in fix22pts]));
SetToSequence(Set([phi3(pt): pt in fix33pts]));

// The quotient by the action of order 6
Pw<x1x2, z1z2, y1y2, w1, w2> := ProjectiveSpace(K,[1,1,1,2,2]);
eqs6 := [X1*X2, Z1*Z2, 2*Y1*Y2 + Y2*Z1 + Y1*Z2, (Y1*(Y1 + Z1)*Z2^2), (Y1*Y2*(Y1 + Z1)*(Y2 + Z2))];
phi6 := map<ExE->Pw | eqs6>; //(Y1*(Y1 + Z1)*Z2^2)
K6 := Image(phi6);
phi6 := map<ExE->Pw | eqs6>; //(Y1*(Y1 + Z1)*Z2^2)
IrreducibleComponents(BaseScheme(phi6));
IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(K6)));
spts6 := [K6!CoordPoint(pt): pt in IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(K6)))];
[ADEtype(pt): pt in spts6];
[IntMatDes(pt): pt in spts6];
SetToSequence(Set([phi6(pt): pt in fix22pts]));
SetToSequence(Set([phi6(pt): pt in fix33pts])); // Magma has issues recognising that two points are equal in wps, e.g. thinks [0,0,1,0,0]!=[0,0,-1,0,0]
ambpts6 := [K6!CoordPoint(pt): pt in IrreducibleComponents(Scheme(K6,[x1x2, z1z2, y1y2]))]; // These are 2 A1 singularities


// The quotient by the action of order 12
Pw<[x]> := ProjectiveSpace(K,[1, 1, 2, 2, 3, 4]);
eqs12 :=[X1*X2, Z1*Z2, Y1*Y2*(Y1 + Z1)*(Y2 + Z2), ((2*Y1 + Z1)*(2*Y2 + Z2))^2, ((2*Y1 + Z1)*(2*Y2 + Z2))*(-(Y2*Z1) + Y1*Z2)*(Y2*Z1 + Y1*Z2 + Z1*Z2), ((-(Y2*Z1) + Y1*Z2)*(Y2*Z1 + Y1*Z2 + Z1*Z2))^2];
phi12 := map<ExE->Pw | eqs12>;
K12 := Image(phi12);
phi12 := map<ExE->K12 | eqs12>;
IrreducibleComponents(ReducedSubscheme(BaseScheme(phi12)));
IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(K12)));
spts12 := [K12!CoordPoint(pt): pt in IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(K12)))];
[ADEtype(pt): pt in spts12[[1,2,3,4]]];
spts12[[5,6]]; // I suspect they are an A2 and a D5
K12![0,0,5,0,0,1]; // This may be a pesky A1
SetToSequence(Set([phi12(pt): pt in fix22pts]));
SetToSequence(Set([phi12(pt): pt in fix33pts]));


// Special quotients of E1728 x E1728
K<s> := GF(7,2);
// K<s> := ext<Rationals() | Polynomial([1,0,1])>;
E1728<x,y,z> := EllipticCurve([0, 0, 0, -1, 0*s]);
fix2 := [E1728!pt: pt in Points(Scheme(E1728, x))];
[2*pt: pt in fix2]; // Quick check these are all 2-torsion
fix2coord := [Coordinates(pt): pt in fix2];
P22<X1,Y1,Z1,X2,Y2,Z2> := ProductProjectiveSpace(K, [2,2]);
ExE := Scheme(P22, [-X1^3 + Y1^2*Z1 + X1*Z1^2, -X2^3 + Y2^2*Z2 + X2*Z2^2]);
fix22coord := &cat [[coord1 cat coord2: coord1 in fix2coord]: coord2 in fix2coord];
fix22pts := [ExE!coord: coord in fix22coord];

// The quotient by the special action of order 4
K2 := KummerEll2(K,[0, 0, 0, -1, 0*s]);
Pw<[x]> := ProjectiveSpace(K,[1,1,2,2,2]);
Pw<[x]> := ProjectiveSpace(K, 5);
eqs2 := [X1*X2, X1*Z2, Z1*X2, Z1*Z2, Y1*Y2*Z1*Z2];
eqs4 := [X1*X2, Z1*Z2, (X1*Z2)^2, (Z1*X2)^2, Y1*Y2*Z1*Z2];
eqs4 := [(X1*X2)^2, X1*X2*Z1*Z2, (Z1*Z2)^2, (X1*Z2)^2, (Z1*X2)^2, Y1*Y2*Z1*Z2];
phi4 := map<ExE->Pw | eqs4>;
K4 := Image(phi4);
phi4 := map<ExE->K4 | eqs4>;
IrreducibleComponents(BaseScheme(phi4));
spts4 := [K4!CoordPoint(pt): pt in IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(K4)))];
[ADEtype(pt): pt in spts4[1..10]];

// The quotient by the special action of order 8
Pw<[x]> := ProjectiveSpace(K,[1,1,2,4]);
eqs4s := [X1*X2, X2*Z1 + X1*Z2, Z1*Z2, 2*Y1*Y2*Z1*Z2*(-(X2*Z1) + X1*Z2)];
eqs4c := [X1*X2, Z1*Z2, (X1*Z2)^2, (Z1*X2)^2, Y1*Y2*Z1*Z2];
eqs8 := [X1*X2, Z1*Z2, (X2*Z1 + X1*Z2)^2, Y1*Y2*Z1*Z2*(-(X2*Z1)^2 + (X1*Z2)^2)];
phi8 := map<ExE->Pw | eqs8>;
K8 := Image(phi8);
phi8 := map<ExE->K8| eqs8>;
IrreducibleComponents(ReducedSubscheme(BaseScheme(phi8)));
spts8 := [K8!CoordPoint(pt): pt in IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(K8)))];
[ADEtype(pt): pt in spts8[1..4]];
IntMatDes(spts8[5]);
[ADEtype(pt): pt in spts8[6..7]];


// Quotient by Q12
F<a> := NumberField(Polynomial([2, -1, 1]));
M4 := Matrix(F, 2, 2, [1, a, a-1,-1]); 
T3 := Matrix(F, 2, 2, [-1, -1, 1, 0]);
Q12 := sub<GL(2, F) | M4, T3>;
GroupName(Q12);

// Special curve with CM by Q(sqrt(-7))
F := Rationals();
R<x> := PolynomialRing(F); 
K<a> := ext<F | R![2, -1, 1]>;
K<b> := GF(5,4);
a := Roots(Polynomial([2, -1, 1+0*b]))[1][1];
E<X,Y,Z> := EllipticCurve([K![1,0],K![-1,0],K![0,0],K![-2,0],K![-1,0]]);
T2, f := TwoTorsionSubgroup(E);
tp1 := f(T2.2);
tp2 := f(T2.1+T2.2);
TorsionSubgroup(E);

// Some Sage code to compute the 2-isogeny corresponding to the CM by Q(sqrt(-7))  
// E = EllipticCurve([1, -1, 0, -2, -1])
// K.<a> = NumberField(x^2 + 7)
// EK = E.base_extend(K)
// psis = EK.isogenies_prime_degree(2)
// for iso in psis:
    // phi = iso.rational_maps()
    // print(f"Isogeny from {iso.domain()} to {iso.codomain()}:")
    // print(f"x-coordinate map: {phi[0]}")
    // print(f"y-coordinate map: {phi[1]}\n")
// [psi.codomain().is_isomorphic(EK) for psi in psis]

cmiso := map<E->E | [(-2*X^2 + a*X^2 - 2*a*Z^2)*(16*X^2 + 16*X*Z + 8*a*X*Z + 2*Z^2 +    5*a*Z^2), -((4*X + 2*Z + a*Z)*(-2*X^3 + 3*a*X^3 + 4*X^2*Y +     2*a*X^2*Y - 2*X^2*Z + 3*a*X^2*Z + 2*X*Y*Z + 5*a*X*Y*Z +     4*X*Z^2 - 6*a*X*Z^2 + 8*Y*Z^2 - 4*a*Y*Z^2 + 2*Z^3 -     3*a*Z^3)), Z*(4*X + 2*Z + a*Z)*(16*X^2 + 16*X*Z + 8*a*X*Z +    2*Z^2 + 5*a*Z^2)]>;
dualiso := map<E->E | [(X^2 + a*X^2 + 2*Z^2 - 2*a*Z^2)*(-16*X^2 - 24*X*Z + 8*a*X*Z -    7*Z^2 + 5*a*Z^2), -((-4*X - 3*Z + a*Z)*   (-X^3 + 3*a*X^3 - 6*X^2*Y + 2*a*X^2*Y - X^2*Z + 3*a*X^2*Z -     7*X*Y*Z + 5*a*X*Y*Z + 2*X*Z^2 - 6*a*X*Z^2 - 4*Y*Z^2 -     4*a*Y*Z^2 + Z^3 - 3*a*Z^3)), Z*(-4*X - 3*Z + a*Z)*  (-16*X^2 - 24*X*Z + 8*a*X*Z - 7*Z^2 + 5*a*Z^2)]>;
Normalisation(Expand(dualiso*cmiso)) eq Expand(MultiplicationByMMap(E,2));
Normalisation(Expand(cmiso*dualiso)) eq Expand(MultiplicationByMMap(E,2));
pts2 := [E![0,1,0]] cat [pt: pt in Points(E) | Order(pt) eq 2];
pts3 := [E![0,1,0]] cat [pt: pt in Points(E) | Order(pt) eq 3];
pts22 := &cat[[<pt1,pt2>: pt2 in pts2]: pt1 in pts2];
pts33 := [<pt1,pt1>: pt1 in pts3];
pts22;
t4pts22 := [<pair[1]+cmiso(pair[2]),-dualiso(pair[1])-pair[2]>: pair in pts22];
t3pts22 := [<pair[2],-pair[1]-pair[2]>: pair in pts22];
[<pair[1]+cmiso(pair[2]),-dualiso(pair[1])-pair[2]>: pair in t4pts22];
[pts22[i] eq t4pts22[i]: i in [2..16]]; // Here we see that there are 3 non-trivial 2-torsion points which are fixed by t4
pts22[[4,5,8]];
[<pair[2],-pair[1]-pair[2]>: pair in pts22[[4,5,8]]]; // We can see that the orbits of this under t3 are not points fixed by t4, and as such, these orbits corresponds to 3 A3 singularities
vec := [K![1,0],K![-1,0],K![0,0],K![-2,0],K![-1,0]];
a1 := vec[1];
a2 := vec[2];
a3 := vec[3];
a4 := vec[4];
a6 := vec[5];
P22<X1,Y1,Z1,X2,Y2,Z2> := ProductProjectiveSpace(K, [2,2]);
ExE := Scheme(P22, [-X1^3 - a2*X1^2*Z1 + a1*X1*Y1*Z1 + Y1^2*Z1 - a4*X1*Z1^2 + a3*Y1*Z1^2 - a6*Z1^3, -X2^3 - a2*X2^2*Z2 + a1*X2*Y2*Z2 + Y2^2*Z2 - a4*X2*Z2^2 + a3*Y2*Z2^2 - a6*Z2^3]);
eqst4 :=[-512*X1*X2^10*Z1^2 - 1280*a*X1*X2^10*Z1^2 + 6144*X1*X2^9*Z1^2*Z2 - 9216*a*X1*X2^9*Z1^2*Z2 + 3072*X2^9*Y1*Z1^2*Z2 - 512*a*X2^9*Y1*Z1^2*Z2 + 3072*X1*X2^8*Y2*Z1^2*Z2 -   512*a*X1*X2^8*Y2*Z1^2*Z2 + 6144*X2^8*Y1*Y2*Z1^2*Z2 - 1024*a*X2^8*Y1*Y2*Z1^2*Z2 + 4096*X2^9*Z1^3*Z2 - 6144*a*X2^9*Z1^3*Z2 - 8192*X1^3*X2^8*Z2^2 + 4096*a*X1^3*X2^8*Z2^2 +   14336*X1^2*X2^8*Z1*Z2^2 - 5120*a*X1^2*X2^8*Z1*Z2^2 + 4096*X1*X2^8*Y1*Z1*Z2^2 + 2048*a*X1*X2^8*Y1*Z1*Z2^2 + 4096*X1^2*X2^7*Y2*Z1*Z2^2 + 2048*a*X1^2*X2^7*Y2*Z1*Z2^2 +   8192*X1*X2^7*Y1*Y2*Z1*Z2^2 + 4096*a*X1*X2^7*Y1*Y2*Z1*Z2^2 + 38208*X1*X2^8*Z1^2*Z2^2 - 18144*a*X1*X2^8*Z1^2*Z2^2 + 10752*X2^8*Y1*Z1^2*Z2^2 + 2304*a*X2^8*Y1*Z1^2*Z2^2 +   10752*X1*X2^7*Y2*Z1^2*Z2^2 + 2304*a*X1*X2^7*Y2*Z1^2*Z2^2 + 21504*X2^7*Y1*Y2*Z1^2*Z2^2 + 4608*a*X2^7*Y1*Y2*Z1^2*Z2^2 + 9216*X2^8*Z1^3*Z2^2 - 9728*a*X2^8*Z1^3*Z2^2 -   36864*X1^3*X2^7*Z2^3 + 6144*a*X1^3*X2^7*Z2^3 + 26112*X1^2*X2^7*Z1*Z2^3 - 256*a*X1^2*X2^7*Z1*Z2^3 + 7168*X1*X2^7*Y1*Z1*Z2^3 + 17920*a*X1*X2^7*Y1*Z1*Z2^3 +   7168*X1^2*X2^6*Y2*Z1*Z2^3 + 17920*a*X1^2*X2^6*Y2*Z1*Z2^3 + 14336*X1*X2^6*Y1*Y2*Z1*Z2^3 + 35840*a*X1*X2^6*Y1*Y2*Z1*Z2^3 + 41504*X1*X2^7*Z1^2*Z2^3 +   3920*a*X1*X2^7*Z1^2*Z2^3 + 9856*X2^7*Y1*Z1^2*Z2^3 + 10304*a*X2^7*Y1*Z1^2*Z2^3 + 9856*X1*X2^6*Y2*Z1^2*Z2^3 + 10304*a*X1*X2^6*Y2*Z1^2*Z2^3 + 19712*X2^6*Y1*Y2*Z1^2*Z2^3 +   20608*a*X2^6*Y1*Y2*Z1^2*Z2^3 - 13824*X2^7*Z1^3*Z2^3 + 6400*a*X2^7*Z1^3*Z2^3 - 53760*X1^3*X2^6*Z2^4 - 19712*a*X1^3*X2^6*Z2^4 - 37632*X1^2*X2^6*Z1*Z2^4 -   8064*a*X1^2*X2^6*Z1*Z2^4 - 7168*X1*X2^6*Y1*Z1*Z2^4 + 39424*a*X1*X2^6*Y1*Z1*Z2^4 - 7168*X1^2*X2^5*Y2*Z1*Z2^4 + 39424*a*X1^2*X2^5*Y2*Z1*Z2^4 - 14336*X1*X2^5*Y1*Y2*Z1*Z2^4 +   78848*a*X1*X2^5*Y1*Y2*Z1*Z2^4 - 73346*X1*X2^6*Z1^2*Z2^4 + 11291*a*X1*X2^6*Z1^2*Z2^4 - 5376*X2^6*Y1*Z1^2*Z2^4 + 15232*a*X2^6*Y1*Z1^2*Z2^4 - 5376*X1*X2^5*Y2*Z1^2*Z2^4 +   15232*a*X1*X2^5*Y2*Z1^2*Z2^4 - 10752*X2^5*Y1*Y2*Z1^2*Z2^4 + 30464*a*X2^5*Y1*Y2*Z1^2*Z2^4 - 58240*X2^6*Z1^3*Z2^4 + 12096*a*X2^6*Z1^3*Z2^4 - 3584*X1^3*X2^5*Z2^5 -   66304*a*X1^3*X2^5*Z2^5 - 87360*X1^2*X2^5*Z1*Z2^5 - 96544*a*X1^2*X2^5*Z1*Z2^5 - 13440*X1*X2^5*Y1*Z1*Z2^5 + 38080*a*X1*X2^5*Y1*Z1*Z2^5 - 13440*X1^2*X2^4*Y2*Z1*Z2^5 +   38080*a*X1^2*X2^4*Y2*Z1*Z2^5 - 26880*X1*X2^4*Y1*Y2*Z1*Z2^5 + 76160*a*X1*X2^4*Y1*Y2*Z1*Z2^5 - 155246*X1*X2^5*Z1^2*Z2^5 - 104307*a*X1*X2^5*Z1^2*Z2^5 -   16660*X2^5*Y1*Z1^2*Z2^5 + 12558*a*X2^5*Y1*Z1^2*Z2^5 - 16660*X1*X2^4*Y2*Z1^2*Z2^5 + 12558*a*X1*X2^4*Y2*Z1^2*Z2^5 - 33320*X2^4*Y1*Y2*Z1^2*Z2^5 +   25116*a*X2^4*Y1*Y2*Z1^2*Z2^5 - 47152*X2^5*Z1^3*Z2^5 - 33656*a*X2^5*Z1^3*Z2^5 + 77280*X1^3*X2^4*Z2^6 - 75600*a*X1^3*X2^4*Z2^6 - 8680*X1^2*X2^4*Z1*Z2^6 -   178500*a*X1^2*X2^4*Z1*Z2^6 - 560*X1*X2^4*Y1*Z1*Z2^6 + 25480*a*X1*X2^4*Y1*Z1*Z2^6 - 560*X1^2*X2^3*Y2*Z1*Z2^6 + 25480*a*X1^2*X2^3*Y2*Z1*Z2^6 - 1120*X1*X2^3*Y1*Y2*Z1*Z2^6 +   50960*a*X1*X2^3*Y1*Y2*Z1*Z2^6 - 33894*X1*X2^4*Z1^2*Z2^6 - 235487*a*X1*X2^4*Z1^2*Z2^6 - 14098*X2^4*Y1*Z1^2*Z2^6 + 10675*a*X2^4*Y1*Z1^2*Z2^6 - 14098*X1*X2^3*Y2*Z1^2*Z2^6 +   10675*a*X1*X2^3*Y2*Z1^2*Z2^6 - 28196*X2^3*Y1*Y2*Z1^2*Z2^6 + 21350*a*X2^3*Y1*Y2*Z1^2*Z2^6 + 34580*X2^4*Z1^3*Z2^6 - 82446*a*X2^4*Z1^3*Z2^6 + 91504*X1^3*X2^3*Z2^7 -   34664*a*X1^3*X2^3*Z2^7 + 69902*X1^2*X2^3*Z1*Z2^7 - 141309*a*X1^2*X2^3*Z1*Z2^7 + 2156*X1*X2^3*Y1*Z1*Z2^7 + 16590*a*X1*X2^3*Y1*Z1*Z2^7 + 2156*X1^2*X2^2*Y2*Z1*Z2^7 +   16590*a*X1^2*X2^2*Y2*Z1*Z2^7 + 4312*X1*X2^2*Y1*Y2*Z1*Z2^7 + 33180*a*X1*X2^2*Y1*Y2*Z1*Z2^7 + 103952*X1*X2^3*Z1^2*Z2^7 - 207832*a*X1*X2^3*Z1^2*Z2^7 -   10304*X2^3*Y1*Z1^2*Z2^7 + 10080*a*X2^3*Y1*Z1^2*Z2^7 - 10304*X1*X2^2*Y2*Z1^2*Z2^7 + 10080*a*X1*X2^2*Y2*Z1^2*Z2^7 - 20608*X2^2*Y1*Y2*Z1^2*Z2^7 +   20160*a*X2^2*Y1*Y2*Z1^2*Z2^7 + 82208*X2^3*Z1^3*Z2^7 - 70448*a*X2^3*Z1^3*Z2^7 + 44114*X1^3*X2^2*Z2^8 - 147*a*X1^3*X2^2*Z2^8 + 55426*X1^2*X2^2*Z1*Z2^8 -   56091*a*X1^2*X2^2*Z1*Z2^8 - 1414*X1*X2^2*Y1*Z1*Z2^8 + 6993*a*X1*X2^2*Y1*Z1*Z2^8 - 1414*X1^2*X2*Y2*Z1*Z2^8 + 6993*a*X1^2*X2*Y2*Z1*Z2^8 - 2828*X1*X2*Y1*Y2*Z1*Z2^8 +   13986*a*X1*X2*Y1*Y2*Z1*Z2^8 + 97290*X1*X2^2*Z1^2*Z2^8 - 93127*a*X1*X2^2*Z1^2*Z2^8 - 6228*X2^2*Y1*Z1^2*Z2^8 + 4846*a*X2^2*Y1*Z1^2*Z2^8 - 6228*X1*X2*Y2*Z1^2*Z2^8 +   4846*a*X1*X2*Y2*Z1^2*Z2^8 - 12456*X2*Y1*Y2*Z1^2*Z2^8 + 9692*a*X2*Y1*Y2*Z1^2*Z2^8 + 55732*X2^2*Z1^3*Z2^8 - 29054*a*X2^2*Z1^3*Z2^8 + 8544*X1^3*X2*Z2^9 +   4464*a*X1^3*X2*Z2^9 + 17164*X1^2*X2*Z1*Z2^9 - 10914*a*X1^2*X2*Z1*Z2^9 - 744*X1*X2*Y1*Z1*Z2^9 + 1084*a*X1*X2*Y1*Z1*Z2^9 - 744*X1^2*Y2*Z1*Z2^9 + 1084*a*X1^2*Y2*Z1*Z2^9 -   1488*X1*Y1*Y2*Z1*Z2^9 + 2168*a*X1*Y1*Y2*Z1*Z2^9 + 35752*X1*X2*Z1^2*Z2^9 - 21084*a*X1*X2*Z1^2*Z2^9 - 1456*X2*Y1*Z1^2*Z2^9 + 712*a*X2*Y1*Z1^2*Z2^9 - 1456*X1*Y2*Z1^2*Z2^9 +   712*a*X1*Y2*Z1^2*Z2^9 - 2912*Y1*Y2*Z1^2*Z2^9 + 1424*a*Y1*Y2*Z1^2*Z2^9 + 17408*X2*Z1^3*Z2^9 - 5632*a*X2*Z1^3*Z2^9 + 340*X1^3*Z2^10 + 914*a*X1^3*Z2^10 + 1998*X1^2*Z1*Z2^10 -   797*a*X1^2*Z1*Z2^10 + 5080*X1*Z1^2*Z2^10 - 1764*a*X1*Z1^2*Z2^10 + 2168*Z1^3*Z2^10 - 340*a*Z1^3*Z2^10,  -512*X2^10*Y1*Z1^2 - 1280*a*X2^10*Y1*Z1^2 - 1536*X1^2*X2^9*Z1*Z2 - 3840*a*X1^2*X2^9*Z1*Z2 + 6144*X1*X2^9*Y1*Z1*Z2 - 9216*a*X1*X2^9*Y1*Z1*Z2 - 9216*X1^2*X2^8*Y2*Z1*Z2 +   1536*a*X1^2*X2^8*Y2*Z1*Z2 + 128*X1*X2^9*Z1^2*Z2 + 2368*a*X1*X2^9*Z1^2*Z2 + 256*X2^9*Y1*Z1^2*Z2 - 3456*a*X2^9*Y1*Z1^2*Z2 + 3584*X1*X2^8*Y2*Z1^2*Z2 +   768*a*X1*X2^8*Y2*Z1^2*Z2 - 2048*X2^8*Y1*Y2*Z1^2*Z2 + 3072*a*X2^8*Y1*Y2*Z1^2*Z2 + 512*X1*X2^7*Y2^2*Z1^2*Z2 + 1280*a*X1*X2^7*Y2^2*Z1^2*Z2 + 1024*X2^7*Y1*Y2^2*Z1^2*Z2 +   2560*a*X2^7*Y1*Y2^2*Z1^2*Z2 + 1024*X2^9*Z1^3*Z2 + 2560*a*X2^9*Z1^3*Z2 + 6144*X2^8*Y2*Z1^3*Z2 - 1024*a*X2^8*Y2*Z1^3*Z2 + 2048*X1^3*X2^8*Z2^2 - 3072*a*X1^3*X2^8*Z2^2 -   4096*X1^3*X2^7*Y2*Z2^2 - 2048*a*X1^3*X2^7*Y2*Z2^2 + 3072*X1^2*X2^8*Z1*Z2^2 - 16896*a*X1^2*X2^8*Z1*Z2^2 + 52736*X1*X2^8*Y1*Z1*Z2^2 - 32000*a*X1*X2^8*Y1*Z1*Z2^2 +   4096*X2^8*Y1^2*Z1*Z2^2 + 2048*a*X2^8*Y1^2*Z1*Z2^2 - 32256*X1^2*X2^7*Y2*Z1*Z2^2 - 6912*a*X1^2*X2^7*Y2*Z1*Z2^2 + 4096*X1*X2^7*Y1*Y2*Z1*Z2^2 + 2048*a*X1*X2^7*Y1*Y2*Z1*Z2^2 +   8192*X2^7*Y1^2*Y2*Z1*Z2^2 + 4096*a*X2^7*Y1^2*Y2*Z1*Z2^2 - 800*X1*X2^8*Z1^2*Z2^2 + 3632*a*X1*X2^8*Z1^2*Z2^2 + 23296*X2^8*Y1*Z1^2*Z2^2 - 11392*a*X2^8*Y1*Z1^2*Z2^2 -   128*X1*X2^7*Y2*Z1^2*Z2^2 + 5824*a*X1*X2^7*Y2*Z1^2*Z2^2 - 16128*X2^7*Y1*Y2*Z1^2*Z2^2 + 12928*a*X2^7*Y1*Y2*Z1^2*Z2^2 - 2688*X1*X2^6*Y2^2*Z1^2*Z2^2 +   7616*a*X1*X2^6*Y2^2*Z1^2*Z2^2 - 5376*X2^6*Y1*Y2^2*Z1^2*Z2^2 + 15232*a*X2^6*Y1*Y2^2*Z1^2*Z2^2 + 2048*X2^8*Z1^3*Z2^2 + 5120*a*X2^8*Z1^3*Z2^2 + 13312*X2^7*Y2*Z1^3*Z2^2 +   512*a*X2^7*Y2*Z1^3*Z2^2 + 14848*X1^3*X2^7*Z2^3 - 12032*a*X1^3*X2^7*Z2^3 - 7168*X1^3*X2^6*Y2*Z2^3 - 17920*a*X1^3*X2^6*Y2*Z2^3 + 30144*X1^2*X2^7*Z1*Z2^3 -   19872*a*X1^2*X2^7*Z1*Z2^3 + 115968*X1*X2^7*Y1*Z1*Z2^3 - 9088*a*X1*X2^7*Y1*Z1*Z2^3 + 7168*X2^7*Y1^2*Z1*Z2^3 + 17920*a*X2^7*Y1^2*Z1*Z2^3 - 29568*X1^2*X2^6*Y2*Z1*Z2^3 -   30912*a*X1^2*X2^6*Y2*Z1*Z2^3 + 7168*X1*X2^6*Y1*Y2*Z1*Z2^3 + 17920*a*X1*X2^6*Y1*Y2*Z1*Z2^3 + 14336*X2^6*Y1^2*Y2*Z1*Z2^3 + 35840*a*X2^6*Y1^2*Y2*Z1*Z2^3 +   10200*X1*X2^7*Z1^2*Z2^3 - 13540*a*X1*X2^7*Z1^2*Z2^3 + 56528*X2^7*Y1*Z1^2*Z2^3 - 7928*a*X2^7*Y1*Z1^2*Z2^3 - 12320*X1*X2^6*Y2*Z1^2*Z2^3 - 12880*a*X1*X2^6*Y2*Z1^2*Z2^3 -   25536*X2^6*Y1*Y2*Z1^2*Z2^3 + 15008*a*X2^6*Y1*Y2*Z1^2*Z2^3 - 7840*X1*X2^5*Y2^2*Z1^2*Z2^3 + 12656*a*X1*X2^5*Y2^2*Z1^2*Z2^3 - 15680*X2^5*Y1*Y2^2*Z1^2*Z2^3 +   25312*a*X2^5*Y1*Y2^2*Z1^2*Z2^3 + 9600*X2^7*Z1^3*Z2^3 - 10816*a*X2^7*Z1^3*Z2^3 + 5376*X2^6*Y2*Z1^3*Z2^3 - 15232*a*X2^6*Y2*Z1^3*Z2^3 + 30464*X1^3*X2^6*Z2^4 -   9856*a*X1^3*X2^6*Z2^4 + 7168*X1^3*X2^5*Y2*Z2^4 - 39424*a*X1^3*X2^5*Y2*Z2^4 + 45024*X1^2*X2^6*Z1*Z2^4 + 15792*a*X1^2*X2^6*Z1*Z2^4 + 36288*X1*X2^6*Y1*Z1*Z2^4 +   69216*a*X1*X2^6*Y1*Z1*Z2^4 - 7168*X2^6*Y1^2*Z1*Z2^4 + 39424*a*X2^6*Y1^2*Z1*Z2^4 + 16128*X1^2*X2^5*Y2*Z1*Z2^4 - 45696*a*X1^2*X2^5*Y2*Z1*Z2^4 - 7168*X1*X2^5*Y1*Y2*Z1*Z2^4 +   39424*a*X1*X2^5*Y1*Y2*Z1*Z2^4 - 14336*X2^5*Y1^2*Y2*Z1*Z2^4 + 78848*a*X2^5*Y1^2*Y2*Z1*Z2^4 + 39690*X1*X2^6*Z1^2*Z2^4 - 28231*a*X1*X2^6*Z1^2*Z2^4 + 2450*X2^6*Y1*Z1^2*Z2^4 +   3213*a*X2^6*Y1*Z1^2*Z2^4 + 8680*X1*X2^5*Y2*Z1^2*Z2^4 - 50876*a*X1*X2^5*Y2*Z1^2*Z2^4 + 4816*X2^5*Y1*Y2*Z1^2*Z2^4 + 10248*a*X2^5*Y1*Y2*Z1^2*Z2^4 -   280*X1*X2^4*Y2^2*Z1^2*Z2^4 + 12740*a*X1*X2^4*Y2^2*Z1^2*Z2^4 - 560*X2^4*Y1*Y2^2*Z1^2*Z2^4 + 25480*a*X2^4*Y1*Y2^2*Z1^2*Z2^4 + 30912*X2^6*Z1^3*Z2^4 - 30240*a*X2^6*Z1^3*Z2^4 +   3584*X2^5*Y2*Z1^3*Z2^4 - 48384*a*X2^5*Y2*Z1^3*Z2^4 + 8512*X1^3*X2^5*Z2^5 + 14112*a*X1^3*X2^5*Z2^5 + 13440*X1^3*X2^4*Y2*Z2^5 - 38080*a*X1^3*X2^4*Y2*Z2^5 -   4998*X1^2*X2^5*Z1*Z2^5 + 55377*a*X1^2*X2^5*Z1*Z2^5 - 147336*X1*X2^5*Y1*Z1*Z2^5 + 51884*a*X1*X2^5*Y1*Z1*Z2^5 - 13440*X2^5*Y1^2*Z1*Z2^5 + 38080*a*X2^5*Y1^2*Z1*Z2^5 +   49980*X1^2*X2^4*Y2*Z1*Z2^5 - 37674*a*X1^2*X2^4*Y2*Z1*Z2^5 - 13440*X1*X2^4*Y1*Y2*Z1*Z2^5 + 38080*a*X1*X2^4*Y1*Y2*Z1*Z2^5 - 26880*X2^4*Y1^2*Y2*Z1*Z2^5 +   76160*a*X2^4*Y1^2*Y2*Z1*Z2^5 + 25200*X1*X2^5*Z1^2*Z2^5 + 280*a*X1*X2^5*Z1^2*Z2^5 - 98406*X2^5*Y1*Z1^2*Z2^5 - 52703*a*X2^5*Y1*Z1^2*Z2^5 + 16268*X1*X2^4*Y2*Z1^2*Z2^5 -   52066*a*X1*X2^4*Y2*Z1^2*Z2^5 + 28756*X2^4*Y1*Y2*Z1^2*Z2^5 + 10514*a*X2^4*Y1*Y2*Z1^2*Z2^5 + 6048*X1*X2^3*Y2^2*Z1^2*Z2^5 + 11536*a*X1*X2^3*Y2^2*Z1^2*Z2^5 +   12096*X2^3*Y1*Y2^2*Z1^2*Z2^5 + 23072*a*X2^3*Y1*Y2^2*Z1^2*Z2^5 + 20356*X2^5*Z1^3*Z2^5 - 8694*a*X2^5*Z1^3*Z2^5 - 6440*X2^4*Y2*Z1^3*Z2^5 - 51044*a*X2^4*Y2*Z1^3*Z2^5 -   38360*X1^3*X2^4*Z2^6 + 25060*a*X1^3*X2^4*Z2^6 + 560*X1^3*X2^3*Y2*Z2^6 - 25480*a*X1^3*X2^3*Y2*Z2^6 - 68838*X1^2*X2^4*Z1*Z2^6 + 35553*a*X1^2*X2^4*Z1*Z2^6 -   188650*X1*X2^4*Y1*Z1*Z2^6 - 75369*a*X1*X2^4*Y1*Z1*Z2^6 - 560*X2^4*Y1^2*Z1*Z2^6 + 25480*a*X2^4*Y1^2*Z1*Z2^6 + 42294*X1^2*X2^3*Y2*Z1*Z2^6 - 32025*a*X1^2*X2^3*Y2*Z1*Z2^6 -   560*X1*X2^3*Y1*Y2*Z1*Z2^6 + 25480*a*X1*X2^3*Y1*Y2*Z1*Z2^6 - 1120*X2^3*Y1^2*Y2*Z1*Z2^6 + 50960*a*X2^3*Y1^2*Y2*Z1*Z2^6 - 37226*X1*X2^4*Z1^2*Z2^6 +   30807*a*X1*X2^4*Z1^2*Z2^6 - 81270*X2^4*Y1*Z1^2*Z2^6 - 144263*a*X2^4*Y1*Z1^2*Z2^6 - 6776*X1*X2^3*Y2*Z1^2*Z2^6 - 35756*a*X1*X2^3*Y2*Z1^2*Z2^6 + 26502*X2^3*Y1*Y2*Z1^2*Z2^6 -   1617*a*X2^3*Y1*Y2*Z1^2*Z2^6 + 6202*X1*X2^2*Y2^2*Z1^2*Z2^6 + 4529*a*X1*X2^2*Y2^2*Z1^2*Z2^6 + 12404*X2^2*Y1*Y2^2*Z1^2*Z2^6 + 9058*a*X2^2*Y1*Y2^2*Z1^2*Z2^6 -   30828*X2^4*Z1^3*Z2^6 + 26418*a*X2^4*Z1^3*Z2^6 - 27076*X2^3*Y2*Z1^3*Z2^6 - 29610*a*X2^3*Y2*Z1^3*Z2^6 - 46830*X1^3*X2^3*Z2^7 + 9037*a*X1^3*X2^3*Z2^7 -   2156*X1^3*X2^2*Y2*Z2^7 - 16590*a*X1^3*X2^2*Y2*Z2^7 - 60144*X1^2*X2^3*Z1*Z2^7 - 15960*a*X1^2*X2^3*Z1*Z2^7 - 81298*X1*X2^3*Y1*Z1*Z2^7 - 142989*a*X1*X2^3*Y1*Z1*Z2^7 +   2156*X2^3*Y1^2*Z1*Z2^7 + 16590*a*X2^3*Y1^2*Z1*Z2^7 + 30912*X1^2*X2^2*Y2*Z1*Z2^7 - 30240*a*X1^2*X2^2*Y2*Z1*Z2^7 + 2156*X1*X2^2*Y1*Y2*Z1*Z2^7 +   16590*a*X1*X2^2*Y1*Y2*Z1*Z2^7 + 4312*X2^2*Y1^2*Y2*Z1*Z2^7 + 33180*a*X2^2*Y1^2*Y2*Z1*Z2^7 - 59752*X1*X2^3*Z1^2*Z2^7 + 23548*a*X1*X2^3*Z1^2*Z2^7 + 9368*X2^3*Y1*Z1^2*Z2^7 -   147716*a*X2^3*Y1*Z1^2*Z2^7 - 9576*X1*X2^2*Y2*Z1^2*Z2^7 - 23044*a*X1*X2^2*Y2*Z1^2*Z2^7 + 20384*X2^2*Y1*Y2*Z1^2*Z2^7 - 9968*a*X2^2*Y1*Y2*Z1^2*Z2^7 +   5040*X1*X2*Y2^2*Z1^2*Z2^7 + 56*a*X1*X2*Y2^2*Z1^2*Z2^7 + 10080*X2*Y1*Y2^2*Z1^2*Z2^7 + 112*a*X2*Y1*Y2^2*Z1^2*Z2^7 - 53564*X2^3*Z1^3*Z2^7 + 28714*a*X2^3*Z1^3*Z2^7 -   24920*X2^2*Y2*Z1^3*Z2^7 - 13020*a*X2^2*Y2*Z1^3*Z2^7 - 21350*X1^3*X2^2*Z2^8 - 3423*a*X1^3*X2^2*Z2^8 + 1414*X1^3*X2*Y2*Z2^8 - 6993*a*X1^3*X2*Y2*Z2^8 -   15030*X1^2*X2^2*Z1*Z2^8 - 28839*a*X1^2*X2^2*Z1*Z2^8 + 6682*X1*X2^2*Y1*Z1*Z2^8 - 99231*a*X1*X2^2*Y1*Z1*Z2^8 - 1414*X2^2*Y1^2*Z1*Z2^8 + 6993*a*X2^2*Y1^2*Z1*Z2^8 +   18684*X1^2*X2*Y2*Z1*Z2^8 - 14538*a*X1^2*X2*Y2*Z1*Z2^8 - 1414*X1*X2*Y1*Y2*Z1*Z2^8 + 6993*a*X1*X2*Y1*Y2*Z1*Z2^8 - 2828*X2*Y1^2*Y2*Z1*Z2^8 + 13986*a*X2*Y1^2*Y2*Z1*Z2^8 -   33268*X1*X2^2*Z1^2*Z2^8 + 6366*a*X1*X2^2*Z1^2*Z2^8 + 40382*X2^2*Y1*Z1^2*Z2^8 - 76101*a*X2^2*Y1*Z1^2*Z2^8 - 1960*X1*X2*Y2*Z1^2*Z2^8 - 9124*a*X1*X2*Y2*Z1^2*Z2^8 +   9108*X2*Y1*Y2*Z1^2*Z2^8 - 4814*a*X2*Y1*Y2*Z1^2*Z2^8 + 1440*X1*Y2^2*Z1^2*Z2^8 + 16*a*X1*Y2^2*Z1^2*Z2^8 + 2880*Y1*Y2^2*Z1^2*Z2^8 + 32*a*Y1*Y2^2*Z1^2*Z2^8 -   32680*X2^2*Z1^3*Z2^8 + 12380*a*X2^2*Z1^3*Z2^8 - 9628*X2*Y2*Z1^3*Z2^8 - 4294*a*X2*Y2*Z1^3*Z2^8 - 3900*X1^3*X2*Z2^9 - 2774*a*X1^3*X2*Z2^9 + 744*X1^3*Y2*Z2^9 -   1084*a*X1^3*Y2*Z2^9 + 2424*X1^2*X2*Z1*Z2^9 - 11988*a*X1^2*X2*Z1*Z2^9 + 17644*X1*X2*Y1*Z1*Z2^9 - 32754*a*X1*X2*Y1*Z1*Z2^9 - 744*X2*Y1^2*Z1*Z2^9 + 1084*a*X2*Y1^2*Z1*Z2^9 +   4368*X1^2*Y2*Z1*Z2^9 - 2136*a*X1^2*Y2*Z1*Z2^9 - 744*X1*Y1*Y2*Z1*Z2^9 + 1084*a*X1*Y1*Y2*Z1*Z2^9 - 1488*Y1^2*Y2*Z1*Z2^9 + 2168*a*Y1^2*Y2*Z1*Z2^9 - 8648*X1*X2*Z1^2*Z2^9 +   268*a*X1*X2*Z1^2*Z2^9 + 19880*X2*Y1*Z1^2*Z2^9 - 19804*a*X2*Y1*Z1^2*Z2^9 + 32*X1*Y2*Z1^2*Z2^9 - 1456*a*X1*Y2*Z1^2*Z2^9 + 1456*Y1*Y2*Z1^2*Z2^9 - 712*a*Y1*Y2*Z1^2*Z2^9 -   9416*X2*Z1^3*Z2^9 + 2444*a*X2*Z1^3*Z2^9 - 1424*Y2*Z1^3*Z2^9 - 744*a*Y2*Z1^3*Z2^9 - 170*X1^3*Z2^10 - 457*a*X1^3*Z2^10 + 1116*X1^2*Z1*Z2^10 - 1626*a*X1^2*Z1*Z2^10 +   4230*X1*Y1*Z1*Z2^10 - 4049*a*X1*Y1*Z1*Z2^10 - 898*X1*Z1^2*Z2^10 - 101*a*X1*Z1^2*Z2^10 + 3284*Y1*Z1^2*Z2^10 - 1966*a*Y1*Z1^2*Z2^10 - 1084*Z1^3*Z2^10 + 170*a*Z1^3*Z2^10,  -512*X2^10*Z1^3 - 1280*a*X2^10*Z1^3 + 6144*X1*X2^9*Z1^2*Z2 - 9216*a*X1*X2^9*Z1^2*Z2 + 1536*X2^9*Z1^3*Z2 - 4352*a*X2^9*Z1^3*Z2 + 24576*X1^2*X2^8*Z1*Z2^2 -   12288*a*X1^2*X2^8*Z1*Z2^2 + 38400*X1*X2^8*Z1^2*Z2^2 - 26880*a*X1*X2^8*Z1^2*Z2^2 + 13632*X2^8*Z1^3*Z2^2 - 5856*a*X2^8*Z1^3*Z2^2 + 16384*X1^3*X2^7*Z2^3 +   110592*X1^2*X2^7*Z1*Z2^3 - 18432*a*X1^2*X2^7*Z1*Z2^3 + 89856*X1*X2^7*Z1^2*Z2^3 - 8832*a*X1*X2^7*Z1^2*Z2^3 + 24416*X2^7*Z1^3*Z2^3 + 3184*a*X2^7*Z1^3*Z2^3 +   57344*X1^3*X2^6*Z2^4 + 28672*a*X1^3*X2^6*Z2^4 + 161280*X1^2*X2^6*Z1*Z2^4 + 59136*a*X1^2*X2^6*Z1*Z2^4 + 73920*X1*X2^6*Z1^2*Z2^4 + 77280*a*X1*X2^6*Z1^2*Z2^4 +   7070*X2^6*Z1^3*Z2^4 + 22379*a*X2^6*Z1^3*Z2^4 + 43008*X1^3*X2^5*Z2^5 + 107520*a*X1^3*X2^5*Z2^5 + 10752*X1^2*X2^5*Z1*Z2^5 + 198912*a*X1^2*X2^5*Z1*Z2^5 -   59976*X1*X2^5*Z1^2*Z2^5 + 148428*a*X1*X2^5*Z1^2*Z2^5 - 30912*X2^5*Z1^3*Z2^5 + 30240*a*X2^5*Z1^3*Z2^5 - 53760*X1^3*X2^4*Z2^6 + 152320*a*X1^3*X2^4*Z2^6 -   231840*X1^2*X2^4*Z1*Z2^6 + 226800*a*X1^2*X2^4*Z1*Z2^6 - 179970*X1*X2^4*Z1^2*Z2^6 + 103131*a*X1*X2^4*Z1^2*Z2^6 - 44380*X2^4*Z1^3*Z2^6 + 12250*a*X2^4*Z1^3*Z2^6 -   103040*X1^3*X2^3*Z2^7 + 100800*a*X1^3*X2^3*Z2^7 - 274512*X1^2*X2^3*Z1*Z2^7 + 103992*a*X1^2*X2^3*Z1*Z2^7 - 151200*X1*X2^3*Z1^2*Z2^7 - 1680*a*X1*X2^3*Z1^2*Z2^7 -   21376*X2^3*Z1^3*Z2^7 - 10432*a*X2^3*Z1^3*Z2^7 - 61152*X1^3*X2^2*Z2^8 + 29904*a*X1^3*X2^2*Z2^8 - 132342*X1^2*X2^2*Z1*Z2^8 + 441*a*X1^2*X2^2*Z1*Z2^8 -   48744*X1*X2^2*Z1^2*Z2^8 - 43140*a*X1*X2^2*Z1^2*Z2^8 + 2472*X2^2*Z1^3*Z2^8 - 14172*a*X2^2*Z1^3*Z2^8 - 15176*X1^3*X2*Z2^9 + 2380*a*X1^3*X2*Z2^9 - 25632*X1^2*X2*Z1*Z2^9 -   13392*a*X1^2*X2*Z1*Z2^9 + 480*X1*X2*Z1^2*Z2^9 - 21840*a*X1*X2*Z1^2*Z2^9 + 5888*X2*Z1^3*Z2^9 - 5760*a*X2*Z1^3*Z2^9 - 1254*X1^3*Z2^10 - 287*a*X1^3*Z2^10 -   1020*X1^2*Z1*Z2^10 - 2742*a*X1^2*Z1*Z2^10 + 2232*X1*Z1^2*Z2^10 - 3252*a*X1*Z1^2*Z2^10 + 1456*Z1^3*Z2^10 - 712*a*Z1^3*Z2^10,  -4096*X1^8*X2^3*Z1^2 - 4096*a*X1^8*X2^3*Z1^2 - 30720*X1^7*X2^3*Z1^3 - 6144*a*X1^7*X2^3*Z1^3 - 73472*X1^6*X2^3*Z1^4 + 19712*a*X1^6*X2^3*Z1^4 - 69888*X1^5*X2^3*Z1^5 +   66304*a*X1^5*X2^3*Z1^5 + 1680*X1^4*X2^3*Z1^6 + 75600*a*X1^4*X2^3*Z1^6 + 56840*X1^3*X2^3*Z1^7 + 34664*a*X1^3*X2^3*Z1^7 + 43967*X1^2*X2^3*Z1^8 + 147*a*X1^2*X2^3*Z1^8 +   13008*X1*X2^3*Z1^9 - 4464*a*X1*X2^3*Z1^9 + 1254*X2^3*Z1^10 - 914*a*X2^3*Z1^10 + 9216*X1^8*X2^2*Z1^2*Z2 + 5120*a*X1^8*X2^2*Z1^2*Z2 + 6144*X1^7*X2^2*Y1*Z1^2*Z2 -   2048*a*X1^7*X2^2*Y1*Z1^2*Z2 + 6144*X1^8*X2*Y2*Z1^2*Z2 - 2048*a*X1^8*X2*Y2*Z1^2*Z2 + 12288*X1^7*X2*Y1*Y2*Z1^2*Z2 - 4096*a*X1^7*X2*Y1*Y2*Z1^2*Z2 + 25856*X1^7*X2^2*Z1^3*Z2 +   256*a*X1^7*X2^2*Z1^3*Z2 + 25088*X1^6*X2^2*Y1*Z1^3*Z2 - 17920*a*X1^6*X2^2*Y1*Z1^3*Z2 + 25088*X1^7*X2*Y2*Z1^3*Z2 - 17920*a*X1^7*X2*Y2*Z1^3*Z2 + 50176*X1^6*X2*Y1*Y2*Z1^3*Z2 -   35840*a*X1^6*X2*Y1*Y2*Z1^3*Z2 - 45696*X1^6*X2^2*Z1^4*Z2 + 8064*a*X1^6*X2^2*Z1^4*Z2 + 32256*X1^5*X2^2*Y1*Z1^4*Z2 - 39424*a*X1^5*X2^2*Y1*Z1^4*Z2 + 32256*X1^6*X2*Y2*Z1^4*Z2 -   39424*a*X1^6*X2*Y2*Z1^4*Z2 + 64512*X1^5*X2*Y1*Y2*Z1^4*Z2 - 78848*a*X1^5*X2*Y1*Y2*Z1^4*Z2 - 183904*X1^5*X2^2*Z1^5*Z2 + 96544*a*X1^5*X2^2*Z1^5*Z2 +   24640*X1^4*X2^2*Y1*Z1^5*Z2 - 38080*a*X1^4*X2^2*Y1*Z1^5*Z2 + 24640*X1^5*X2*Y2*Z1^5*Z2 - 38080*a*X1^5*X2*Y2*Z1^5*Z2 + 49280*X1^4*X2*Y1*Y2*Z1^5*Z2 -   76160*a*X1^4*X2*Y1*Y2*Z1^5*Z2 - 187180*X1^4*X2^2*Z1^6*Z2 + 178500*a*X1^4*X2^2*Z1^6*Z2 + 24920*X1^3*X2^2*Y1*Z1^6*Z2 - 25480*a*X1^3*X2^2*Y1*Z1^6*Z2 +   24920*X1^4*X2*Y2*Z1^6*Z2 - 25480*a*X1^4*X2*Y2*Z1^6*Z2 + 49840*X1^3*X2*Y1*Y2*Z1^6*Z2 - 50960*a*X1^3*X2*Y1*Y2*Z1^6*Z2 - 71407*X1^3*X2^2*Z1^7*Z2 +   141309*a*X1^3*X2^2*Z1^7*Z2 + 18746*X1^2*X2^2*Y1*Z1^7*Z2 - 16590*a*X1^2*X2^2*Y1*Z1^7*Z2 + 18746*X1^3*X2*Y2*Z1^7*Z2 - 16590*a*X1^3*X2*Y2*Z1^7*Z2 +   37492*X1^2*X2*Y1*Y2*Z1^7*Z2 - 33180*a*X1^2*X2*Y1*Y2*Z1^7*Z2 - 665*X1^2*X2^2*Z1^8*Z2 + 56091*a*X1^2*X2^2*Z1^8*Z2 + 5579*X1*X2^2*Y1*Z1^8*Z2 - 6993*a*X1*X2^2*Y1*Z1^8*Z2 +   5579*X1^2*X2*Y2*Z1^8*Z2 - 6993*a*X1^2*X2*Y2*Z1^8*Z2 + 11158*X1*X2*Y1*Y2*Z1^8*Z2 - 13986*a*X1*X2*Y1*Y2*Z1^8*Z2 + 6250*X1*X2^2*Z1^9*Z2 + 10914*a*X1*X2^2*Z1^9*Z2 +   340*X2^2*Y1*Z1^9*Z2 - 1084*a*X2^2*Y1*Z1^9*Z2 + 340*X1*X2*Y2*Z1^9*Z2 - 1084*a*X1*X2*Y2*Z1^9*Z2 + 680*X2*Y1*Y2*Z1^9*Z2 - 2168*a*X2*Y1*Y2*Z1^9*Z2 + 1201*X2^2*Z1^10*Z2 +   797*a*X2^2*Z1^10*Z2 - 1792*X1^10*X2*Z2^2 + 1280*a*X1^10*X2*Z2^2 - 3072*X1^9*X2*Z1*Z2^2 + 9216*a*X1^9*X2*Z1*Z2^2 + 2560*X1^8*X2*Y1*Z1*Z2^2 + 512*a*X1^8*X2*Y1*Z1*Z2^2 +   2560*X1^9*Y2*Z1*Z2^2 + 512*a*X1^9*Y2*Z1*Z2^2 + 5120*X1^8*Y1*Y2*Z1*Z2^2 + 1024*a*X1^8*Y1*Y2*Z1*Z2^2 + 20064*X1^8*X2*Z1^2*Z2^2 + 18144*a*X1^8*X2*Z1^2*Z2^2 +   13056*X1^7*X2*Y1*Z1^2*Z2^2 - 2304*a*X1^7*X2*Y1*Z1^2*Z2^2 + 13056*X1^8*Y2*Z1^2*Z2^2 - 2304*a*X1^8*Y2*Z1^2*Z2^2 + 26112*X1^7*Y1*Y2*Z1^2*Z2^2 - 4608*a*X1^7*Y1*Y2*Z1^2*Z2^2 +   45424*X1^7*X2*Z1^3*Z2^2 - 3920*a*X1^7*X2*Z1^3*Z2^2 + 20160*X1^6*X2*Y1*Z1^3*Z2^2 - 10304*a*X1^6*X2*Y1*Z1^3*Z2^2 + 20160*X1^7*Y2*Z1^3*Z2^2 - 10304*a*X1^7*Y2*Z1^3*Z2^2 +   40320*X1^6*Y1*Y2*Z1^3*Z2^2 - 20608*a*X1^6*Y1*Y2*Z1^3*Z2^2 - 62055*X1^6*X2*Z1^4*Z2^2 - 11291*a*X1^6*X2*Z1^4*Z2^2 + 9856*X1^5*X2*Y1*Z1^4*Z2^2 -   15232*a*X1^5*X2*Y1*Z1^4*Z2^2 + 9856*X1^6*Y2*Z1^4*Z2^2 - 15232*a*X1^6*Y2*Z1^4*Z2^2 + 19712*X1^5*Y1*Y2*Z1^4*Z2^2 - 30464*a*X1^5*Y1*Y2*Z1^4*Z2^2 - 259553*X1^5*X2*Z1^5*Z2^2 +   104307*a*X1^5*X2*Z1^5*Z2^2 - 4102*X1^4*X2*Y1*Z1^5*Z2^2 - 12558*a*X1^4*X2*Y1*Z1^5*Z2^2 - 4102*X1^5*Y2*Z1^5*Z2^2 - 12558*a*X1^5*Y2*Z1^5*Z2^2 - 8204*X1^4*Y1*Y2*Z1^5*Z2^2 -   25116*a*X1^4*Y1*Y2*Z1^5*Z2^2 - 269381*X1^4*X2*Z1^6*Z2^2 + 235487*a*X1^4*X2*Z1^6*Z2^2 - 3423*X1^3*X2*Y1*Z1^6*Z2^2 - 10675*a*X1^3*X2*Y1*Z1^6*Z2^2 - 3423*X1^4*Y2*Z1^6*Z2^2 -   10675*a*X1^4*Y2*Z1^6*Z2^2 - 6846*X1^3*Y1*Y2*Z1^6*Z2^2 - 21350*a*X1^3*Y1*Y2*Z1^6*Z2^2 - 103880*X1^3*X2*Z1^7*Z2^2 + 207832*a*X1^3*X2*Z1^7*Z2^2 - 224*X1^2*X2*Y1*Z1^7*Z2^2 -   10080*a*X1^2*X2*Y1*Z1^7*Z2^2 - 224*X1^3*Y2*Z1^7*Z2^2 - 10080*a*X1^3*Y2*Z1^7*Z2^2 - 448*X1^2*Y1*Y2*Z1^7*Z2^2 - 20160*a*X1^2*Y1*Y2*Z1^7*Z2^2 + 4163*X1^2*X2*Z1^8*Z2^2 +   93127*a*X1^2*X2*Z1^8*Z2^2 - 1382*X1*X2*Y1*Z1^8*Z2^2 - 4846*a*X1*X2*Y1*Z1^8*Z2^2 - 1382*X1^2*Y2*Z1^8*Z2^2 - 4846*a*X1^2*Y2*Z1^8*Z2^2 - 2764*X1*Y1*Y2*Z1^8*Z2^2 -   9692*a*X1*Y1*Y2*Z1^8*Z2^2 + 14668*X1*X2*Z1^9*Z2^2 + 21084*a*X1*X2*Z1^9*Z2^2 - 744*X2*Y1*Z1^9*Z2^2 - 712*a*X2*Y1*Z1^9*Z2^2 - 744*X1*Y2*Z1^9*Z2^2 - 712*a*X1*Y2*Z1^9*Z2^2 -   1488*Y1*Y2*Z1^9*Z2^2 - 1424*a*Y1*Y2*Z1^9*Z2^2 + 3316*X2*Z1^10*Z2^2 + 1764*a*X2*Z1^10*Z2^2 - 2048*X1^9*Z1*Z2^3 + 6144*a*X1^9*Z1*Z2^3 - 512*X1^8*Z1^2*Z2^3 +   9728*a*X1^8*Z1^2*Z2^3 - 7424*X1^7*Z1^3*Z2^3 - 6400*a*X1^7*Z1^3*Z2^3 - 46144*X1^6*Z1^4*Z2^3 - 12096*a*X1^6*Z1^4*Z2^3 - 80808*X1^5*Z1^5*Z2^3 + 33656*a*X1^5*Z1^5*Z2^3 -   47866*X1^4*Z1^6*Z2^3 + 82446*a*X1^4*Z1^6*Z2^3 + 11760*X1^3*Z1^7*Z2^3 + 70448*a*X1^3*Z1^7*Z2^3 + 26678*X1^2*Z1^8*Z2^3 + 29054*a*X1^2*Z1^8*Z2^3 + 11776*X1*Z1^9*Z2^3 +   5632*a*X1*Z1^9*Z2^3 + 1828*Z1^10*Z2^3 + 340*a*Z1^10*Z2^3, 5120*X1^8*X2^3*Z1^2 + 1024*a*X1^8*X2^3*Z1^2 + 6144*X1^7*X2^3*Y1*Z1^2 - 2048*a*X1^7*X2^3*Y1*Z1^2 +   27904*X1^7*X2^3*Z1^3 - 5888*a*X1^7*X2^3*Z1^3 + 25088*X1^6*X2^3*Y1*Z1^3 - 17920*a*X1^6*X2^3*Y1*Z1^3 + 52864*X1^6*X2^3*Z1^4 - 29568*a*X1^6*X2^3*Z1^4 +   32256*X1^5*X2^3*Y1*Z1^4 - 39424*a*X1^5*X2^3*Y1*Z1^4 + 47264*X1^5*X2^3*Z1^5 - 52192*a*X1^5*X2^3*Z1^5 + 24640*X1^4*X2^3*Y1*Z1^5 - 38080*a*X1^4*X2^3*Y1*Z1^5 +   11620*X1^4*X2^3*Z1^6 - 50540*a*X1^4*X2^3*Z1^6 + 24920*X1^3*X2^3*Y1*Z1^6 - 25480*a*X1^3*X2^3*Y1*Z1^6 - 19047*X1^3*X2^3*Z1^7 - 25627*a*X1^3*X2^3*Z1^7 +   18746*X1^2*X2^3*Y1*Z1^7 - 16590*a*X1^2*X2^3*Y1*Z1^7 - 19194*X1^2*X2^3*Z1^8 - 3570*a*X1^2*X2^3*Z1^8 + 5579*X1*X2^3*Y1*Z1^8 - 6993*a*X1*X2^3*Y1*Z1^8 - 6334*X1*X2^3*Z1^9 +   1690*a*X1*X2^3*Z1^9 + 340*X2^3*Y1*Z1^9 - 1084*a*X2^3*Y1*Z1^9 - 627*X2^3*Z1^10 + 457*a*X2^3*Z1^10 + 5376*X1^9*X2^2*Z1*Z2 - 3840*a*X1^9*X2^2*Z1*Z2 +   7680*X1^8*X2^2*Y1*Z1*Z2 + 1536*a*X1^8*X2^2*Y1*Z1*Z2 + 3072*X1^9*X2*Y2*Z1*Z2 - 9216*a*X1^9*X2*Y2*Z1*Z2 + 4608*X1^8*X2^2*Z1^2*Z2 - 22016*a*X1^8*X2^2*Z1^2*Z2 +   33024*X1^7*X2^2*Y1*Z1^2*Z2 - 4864*a*X1^7*X2^2*Y1*Z1^2*Z2 - 26880*X1^8*X2*Y2*Z1^2*Z2 - 29952*a*X1^8*X2*Y2*Z1^2*Z2 - 18432*X1^7*X2*Y1*Y2*Z1^2*Z2 +   6144*a*X1^7*X2*Y1*Y2*Z1^2*Z2 - 6144*X1^8*Y2^2*Z1^2*Z2 + 2048*a*X1^8*Y2^2*Z1^2*Z2 - 12288*X1^7*Y1*Y2^2*Z1^2*Z2 + 4096*a*X1^7*Y1*Y2^2*Z1^2*Z2 - 36128*X1^7*X2^2*Z1^3*Z2 -   20128*a*X1^7*X2^2*Z1^3*Z2 + 35392*X1^6*X2^2*Y1*Z1^3*Z2 - 12992*a*X1^6*X2^2*Y1*Z1^3*Z2 - 131968*X1^7*X2*Y2*Z1^3*Z2 + 8832*a*X1^7*X2*Y2*Z1^3*Z2 -   75264*X1^6*X2*Y1*Y2*Z1^3*Z2 + 53760*a*X1^6*X2*Y1*Y2*Z1^3*Z2 - 25088*X1^7*Y2^2*Z1^3*Z2 + 17920*a*X1^7*Y2^2*Z1^3*Z2 - 50176*X1^6*Y1*Y2^2*Z1^3*Z2 +   35840*a*X1^6*Y1*Y2^2*Z1^3*Z2 - 15120*X1^6*X2^2*Z1^4*Z2 + 7728*a*X1^6*X2^2*Z1^4*Z2 - 2688*X1^5*X2^2*Y1*Z1^4*Z2 - 6272*a*X1^5*X2^2*Y1*Z1^4*Z2 - 137760*X1^6*X2*Y2*Z1^4*Z2 +   108640*a*X1^6*X2*Y2*Z1^4*Z2 - 96768*X1^5*X2*Y1*Y2*Z1^4*Z2 + 118272*a*X1^5*X2*Y1*Y2*Z1^4*Z2 - 32256*X1^6*Y2^2*Z1^4*Z2 + 39424*a*X1^6*Y2^2*Z1^4*Z2 -   64512*X1^5*Y1*Y2^2*Z1^4*Z2 + 78848*a*X1^5*Y1*Y2^2*Z1^4*Z2 + 133525*X1^5*X2^2*Z1^5*Z2 - 41167*a*X1^5*X2^2*Z1^5*Z2 - 36946*X1^4*X2^2*Y1*Z1^5*Z2 +   406*a*X1^4*X2^2*Y1*Z1^5*Z2 + 70812*X1^5*X2*Y2*Z1^5*Z2 + 89964*a*X1^5*X2*Y2*Z1^5*Z2 - 73920*X1^4*X2*Y1*Y2*Z1^5*Z2 + 114240*a*X1^4*X2*Y1*Y2*Z1^5*Z2 -   24640*X1^5*Y2^2*Z1^5*Z2 + 38080*a*X1^5*Y2^2*Z1^5*Z2 - 49280*X1^4*Y1*Y2^2*Z1^5*Z2 + 76160*a*X1^4*Y1*Y2^2*Z1^5*Z2 + 220465*X1^4*X2^2*Z1^6*Z2 - 142947*a*X1^4*X2^2*Z1^6*Z2 -   35189*X1^3*X2^2*Y1*Z1^6*Z2 - 6545*a*X1^3*X2^2*Y1*Z1^6*Z2 + 239099*X1^4*X2*Y2*Z1^6*Z2 - 49889*a*X1^4*X2*Y2*Z1^6*Z2 - 74760*X1^3*X2*Y1*Y2*Z1^6*Z2 +   76440*a*X1^3*X2*Y1*Y2*Z1^6*Z2 - 24920*X1^4*Y2^2*Z1^6*Z2 + 25480*a*X1^4*Y2^2*Z1^6*Z2 - 49840*X1^3*Y1*Y2^2*Z1^6*Z2 + 50960*a*X1^3*Y1*Y2^2*Z1^6*Z2 +   147511*X1^3*X2^2*Z1^7*Z2 - 157269*a*X1^3*X2^2*Z1^7*Z2 - 19418*X1^2*X2^2*Y1*Z1^7*Z2 - 13650*a*X1^2*X2^2*Y1*Z1^7*Z2 + 205541*X1^3*X2*Y2*Z1^7*Z2 -   126399*a*X1^3*X2*Y2*Z1^7*Z2 - 56238*X1^2*X2*Y1*Y2*Z1^7*Z2 + 49770*a*X1^2*X2*Y1*Y2*Z1^7*Z2 - 18746*X1^3*Y2^2*Z1^7*Z2 + 16590*a*X1^3*Y2^2*Z1^7*Z2 -   37492*X1^2*Y1*Y2^2*Z1^7*Z2 + 33180*a*X1^2*Y1*Y2^2*Z1^7*Z2 + 44534*X1^2*X2^2*Z1^8*Z2 - 84930*a*X1^2*X2^2*Z1^8*Z2 - 9725*X1*X2^2*Y1*Z1^8*Z2 - 7545*a*X1*X2^2*Y1*Z1^8*Z2 +   86970*X1^2*X2*Y2*Z1^8*Z2 - 92238*a*X1^2*X2*Y2*Z1^8*Z2 - 16737*X1*X2*Y1*Y2*Z1^8*Z2 + 20979*a*X1*X2*Y1*Y2*Z1^8*Z2 - 5579*X1^2*Y2^2*Z1^8*Z2 + 6993*a*X1^2*Y2^2*Z1^8*Z2 -   11158*X1*Y1*Y2^2*Z1^8*Z2 + 13986*a*X1*Y1*Y2^2*Z1^8*Z2 + 3314*X1*X2^2*Z1^9*Z2 - 22902*a*X1*X2^2*Z1^9*Z2 - 2572*X2^2*Y1*Z1^9*Z2 - 1052*a*X2^2*Y1*Z1^9*Z2 +   14770*X1*X2*Y2*Z1^9*Z2 - 31670*a*X1*X2*Y2*Z1^9*Z2 - 1020*X2*Y1*Y2*Z1^9*Z2 + 3252*a*X2*Y1*Y2*Z1^9*Z2 - 340*X1*Y2^2*Z1^9*Z2 + 1084*a*X1*Y2^2*Z1^9*Z2 - 680*Y1*Y2^2*Z1^9*Z2 +   2168*a*Y1*Y2^2*Z1^9*Z2 - 691*X2^2*Z1^10*Z2 - 2423*a*X2^2*Z1^10*Z2 - 181*X2*Y2*Z1^10*Z2 - 4049*a*X2*Y2*Z1^10*Z2 + 1792*X1^10*X2*Z2^2 - 1280*a*X1^10*X2*Z2^2 +   1792*X1^10*Y2*Z2^2 - 1280*a*X1^10*Y2*Z2^2 + 576*X1^9*X2*Z1*Z2^2 - 6848*a*X1^9*X2*Z1*Z2^2 - 6912*X1^8*X2*Y1*Z1*Z2^2 + 256*a*X1^8*X2*Y1*Z1*Z2^2 - 1792*X1^7*X2*Y1^2*Z1*Z2^2 +   1280*a*X1^7*X2*Y1^2*Z1*Z2^2 + 640*X1^9*Y2*Z1*Z2^2 - 3968*a*X1^9*Y2*Z1*Z2^2 - 6144*X1^8*Y1*Y2*Z1*Z2^2 + 2048*a*X1^8*Y1*Y2*Z1*Z2^2 - 3584*X1^7*Y1^2*Y2*Z1*Z2^2 +   2560*a*X1^7*Y1^2*Y2*Z1*Z2^2 - 22896*X1^8*X2*Z1^2*Z2^2 - 14512*a*X1^8*X2*Z1^2*Z2^2 - 18752*X1^7*X2*Y1*Z1^2*Z2^2 + 8128*a*X1^7*X2*Y1*Z1^2*Z2^2 -   4928*X1^6*X2*Y1^2*Z1^2*Z2^2 + 7616*a*X1^6*X2*Y1^2*Z1^2*Z2^2 - 24960*X1^8*Y2*Z1^2*Z2^2 - 9088*a*X1^8*Y2*Z1^2*Z2^2 - 22912*X1^7*Y1*Y2*Z1^2*Z2^2 +   17536*a*X1^7*Y1*Y2*Z1^2*Z2^2 - 9856*X1^6*Y1^2*Y2*Z1^2*Z2^2 + 15232*a*X1^6*Y1^2*Y2*Z1^2*Z2^2 - 42084*X1^7*X2*Z1^3*Z2^2 - 9620*a*X1^7*X2*Z1^3*Z2^2 +   5040*X1^6*X2*Y1*Z1^3*Z2^2 - 2576*a*X1^6*X2*Y1*Z1^3*Z2^2 - 4816*X1^5*X2*Y1^2*Z1^3*Z2^2 + 12656*a*X1^5*X2*Y1^2*Z1^3*Z2^2 - 68760*X1^7*Y2*Z1^3*Z2^2 +   2376*a*X1^7*Y2*Z1^3*Z2^2 - 29792*X1^6*Y1*Y2*Z1^3*Z2^2 + 35616*a*X1^6*Y1*Y2*Z1^3*Z2^2 - 9632*X1^5*Y1^2*Y2*Z1^3*Z2^2 + 25312*a*X1^5*Y1^2*Y2*Z1^3*Z2^2 +   50596*X1^6*X2*Z1^4*Z2^2 - 16940*a*X1^6*X2*Z1^4*Z2^2 + 32340*X1^5*X2*Y1*Z1^4*Z2^2 - 35644*a*X1^5*X2*Y1*Z1^4*Z2^2 - 12460*X1^4*X2*Y1^2*Z1^4*Z2^2 +   12740*a*X1^4*X2*Y1^2*Z1^4*Z2^2 - 15519*X1^6*Y2*Z1^4*Z2^2 + 18445*a*X1^6*Y2*Z1^4*Z2^2 - 34776*X1^5*Y1*Y2*Z1^4*Z2^2 + 40712*a*X1^5*Y1*Y2*Z1^4*Z2^2 -   24920*X1^4*Y1^2*Y2*Z1^4*Z2^2 + 25480*a*X1^4*Y1^2*Y2*Z1^4*Z2^2 + 234073*X1^5*X2*Z1^5*Z2^2 - 104027*a*X1^5*X2*Z1^5*Z2^2 + 39900*X1^4*X2*Y1*Z1^5*Z2^2 -   39508*a*X1^4*X2*Y1*Z1^5*Z2^2 - 17584*X1^3*X2*Y1^2*Z1^5*Z2^2 + 11536*a*X1^3*X2*Y1^2*Z1^5*Z2^2 + 155211*X1^5*Y2*Z1^5*Z2^2 - 40145*a*X1^5*Y2*Z1^5*Z2^2 -   31066*X1^4*Y1*Y2*Z1^5*Z2^2 + 35630*a*X1^4*Y1*Y2*Z1^5*Z2^2 - 35168*X1^3*Y1^2*Y2*Z1^5*Z2^2 + 23072*a*X1^3*Y1^2*Y2*Z1^5*Z2^2 + 275800*X1^4*X2*Z1^6*Z2^2 -   204680*a*X1^4*X2*Z1^6*Z2^2 + 45955*X1^3*X2*Y1*Z1^6*Z2^2 - 25081*a*X1^3*X2*Y1*Z1^6*Z2^2 - 10731*X1^2*X2*Y1^2*Z1^6*Z2^2 + 4529*a*X1^2*X2*Y1^2*Z1^6*Z2^2 +   228956*X1^4*Y2*Z1^6*Z2^2 - 133588*a*X1^4*Y2*Z1^6*Z2^2 - 18039*X1^3*Y1*Y2*Z1^6*Z2^2 + 19733*a*X1^3*Y1*Y2*Z1^6*Z2^2 - 21462*X1^2*Y1^2*Y2*Z1^6*Z2^2 +   9058*a*X1^2*Y1^2*Y2*Z1^6*Z2^2 + 140084*X1^3*X2*Z1^7*Z2^2 - 184284*a*X1^3*X2*Z1^7*Z2^2 + 32844*X1^2*X2*Y1*Z1^7*Z2^2 - 12964*a*X1^2*X2*Y1*Z1^7*Z2^2 -   5096*X1*X2*Y1^2*Z1^7*Z2^2 + 56*a*X1*X2*Y1^2*Z1^7*Z2^2 + 138572*X1^3*Y2*Z1^7*Z2^2 - 137636*a*X1^3*Y2*Z1^7*Z2^2 - 9968*X1^2*Y1*Y2*Z1^7*Z2^2 + 10192*a*X1^2*Y1*Y2*Z1^7*Z2^2 -   10192*X1*Y1^2*Y2*Z1^7*Z2^2 + 112*a*X1*Y1^2*Y2*Z1^7*Z2^2 + 22739*X1^2*X2*Z1^8*Z2^2 - 86761*a*X1^2*X2*Z1^8*Z2^2 + 12466*X1*X2*Y1*Z1^8*Z2^2 - 4278*a*X1*X2*Y1*Z1^8*Z2^2 -   1456*X2*Y1^2*Z1^8*Z2^2 + 16*a*X2*Y1^2*Z1^8*Z2^2 + 37101*X1^2*Y2*Z1^8*Z2^2 - 71255*a*X1^2*Y2*Z1^8*Z2^2 - 1530*X1*Y1*Y2*Z1^8*Z2^2 + 4878*a*X1*Y1*Y2*Z1^8*Z2^2 -   2912*Y1^2*Y2*Z1^8*Z2^2 + 32*a*Y1^2*Y2*Z1^8*Z2^2 - 6288*X1*X2*Z1^9*Z2^2 - 20816*a*X1*X2*Z1^9*Z2^2 + 2168*X2*Y1*Z1^9*Z2^2 - 744*a*X2*Y1*Z1^9*Z2^2 + 668*X1*Y2*Z1^9*Z2^2 -   19092*a*X1*Y2*Z1^9*Z2^2 + 744*Y1*Y2*Z1^9*Z2^2 + 712*a*Y1*Y2*Z1^9*Z2^2 - 2317*X2*Z1^10*Z2^2 - 1865*a*X2*Z1^10*Z2^2 - 1318*Y2*Z1^10*Z2^2 - 1966*a*Y2*Z1^10*Z2^2 -   1536*X1^9*Z1*Z2^3 - 3584*a*X1^9*Z1*Z2^3 - 5120*X1^8*Y1*Z1*Z2^3 - 1024*a*X1^8*Y1*Z1*Z2^3 - 6656*X1^8*Z1^2*Z2^3 - 4608*a*X1^8*Z1^2*Z2^3 - 13824*X1^7*Y1*Z1^2*Z2^3 +   512*a*X1^7*Y1*Z1^2*Z2^3 + 8640*X1^7*Z1^3*Z2^3 - 4416*a*X1^7*Z1^3*Z2^3 + 9856*X1^6*Y1*Z1^3*Z2^3 - 15232*a*X1^6*Y1*Z1^3*Z2^3 + 45472*X1^6*Z1^4*Z2^3 -   18144*a*X1^6*Z1^4*Z2^3 + 44800*X1^5*Y1*Z1^4*Z2^3 - 48384*a*X1^5*Y1*Z1^4*Z2^3 + 69146*X1^5*Z1^5*Z2^3 - 42350*a*X1^5*Z1^5*Z2^3 + 57484*X1^4*Y1*Z1^5*Z2^3 -   51044*a*X1^4*Y1*Z1^5*Z2^3 + 52276*X1^4*Z1^6*Z2^3 - 56028*a*X1^4*Z1^6*Z2^3 + 56686*X1^3*Y1*Z1^6*Z2^3 - 29610*a*X1^3*Y1*Z1^6*Z2^3 + 13090*X1^3*Z1^7*Z2^3 -   41734*a*X1^3*Z1^7*Z2^3 + 37940*X1^2*Y1*Z1^7*Z2^3 - 13020*a*X1^2*Y1*Z1^7*Z2^3 - 6378*X1^2*Z1^8*Z2^3 - 16674*a*X1^2*Z1^8*Z2^3 + 13922*X1*Y1*Z1^8*Z2^3 -   4294*a*X1*Y1*Z1^8*Z2^3 - 4804*X1*Z1^9*Z2^3 - 3188*a*X1*Z1^9*Z2^3 + 2168*Y1*Z1^9*Z2^3 - 744*a*Y1*Z1^9*Z2^3 - 914*Z1^10*Z2^3 - 170*a*Z1^10*Z2^3,  16384*X1^7*X2^3*Z1^3 + 86016*X1^6*X2^3*Z1^4 - 28672*a*X1^6*X2^3*Z1^4 + 150528*X1^5*X2^3*Z1^5 - 107520*a*X1^5*X2^3*Z1^5 + 98560*X1^4*X2^3*Z1^6 - 152320*a*X1^4*X2^3*Z1^6 -   2240*X1^3*X2^3*Z1^7 - 100800*a*X1^3*X2^3*Z1^7 - 31248*X1^2*X2^3*Z1^8 - 29904*a*X1^2*X2^3*Z1^8 - 12796*X1*X2^3*Z1^9 - 2380*a*X1*X2^3*Z1^9 - 1541*X2^3*Z1^10 +   287*a*X2^3*Z1^10 + 12288*X1^8*X2^2*Z1^2*Z2 + 12288*a*X1^8*X2^2*Z1^2*Z2 + 92160*X1^7*X2^2*Z1^3*Z2 + 18432*a*X1^7*X2^2*Z1^3*Z2 + 220416*X1^6*X2^2*Z1^4*Z2 -   59136*a*X1^6*X2^2*Z1^4*Z2 + 209664*X1^5*X2^2*Z1^5*Z2 - 198912*a*X1^5*X2^2*Z1^5*Z2 - 5040*X1^4*X2^2*Z1^6*Z2 - 226800*a*X1^4*X2^2*Z1^6*Z2 - 170520*X1^3*X2^2*Z1^7*Z2 -   103992*a*X1^3*X2^2*Z1^7*Z2 - 131901*X1^2*X2^2*Z1^8*Z2 - 441*a*X1^2*X2^2*Z1^8*Z2 - 39024*X1*X2^2*Z1^9*Z2 + 13392*a*X1*X2^2*Z1^9*Z2 - 3762*X2^2*Z1^10*Z2 +   2742*a*X2^2*Z1^10*Z2 - 3072*X1^9*X2*Z1*Z2^2 + 9216*a*X1^9*X2*Z1*Z2^2 + 11520*X1^8*X2*Z1^2*Z2^2 + 26880*a*X1^8*X2*Z1^2*Z2^2 + 81024*X1^7*X2*Z1^3*Z2^2 +   8832*a*X1^7*X2*Z1^3*Z2^2 + 151200*X1^6*X2*Z1^4*Z2^2 - 77280*a*X1^6*X2*Z1^4*Z2^2 + 88452*X1^5*X2*Z1^5*Z2^2 - 148428*a*X1^5*X2*Z1^5*Z2^2 - 76839*X1^4*X2*Z1^6*Z2^2 -   103131*a*X1^4*X2*Z1^6*Z2^2 - 152880*X1^3*X2*Z1^7*Z2^2 + 1680*a*X1^3*X2*Z1^7*Z2^2 - 91884*X1^2*X2*Z1^8*Z2^2 + 43140*a*X1^2*X2*Z1^8*Z2^2 - 21360*X1*X2*Z1^9*Z2^2 +   21840*a*X1*X2*Z1^9*Z2^2 - 1020*X2*Z1^10*Z2^2 + 3252*a*X2*Z1^10*Z2^2 - 1792*X1^10*Z2^3 + 1280*a*X1^10*Z2^3 - 2816*X1^9*Z1*Z2^3 + 4352*a*X1^9*Z1*Z2^3 + 7776*X1^8*Z1^2*Z2^3 +   5856*a*X1^8*Z1^2*Z2^3 + 27600*X1^7*Z1^3*Z2^3 - 3184*a*X1^7*Z1^3*Z2^3 + 29449*X1^6*Z1^4*Z2^3 - 22379*a*X1^6*Z1^4*Z2^3 - 672*X1^5*Z1^5*Z2^3 - 30240*a*X1^5*Z1^5*Z2^3 -   32130*X1^4*Z1^6*Z2^3 - 12250*a*X1^4*Z1^6*Z2^3 - 31808*X1^3*Z1^7*Z2^3 + 10432*a*X1^3*Z1^7*Z2^3 - 11700*X1^2*Z1^8*Z2^3 + 14172*a*X1^2*Z1^8*Z2^3 + 128*X1*Z1^9*Z2^3 +   5760*a*X1*Z1^9*Z2^3 + 744*Z1^10*Z2^3 + 712*a*Z1^10*Z2^3];
t4 := Normalisation(map<ExE->ExE | eqst4>);




K<a> := GF(2,8);
E<X,Y,Z> := EllipticCurve([K![1,0],K![-1,0],K![0,0],K![-2,0],K![-1,0]]);
TorsionSubgroup(E);
frob := map< E -> E | [X^2, Y^2, Z^2] >;
dualfrob := map< E -> E | [X*(X + Z)^2, Y*(X^2 + X*Z + Y*Z + Z^2), X^2*Z] >;  
IrreducibleComponents(BaseScheme(dualfrob));
Normalisation(Expand(frob*dualfrob));
Normalisation(Expand(dualfrob*frob));
Normalisation(MultiplicationByMMap(E,2));
[2*pt: pt in Points(E)];
[frob(dualfrob(pt)): pt in Points(E)];
[dualfrob(frob(pt)): pt in Points(E)];
[2*pt eq frob(dualfrob(pt)): pt in Points(E)];
pts2 := [E![0,1,0]] cat [pt: pt in Points(E) | Order(pt) eq 2];
pts3 := [E![0,1,0]] cat [pt: pt in Points(E) | Order(pt) eq 3];
pts22 := &cat[[<pt1,pt2>: pt2 in pts2]: pt1 in pts2];
pts33 := [<pt1,pt1>: pt1 in pts3];
t4pts22 := [<pair[1]+frob(pair[2]),-dualfrob(pair[1])-pair[2]>: pair in pts22];
t3pts22 := [<pair[2],-pair[1]-pair[2]>: pair in pts22];
[pts22[i] eq t4pts22[i]: i in [2..4]]; // Here we see that there is one non-trivial point fixed by t4
[<pair[2],-pair[1]-pair[2]>: pair in pts22]; // These form an orbit which should be an E7


vec := [K![1,0],K![-1,0],K![0,0],K![-2,0],K![-1,0]];
a1 := vec[1];
a2 := vec[2];
a3 := vec[3];
a4 := vec[4];
a6 := vec[5];
P22<X1,Y1,Z1,X2,Y2,Z2> := ProductProjectiveSpace(K, [2,2]);
ExE := Scheme(P22, [-X1^3 - a2*X1^2*Z1 + a1*X1*Y1*Z1 + Y1^2*Z1 - a4*X1*Z1^2 + a3*Y1*Z1^2 - a6*Z1^3, -X2^3 - a2*X2^2*Z2 + a1*X2*Y2*Z2 + Y2^2*Z2 - a4*X2*Z2^2 + a3*Y2*Z2^2 - a6*Z2^3]);
eqst4 := [(X2^2*Z1 + X1*Z2^2)*(X1*X2^4*Z1 + X1^2*X2^2*Z2^2 + X2^2*Y1*Z1*Z2^2 + X1*Y2^2*Z1*Z2^2), X2^6*Y1*Z1^2 + X1*X2^4*Y1*Z1*Z2^2 + X1^2*X2^2*Y2^2*Z1*Z2^2 + X2^2*Y1*Y2^2*Z1^2*Z2^2 +   X1*Y2^4*Z1^2*Z2^2 + X1^3*Y2^2*Z2^4 + X2^2*Y1^2*Z1*Z2^4 + X1*Y1*Y2^2*Z1*Z2^4, (X2^2*Z1 + X1*Z2^2)^3,  X1*(X1*X2*Z1 + X1^2*Z2 + Z1^2*Z2)*(X1^3*X2^2*Z1 + X1*X2^2*Z1^3 + X1^4*X2*Z2 + X1^2*X2*Y1*Z1*Z2 + X1^3*Y2*Z1*Z2 + X1*X2*Y1*Z1^2*Z2 + X2*Y1^2*Z1^2*Z2 + X2*Y1*Z1^3*Z2 +    X1*Y2*Z1^3*Z2 + X2*Z1^4*Z2), X1^5*X2^3*Z1^2 + X1^4*X2^3*Y1*Z1^2 + X1^3*X2^3*Y1*Z1^3 + X1^2*X2^3*Y1^2*Z1^3 + X1^3*X2^3*Z1^4 + X1^2*X2^3*Y1*Z1^4 + X1^5*X2^2*Y1*Z1*Z2 +   X1^6*X2*Y2*Z1*Z2 + X1^3*X2^2*Y1^2*Z1^2*Z2 + X1^5*X2*Y2*Z1^2*Z2 + X1^4*X2*Y1*Y2*Z1^2*Z2 + X1^5*Y2^2*Z1^2*Z2 + X1^3*X2^2*Y1*Z1^3*Z2 + X1^2*X2^2*Y1^2*Z1^3*Z2 +   X1^3*X2*Y1*Y2*Z1^3*Z2 + X1^2*X2*Y1^2*Y2*Z1^3*Z2 + X1*X2^2*Y1^2*Z1^4*Z2 + X1^3*X2*Y2*Z1^4*Z2 + X1^2*X2*Y1*Y2*Z1^4*Z2 + X1^3*Y2^2*Z1^4*Z2 + X1*X2^2*Y1*Z1^5*Z2 +   X1^2*X2*Y2*Z1^5*Z2 + X1^7*X2*Z2^2 + X1^7*Y2*Z2^2 + X1^5*X2*Y1*Z1*Z2^2 + X1^4*X2*Y1^2*Z1*Z2^2 + X1^6*Y2*Z1*Z2^2 + X1^5*Y1*Y2*Z1*Z2^2 + X1^5*X2*Z1^2*Z2^2 +   X1^4*X2*Y1*Z1^2*Z2^2 + X1^3*X2*Y1^2*Z1^2*Z2^2 + X1^5*Y2*Z1^2*Z2^2 + X1^4*Y1*Y2*Z1^2*Z2^2 + X1^3*Y1^2*Y2*Z1^2*Z2^2 + X1^2*X2*Y1^2*Z1^3*Z2^2 + X2*Y1^4*Z1^3*Z2^2 +   X1^3*X2*Z1^4*Z2^2 + X1^2*X2*Y1*Z1^4*Z2^2 + X1*X2*Y1^2*Z1^4*Z2^2 + X1^3*Y2*Z1^4*Z2^2 + X1^2*Y1*Y2*Z1^4*Z2^2 + X1*Y1^2*Y2*Z1^4*Z2^2 + X1*X2*Y1*Z1^5*Z2^2 +   X2*Y1^2*Z1^5*Z2^2 + X1^2*Y2*Z1^5*Z2^2 + X1*Y1*Y2*Z1^5*Z2^2 + X1*X2*Z1^6*Z2^2 + X1*Y2*Z1^6*Z2^2, X1*(X1*X2*Z1 + X1^2*Z2 + Z1^2*Z2)^3];
t4 := Normalisation(map<ExE->ExE | eqst4>);
t41 := Normalisation(map<ExE->E | eqst4[1..3]>);
ptsExE := &cat [[ExE!(Coordinates(pt1) cat Coordinates(pt2)): pt1 in Points(E)]: pt2 in Points(E)];
ptsExE[50..60];
[t4(pt): pt in ptsExE[50..60]];

k<r> := GF(3,2);
E<X,Y,Z> := EllipticCurve([r*0,0,0,-1,0]);
FormalGroupLaw(E, 15);
frob := map< E -> E | [X^3, Y^3, Z^3] >;
FormalGroupHomomorphism(frob, 5);
inv := map< E -> E | [X, -Y, Z] >;
FormalGroupHomomorphism(inv, 5);
cm := map< E -> E | [X+Z, Y, Z] >;
PS<u> := PowerSeriesRing(k,50);
PS!FormalGroupHomomorphism(cm, 50);
PS!FormalGroupHomomorphism(cm*cm, 50);
Pol<u,v> := PolynomialRing(k,2);
aut:= map<Pol->Pol |[u + u^3 + 2*u^7 + 2*u^11 + u^15 + 2*u^19 + 2*u^35 + u^39 + 2*u^43 + 2*u^47, v + 2*v^3 + v^7 + v^11 + 2*v^15 + v^19 + v^35 + 2*v^39 + v^43 + v^47]>;

// Quotient by SL(2,3);
Q := Rationals();
K<zeta5> := CyclotomicField(5);
B := QuaternionAlgebra<K | -5, -3>;
IsMatrixRing(B);
F<s2i> := NumberField(Polynomial([2, 0, 1]));
M4 := Matrix(F, 2, 2, [-1+s2i,-2, -s2i, 1-s2i]); 
N4 := Matrix(F, 2, 2, [1, s2i, s2i, -1]); 
T4 := Matrix(F, 2, 2, [0, -1, 1, 0]);
S4 := Matrix(F, 2, 2, [s2i, -1, -1, -s2i]);
T3 := Matrix(F, 2, 2, [-1, -1, 1, 0]);
Q8 := sub<GL(2, F) | M4, N4>;
Q82 := sub<GL(2, F) | T4, S4>;
[M4*M4*N4*N4, N4^4, M4*N4*M4*N4^(-1)];
SL := sub<GL(2, F) | N4, T3>; 
GroupName(Q8);
GroupName(Q82);
GroupName(SL);
K<s2> := NumberField(Polynomial([-2, 0, 1]));
F<s2i> := ext<K | Polynomial([2, 0, 1])>;
E := EllipticCurve([0*s2i, -1, 0, -3, -1]);
TwoTorsionSubgroup(E);
phi := map< E-> E | [-1/2*((X + Z)*(X^2 + Z^2)), (s2i*Y*(X^2 + 2*X*Z - Z^2))/4, Z*(X + Z)^2]>;
TwoTorsionSubgroup(E);
phi := map< E-> E | [-1/2*((X + Z)*(X^2 + Z^2)), (s2i*Y*(X^2 + 2*X*Z - Z^2))/4, Z*(X + Z)^2]>;
Tor2 := [E![0,1,0*s2], E![-1,0*s2,1], E![1+s2,0,1], E![1-s2,0,1]];
PairsTor2 := &cat[[[pt1,pt2]: pt1 in Tor2]: pt2 in Tor2];
S4PairsTor2 := [[E!(phi(pt[1]))-pt[2], -pt[1]-E!(phi(pt[2]))]: pt in PairsTor2];
[<PairsTor2[i],S4PairsTor2[i]>: i in [1..16]];
[1, s2i, s2i, -1];
N4PairsTor2 := [[pt[1]+E!(phi(pt[2])), E!(phi(pt[1]))-pt[2]]: pt in PairsTor2];
[<PairsTor2[i],N4PairsTor2[i]>: i in [1..16]];
[-1+s2i,-2, -s2i, 1-s2i];
M4PairsTor2 := [[-pt[1]+E!(phi(pt[1]))-pt[2]-pt[2], -E!(phi(pt[1]))+pt[2]-E!(phi(pt[2]))]: pt in PairsTor2];
[<PairsTor2[i],M4PairsTor2[i]>: i in [1..16]];

// Some Sage code to compute the 2-isogeny corresponding to the CM by Q(sqrt(-2))  
// E = EllipticCurve([0, -1, 0, -3, -1])
// K.<a> = NumberField(x^2 + 2)
// EK = E.base_extend(K)
// psis = EK.isogenies_prime_degree(2)
// for iso in psis:
    // phi = iso.rational_maps()
    // print(f"Isogeny from {iso.domain()} to {iso.codomain()}:")
    // print(f"x-coordinate map: {phi[0]}")
    // print(f"y-coordinate map: {phi[1]}\n")
// [psi.codomain().is_isomorphic(EK) for psi in psis]

// Quotient by SL(2,3);
F<s2i> := NumberField(Polynomial([2, 0, 1]));
M4 := Matrix(F, 2, 2, [-1+s2i,-2, -s2i, 1-s2i]); 
N4 := Matrix(F, 2, 2, [1, s2i, s2i, -1]); 
T4 := Matrix(F, 2, 2, [0, -1, 1, 0]);
S4 := Matrix(F, 2, 2, [s2i, -1, -1, -s2i]);
T3 := Matrix(F, 2, 2, [-1, -1, 1, 0]);
Q8 := sub<GL(2, F) | M4, N4>;
Q82 := sub<GL(2, F) | T4, S4>;
[M4*M4*N4*N4, N4^4, M4*N4*M4*N4^(-1)];
[T3^2*N4*T3,T3*N4*T3^2];
els3 := [T3, N4*T3*N4^3, N4*T3, T3*N4];
els3;
[Order(g): g in els3];
SL := sub<GL(2, F) | N4, T3>; 
GroupName(Q8);
GroupName(Q82);
GroupName(SL);
K<s2> := NumberField(Polynomial([-2, 0, 1]));
F<s2i> := ext<K | Polynomial([2, 0, 1])>;
E<X,Y,Z> := EllipticCurve([0*s2i, -1, 0, -3, -1]);
TwoTorsionSubgroup(E);
phi := map< E-> E | [-1/2*((X + Z)*(X^2 + Z^2)), (s2i*Y*(X^2 + 2*X*Z - Z^2))/4, Z*(X + Z)^2]>;
Tor2 := [E![0,1,0*s2], E![-1,0*s2,1], E![1+s2,0,1], E![1-s2,0,1]];
PairsTor2 := &cat[[[pt1,pt2]: pt1 in Tor2]: pt2 in Tor2];
S4PairsTor2 := [[E!(phi(pt[1]))-pt[2], -pt[1]-E!(phi(pt[2]))]: pt in PairsTor2];
[<PairsTor2[i],S4PairsTor2[i]>: i in [1..16]];
[1, s2i, s2i, -1];
N4PairsTor2 := [[pt[1]+E!(phi(pt[2])), E!(phi(pt[1]))-pt[2]]: pt in PairsTor2];
[<PairsTor2[i],N4PairsTor2[i]>: i in [1..16]];
[-1+s2i,-2, -s2i, 1-s2i];
M4PairsTor2 := [[-pt[1]+E!(phi(pt[1]))-pt[2]-pt[2], -E!(phi(pt[1]))+pt[2]-E!(phi(pt[2]))]: pt in PairsTor2];
[<PairsTor2[i],M4PairsTor2[i]>: i in [1..16]];


==> anc/Generalised-Kummer-surfaces-1.0.0/Quotients_of_products_of_elliptic_curves/Quotients_of_products_of_elliptic_curves.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    735794,      19514]
NotebookOptionsPosition[    705492,      19003]
NotebookOutlinePosition[    705881,      19019]
CellTagsIndexPosition[    705838,      19016]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "NotebookEvaluate", "[", 
    "\"\</home/aghernandez/Documents/Equations-of-the-Jacobian-of-a-genus-2-\
curve-in-characteristic-2/Part 1 - Constructing a basis of the \
Jacobian.nb\>\"", "]"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "first", " ", "evaluate", " ", "part", " ", "1.", " ", "This", 
     " ", "may", " ", "come", " ", "with", " ", "some", " ", "warnings"}], 
    ",", " ", 
    RowBox[{
    "but", " ", "it", " ", "should", " ", "still", " ", "be", " ", "fine"}]}],
    "*)"}]}]], "Input",
 CellChangeTimes->{{3.9059486038837976`*^9, 3.905948615025104*^9}, {
   3.9067044087974777`*^9, 3.906704418326343*^9}, {3.914265036426072*^9, 
   3.91426506262717*^9}, 3.914496897972829*^9, {3.9168291374167233`*^9, 
   3.91682913778343*^9}, {3.9173509082892113`*^9, 3.917350946031188*^9}, {
   3.917421333147564*^9, 3.9174213534233637`*^9}, {3.919433699437149*^9, 
   3.919433709345736*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"97197bd2-68f4-4f26-9bf9-ee83ad6e34dd"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"Function\\\"}]\\) in \\!\\(\\*RowBox[{RowBox[{\
\\\"(\\\", RowBox[{RowBox[{\\\"Factor\\\", \\\"[\\\", RowBox[{\\\"#1\\\", \
\\\",\\\", RowBox[{\\\"Modulus\\\", \\\"\[Rule]\\\", \\\"2\\\"}]}], \
\\\"]\\\"}], \\\"&\\\"}], \\\")\\\"}], \\\"[\\\", \\\"pol_\\\", \
\\\"]\\\"}]\\) is Protected.\"", 2, 14, 27, 34101152777688878192, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.966420447074514*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"356c96c2-7e5e-4174-ba6b-b34184b6bf60"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 34, 28, 
   34101152777688878192, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.966420447320374*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"c68f124b-cca2-4dba-894b-8282391501ba"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 34, 29, 
   34101152777688878192, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.966420447325055*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"6ed3973d-3a91-4476-9cd0-a29ef074361d"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 34, 30, 
   34101152777688878192, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.96642044732957*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"a1fde442-aa8e-40b1-b1a5-3edf571b39ba"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Factor\\\", \\\"::\\\", \
\\\"facmm\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 34, 31, 34101152777688878192, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.966420447334011*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"a304a576-1900-48ae-bc9e-7cf95db5031e"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 70, 32, 
   34101152777688878192, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9664204504167624`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"f2c0db55-3527-4264-b66a-18fb79032c65"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 70, 33, 
   34101152777688878192, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9664204504212227`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"997edeed-9484-444a-91a7-b84d6ba1f79b"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 70, 34, 
   34101152777688878192, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.966420450425346*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"c7b21488-67a9-423a-8e54-c01bd3ce9ef2"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Factor\\\", \\\"::\\\", \
\\\"facmm\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 70, 35, 34101152777688878192, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9664204504303427`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"d335785b-0f62-44eb-b1aa-1e77f1eb8a1a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Factor2", "=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Modulus", "->", "2"}]}], "]"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.945252094950952*^9, 3.9452520974970913`*^9}, 
   3.9664093489185543`*^9},
 CellLabel->
  "In[199]:=",ExpressionUUID->"a8113386-24ab-419d-85c3-453ed90b6e2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Factor3", "=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Modulus", "->", "3"}]}], "]"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9450690520444517`*^9, 3.9450690604704237`*^9}, 
   3.966409352568533*^9},
 CellLabel->
  "In[200]:=",ExpressionUUID->"f3904013-b712-42bd-906b-7274e9d1f64e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ec1", "=", 
   RowBox[{
    RowBox[{"y1", "^", "2"}], "+", 
    RowBox[{"a1", " ", "x1", " ", "y1"}], "+", 
    RowBox[{"a3", " ", "y1"}], "-", 
    RowBox[{"x1", "^", "3"}], "-", 
    RowBox[{"a2", " ", 
     RowBox[{"x1", "^", "2"}]}], "-", 
    RowBox[{"a4", " ", "x1"}], "-", "a6"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9449850850762157`*^9, 3.9449851051837893`*^9}, {
   3.9449851542903852`*^9, 3.944985186734288*^9}, {3.9449852755551243`*^9, 
   3.944985279561482*^9}, {3.945229642053266*^9, 3.945229687566731*^9}, {
   3.945255108928646*^9, 3.945255123760292*^9}, 3.9664093551658363`*^9},
 CellLabel->
  "In[201]:=",ExpressionUUID->"737dc8b0-c826-4122-b8ea-4e087fe1cbd0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ec2", "=", 
   RowBox[{"ec1", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "->", "x2"}], ",", 
      RowBox[{"y1", "->", "y2"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.944985280269355*^9, 3.944985290357564*^9}, {
   3.9452551410849943`*^9, 3.945255147393598*^9}, 3.9664093693724546`*^9},
 CellLabel->
  "In[202]:=",ExpressionUUID->"28736c0a-cb67-41b2-82ef-6691d8819a9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ec", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Z", "^", "3"}], "ec1"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", "->", 
        RowBox[{"X", "/", "Z"}]}], ",", 
       RowBox[{"y1", "->", 
        RowBox[{"Y", "/", "Z"}]}]}], "}"}]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.94498534258289*^9, 3.944985382881137*^9}, {
   3.945315626440336*^9, 3.945315630131624*^9}, 3.966409379805072*^9},
 CellLabel->
  "In[203]:=",ExpressionUUID->"2d11b687-7fb9-4787-a3a4-bf055b8cc803"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dec", "=", 
   RowBox[{"D", "[", 
    RowBox[{"ec", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"X", ",", "Y", ",", "Z"}], "}"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.94498538490371*^9, 3.9449853908445168`*^9}, {
   3.944985431856626*^9, 3.944985432929394*^9}, 3.966409383311418*^9},
 CellLabel->
  "In[204]:=",ExpressionUUID->"f8d9ea60-df94-4ec4-ad62-980edc193d26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cub", "=", 
   RowBox[{
    RowBox[{"X", "^", "3"}], "+", 
    RowBox[{"Y", "^", "3"}], "+", 
    RowBox[{"Z", "^", "3"}], "-", 
    RowBox[{"l", " ", "X", " ", "Y", " ", "Z"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.944985505431097*^9, 3.944985525400301*^9}, {
   3.944987413631777*^9, 3.9449874139316263`*^9}, {3.945069216710301*^9, 
   3.945069216932774*^9}, 3.966409392054159*^9},
 CellLabel->
  "In[205]:=",ExpressionUUID->"44e5381b-a18f-4d0b-b947-ef689d35e532"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dcub", "=", 
   RowBox[{"D", "[", 
    RowBox[{"cub", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"X", ",", "Y", ",", "Z"}], "}"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.944985531255735*^9, 3.94498553691352*^9}, 
   3.966409394614324*^9},
 CellLabel->
  "In[206]:=",ExpressionUUID->"5fea7c32-03a1-43ac-bc87-05639998a4d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cub", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "->", 
      RowBox[{"dcub", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"Y", "->", 
      RowBox[{"dcub", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"Z", "->", 
      RowBox[{"dcub", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "//", "Factor"}]], "Input",\

 CellChangeTimes->{{3.944985545117208*^9, 3.94498555839688*^9}, {
  3.9449855917924023`*^9, 3.944985606688596*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"e820cf61-b06a-49a8-a2d9-56cdcbf391ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"27", " ", 
   SuperscriptBox["X", "6"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["l", "2"], " ", 
   SuperscriptBox["X", "3"], " ", 
   SuperscriptBox["Y", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["l", "3"], " ", 
   SuperscriptBox["X", "3"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["Y", "6"]}], "-", 
  RowBox[{"27", " ", "l", " ", 
   SuperscriptBox["X", "4"], " ", "Y", " ", "Z"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["l", "3"], " ", 
   SuperscriptBox["X", "4"], " ", "Y", " ", "Z"}], "-", 
  RowBox[{"27", " ", "l", " ", "X", " ", 
   SuperscriptBox["Y", "4"], " ", "Z"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["l", "3"], " ", "X", " ", 
   SuperscriptBox["Y", "4"], " ", "Z"}], "-", 
  RowBox[{"27", " ", "l", " ", 
   SuperscriptBox["X", "2"], " ", 
   SuperscriptBox["Y", "2"], " ", 
   SuperscriptBox["Z", "2"]}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["l", "2"], " ", 
   SuperscriptBox["X", "2"], " ", 
   SuperscriptBox["Y", "2"], " ", 
   SuperscriptBox["Z", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["l", "4"], " ", 
   SuperscriptBox["X", "2"], " ", 
   SuperscriptBox["Y", "2"], " ", 
   SuperscriptBox["Z", "2"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["l", "2"], " ", 
   SuperscriptBox["X", "3"], " ", 
   SuperscriptBox["Z", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["l", "3"], " ", 
   SuperscriptBox["X", "3"], " ", 
   SuperscriptBox["Z", "3"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["l", "2"], " ", 
   SuperscriptBox["Y", "3"], " ", 
   SuperscriptBox["Z", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["l", "3"], " ", 
   SuperscriptBox["Y", "3"], " ", 
   SuperscriptBox["Z", "3"]}], "-", 
  RowBox[{"27", " ", "l", " ", "X", " ", "Y", " ", 
   SuperscriptBox["Z", "4"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["l", "3"], " ", "X", " ", "Y", " ", 
   SuperscriptBox["Z", "4"]}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["Z", "6"]}]}]], "Output",
 CellChangeTimes->{
  3.944985558638235*^9, {3.944985593232646*^9, 3.944985606901005*^9}, 
   3.944987362506542*^9, 3.9449874176533537`*^9, 3.945069235498375*^9, 
   3.945072243839698*^9, 3.945229433258133*^9, 3.9452607364119263`*^9, 
   3.946732064219347*^9, 3.947755921972362*^9, 3.948273234976603*^9, 
   3.948964251349678*^9, 3.9489680278985033`*^9, 3.949983008477653*^9, 
   3.966417274769228*^9, 3.966417768115034*^9, 3.966420451613494*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"75cb39c9-c19e-46b1-ac72-dd6056dd4d6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ram", "=", 
  RowBox[{
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}], "-", "dcub"}], ",", 
       RowBox[{"{", "cub", "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"X", ",", "Y", ",", "Z", ",", "x", ",", "y", ",", "z"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"X", ",", "Y", ",", "Z"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.945069149799527*^9, 3.945069150495277*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"c7363970-39e0-4b86-9e22-741761c95d92"],

Cell[BoxData[
 RowBox[{
  RowBox[{"27", " ", 
   SuperscriptBox["x", "6"]}], "-", 
  RowBox[{"54", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["l", "3"], " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["y", "6"]}], "-", 
  RowBox[{"18", " ", 
   SuperscriptBox["l", "2"], " ", 
   SuperscriptBox["x", "4"], " ", "y", " ", "z"}], "-", 
  RowBox[{"18", " ", 
   SuperscriptBox["l", "2"], " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "+", 
  RowBox[{"108", " ", "l", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["l", "4"], " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"54", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["l", "3"], " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["z", "3"]}], "-", 
  RowBox[{"54", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["l", "3"], " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "3"]}], "-", 
  RowBox[{"18", " ", 
   SuperscriptBox["l", "2"], " ", "x", " ", "y", " ", 
   SuperscriptBox["z", "4"]}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["z", "6"]}]}]], "Output",
 CellChangeTimes->{3.945069151434476*^9, 3.945069236368271*^9, 
  3.945072244811653*^9, 3.9452294353784103`*^9, 3.945260738462019*^9, 
  3.946732065094367*^9, 3.9477559232922087`*^9, 3.9482732357427187`*^9, 
  3.948964252173448*^9, 3.9489680287461243`*^9, 3.94998300955971*^9, 
  3.9664155089586487`*^9, 3.966417275169016*^9, 3.966417768560203*^9, 
  3.966420452011187*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"adf98ed7-042a-4946-8e2e-7fde0e69d357"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"X3c", "=", 
   RowBox[{
    RowBox[{"w", "^", "2"}], "-", 
    RowBox[{"ram", "/", "27"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9449856483904047`*^9, 3.944985668548604*^9}, {
   3.944991585236858*^9, 3.944991591150477*^9}, {3.9450689965209827`*^9, 
   3.945069014292028*^9}, 3.9450691474275827`*^9, {3.945069229225829*^9, 
   3.945069230126915*^9}, {3.9450733445355997`*^9, 3.9450733450670547`*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"79e44bb4-9d5a-49df-9be0-f238067dfff7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X33c", "=", 
   RowBox[{
    RowBox[{"w", "^", "2"}], "-", "ram"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.945073372945759*^9, 3.945073380376768*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"ac1fe9fd-17a3-4bb5-b250-1caf38e60e06"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ddcub", "=", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"cub", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"X", ",", "Y", ",", "Z"}], "}"}], ",", "2"}], "}"}]}], "]"}], 
   "//", "Det"}]}]], "Input",
 CellChangeTimes->{{3.944987976892564*^9, 3.944987994074946*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"ce4c7b21-d2da-40e7-aca1-eed419a42907"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "6"}], " ", 
   SuperscriptBox["l", "2"], " ", 
   SuperscriptBox["X", "3"]}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["l", "2"], " ", 
   SuperscriptBox["Y", "3"]}], "+", 
  RowBox[{"216", " ", "X", " ", "Y", " ", "Z"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["l", "3"], " ", "X", " ", "Y", " ", "Z"}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["l", "2"], " ", 
   SuperscriptBox["Z", "3"]}]}]], "Output",
 CellChangeTimes->{{3.944987980225732*^9, 3.944987994527472*^9}, 
   3.945069236462124*^9, 3.945072244894405*^9, 3.94522943553734*^9, 
   3.945260738579397*^9, 3.946732065197115*^9, 3.947755923511211*^9, 
   3.9482732358366833`*^9, 3.948964252321074*^9, 3.94896802887875*^9, 
   3.949983009586856*^9, 3.966415551967256*^9, 3.9664172752270947`*^9, 
   3.966417768610271*^9, 3.966420452052855*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"b649849c-4ad7-4002-9489-d680e1663695"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"infpts", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "==", "0"}], "&"}], "/@", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", "cub", "}"}], ",", 
       RowBox[{"{", "ddcub", "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"X", ",", "Y", ",", "Z"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.944987372864992*^9, 3.944987399006319*^9}, {
  3.944988003554735*^9, 3.94498800555984*^9}, {3.94499174924014*^9, 
  3.9449917515059032`*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"c6c8cbf8-b8ca-4009-b2a9-40c071dbae96"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    212, 36, 34101152777688878192, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.944988005939446*^9, 3.944991667174026*^9, 
  3.944991758805046*^9, 3.945069236533012*^9, 3.94507224496664*^9, 
  3.945229435681796*^9, 3.945260738678884*^9, 3.9467320652901287`*^9, 
  3.94775592362115*^9, 3.948273235876885*^9, 3.948964252448566*^9, 
  3.948968029003559*^9, 3.9499830096560287`*^9, 3.966415578794042*^9, 
  3.9664172753000517`*^9, 3.966417768685896*^9, 3.966420452095139*^9},
 CellLabel->
  "During evaluation of \
In[212]:=",ExpressionUUID->"4ad86c03-45c0-4052-b347-18d5603566c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "\[Rule]", "0"}], ",", 
     RowBox[{"Z", "\[Rule]", 
      RowBox[{"-", "Y"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "\[Rule]", "0"}], ",", 
     RowBox[{"Z", "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", "Y"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "\[Rule]", "0"}], ",", 
     RowBox[{"Z", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", "Y"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Y", "\[Rule]", "0"}], ",", 
     RowBox[{"Z", "\[Rule]", 
      RowBox[{"-", "X"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Y", "\[Rule]", "0"}], ",", 
     RowBox[{"Z", "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", "X"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Y", "\[Rule]", "0"}], ",", 
     RowBox[{"Z", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", "X"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Y", "\[Rule]", 
      RowBox[{"-", "X"}]}], ",", 
     RowBox[{"Z", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Y", "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", "X"}]}], ",", 
     RowBox[{"Z", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Y", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", "X"}]}], ",", 
     RowBox[{"Z", "\[Rule]", "0"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.944987392686017*^9, 3.944987421294632*^9}, 
   3.944988005949997*^9, 3.9449916671867247`*^9, 3.944991758810751*^9, 
   3.9450692365411367`*^9, 3.9450722449735394`*^9, 3.945229435709062*^9, 
   3.945260738687594*^9, 3.946732065296487*^9, 3.947755923628573*^9, 
   3.948273235885872*^9, 3.948964252455153*^9, 3.9489680290658092`*^9, 
   3.949983009662694*^9, 3.966415578803836*^9, 3.966417275307764*^9, 
   3.96641776869339*^9, 3.966420452100954*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"b8032538-dda0-4a5a-8508-9473e7aba41c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dX3c", "=", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"X3c", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "}"}], "}"}]}], "]"}], "//",
    "Factor"}]}]], "Input",
 CellChangeTimes->{{3.944988062678653*^9, 3.944988071165489*^9}, {
  3.944991770197719*^9, 3.944991775847447*^9}, {3.96641598165635*^9, 
  3.966415982299032*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"be02e719-ff81-4d27-807c-13026206cbe0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "27"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"81", " ", 
       SuperscriptBox["x", "5"]}], "-", 
      RowBox[{"81", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["y", "3"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["l", "3"], " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["y", "3"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["l", "2"], " ", 
       SuperscriptBox["x", "3"], " ", "y", " ", "z"}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["l", "2"], " ", 
       SuperscriptBox["y", "4"], " ", "z"}], "+", 
      RowBox[{"108", " ", "l", " ", "x", " ", 
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["l", "4"], " ", "x", " ", 
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"81", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["l", "3"], " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["z", "3"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["l", "2"], " ", "y", " ", 
       SuperscriptBox["z", "4"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["2", "27"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"81", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["y", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["l", "3"], " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["y", "2"]}], "-", 
      RowBox[{"81", " ", 
       SuperscriptBox["y", "5"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["l", "2"], " ", 
       SuperscriptBox["x", "4"], " ", "z"}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["l", "2"], " ", "x", " ", 
       SuperscriptBox["y", "3"], " ", "z"}], "-", 
      RowBox[{"108", " ", "l", " ", 
       SuperscriptBox["x", "2"], " ", "y", " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["l", "4"], " ", 
       SuperscriptBox["x", "2"], " ", "y", " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"81", " ", 
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox["z", "3"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["l", "3"], " ", 
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["l", "2"], " ", "x", " ", 
       SuperscriptBox["z", "4"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["2", "27"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", 
       SuperscriptBox["l", "2"], " ", 
       SuperscriptBox["x", "4"], " ", "y"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["l", "2"], " ", "x", " ", 
       SuperscriptBox["y", "4"]}], "-", 
      RowBox[{"108", " ", "l", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["y", "2"], " ", "z"}], "+", 
      RowBox[{
       SuperscriptBox["l", "4"], " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["y", "2"], " ", "z"}], "+", 
      RowBox[{"81", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["l", "3"], " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"81", " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["l", "3"], " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["l", "2"], " ", "x", " ", "y", " ", 
       SuperscriptBox["z", "3"]}], "-", 
      RowBox[{"81", " ", 
       SuperscriptBox["z", "5"]}]}], ")"}]}], ",", 
   RowBox[{"2", " ", "w"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.944988066594809*^9, 3.944988071551568*^9}, 
   3.9449917764129887`*^9, 3.945069236618342*^9, 3.94507224505023*^9, 
   3.945072427500882*^9, 3.945229435790477*^9, 3.9452607387295847`*^9, 
   3.946732065341847*^9, 3.947755923736994*^9, 3.948273235925974*^9, 
   3.948964252530775*^9, 3.94896802915292*^9, 3.949983009679894*^9, 
   3.9664159826513777`*^9, 3.966417275374072*^9, 3.966417768744869*^9, 
   3.966420452140382*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"04274f94-281b-43b1-9067-866e980ab323"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "==", "0"}], "&"}], "/@", 
      RowBox[{"Join", "[", 
       RowBox[{"dX3c", ",", 
        RowBox[{"{", "X3c", "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "}"}]}], "]"}], "//", 
   "Factor"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.9449990177516613`*^9, 3.944999084823605*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"afe976a0-761b-41c7-a8ff-bec02cc401c8"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    214, 37, 34101152777688878192, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.94499906493233*^9, 3.9449990856006813`*^9}, 
   3.945069237213168*^9, 3.9450722457932*^9, 3.945072445336988*^9, 
   3.9452294363570557`*^9, 3.945260739202023*^9, 3.946732065746999*^9, 
   3.9477559244438353`*^9, 3.94827323630374*^9, 3.948964252952656*^9, 
   3.9489680295524197`*^9, 3.94998301006608*^9, 3.9664159873624563`*^9, 
   3.9664172757658033`*^9, 3.966417769148666*^9, 3.9664204525153837`*^9},
 CellLabel->
  "During evaluation of \
In[214]:=",ExpressionUUID->"418fbd03-7fb8-44ae-a471-3fe5fdc49543"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      FractionBox[
       RowBox[{"l", " ", "y"}], "3"]}], ",", 
     RowBox[{"z", "\[Rule]", "y"}], ",", 
     RowBox[{"w", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", "l", " ", "y"}]}], ",", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", "y"}]}], ",", 
     RowBox[{"w", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "3"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", "l", " ", "y"}]}], ",", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", "y"}]}], ",", 
     RowBox[{"w", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      FractionBox[
       RowBox[{"3", " ", "y"}], "l"]}], ",", 
     RowBox[{"z", "\[Rule]", 
      FractionBox[
       RowBox[{"3", " ", "y"}], "l"]}], ",", 
     RowBox[{"w", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", "y"}], ",", 
     RowBox[{"z", "\[Rule]", 
      FractionBox[
       RowBox[{"l", " ", "y"}], "3"]}], ",", 
     RowBox[{"w", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      FractionBox[
       RowBox[{"6", " ", "y"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "l"}]]}], ",", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}], " ", "y"}], 
        RowBox[{"2", " ", "l"}]]}]}], ",", 
     RowBox[{"w", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      FractionBox[
       RowBox[{"6", " ", "y"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "l"}]]}], ",", 
     RowBox[{"z", "\[Rule]", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", 
          SqrtBox["3"]}], ")"}], " ", "y"}], 
       RowBox[{"2", " ", "l"}]]}], ",", 
     RowBox[{"w", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      FractionBox[
       RowBox[{"2", " ", "y"}], 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}]]}], ",", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         SqrtBox["3"]}], ")"}], " ", "l", " ", "y"}]}], ",", 
     RowBox[{"w", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      FractionBox[
       RowBox[{"2", " ", "y"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}]]}], ",", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{
       FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         SqrtBox["3"]}], ")"}], " ", "l", " ", "y"}]}], ",", 
     RowBox[{"w", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", "0"}], ",", 
     RowBox[{"y", "\[Rule]", "0"}], ",", 
     RowBox[{"z", "\[Rule]", "0"}], ",", 
     RowBox[{"w", "\[Rule]", "0"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.944999046328618*^9, 3.9449990856070766`*^9}, 
   3.945069237246509*^9, 3.9450722457991457`*^9, 3.94507244534522*^9, 
   3.9452294363778954`*^9, 3.9452607392269297`*^9, 3.946732065762472*^9, 
   3.947755924450087*^9, 3.948273236309142*^9, 3.948964252986875*^9, 
   3.948968029557873*^9, 3.9499830100732*^9, 3.966415987370103*^9, 
   3.966417275771497*^9, 3.9664177691546164`*^9, 3.966420452520918*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"611b0a03-a247-40f6-a5d4-9011a2415465"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"daltcub", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dcub", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"dcub", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "+", 
      RowBox[{"dcub", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"dcub", "[", 
        RowBox[{"[", "1", "]"}], "]"}], 
       RowBox[{"dcub", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], "}"}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.9449996082518873`*^9, 3.944999679492689*^9}, {
  3.944999776191231*^9, 3.944999779169201*^9}, {3.9450681320719633`*^9, 
  3.945068149448762*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"e2d4ceaa-572d-4fb8-8aca-76613af61792"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "l"}], " ", "X", " ", "Y"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["Z", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["X", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["Y", "2"]}], "-", 
    RowBox[{"l", " ", "X", " ", "Z"}], "-", 
    RowBox[{"l", " ", "Y", " ", "Z"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["Y", "2"]}], "-", 
        RowBox[{"l", " ", "X", " ", "Z"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["X", "2"]}], "+", 
        RowBox[{"l", " ", "Y", " ", "Z"}]}], ")"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.944999674672007*^9, 3.944999679959023*^9}, 
   3.944999780105967*^9, 3.945068150040536*^9, 3.945069237320464*^9, 
   3.945072245924917*^9, 3.945072465182045*^9, 3.945229436587241*^9, 
   3.9452607392650537`*^9, 3.946732065786086*^9, 3.947755924465757*^9, 
   3.9482732363283777`*^9, 3.948964253015596*^9, 3.948968029621604*^9, 
   3.9499830101310863`*^9, 3.966416000337514*^9, 3.966417275871728*^9, 
   3.966417769255622*^9, 3.966420452588708*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"921da31f-1c67-493b-9b8f-582fb9402dc9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"X6c", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "^", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", "^", "2"}], "-", 
       RowBox[{"4", "c"}]}], ")"}], 
     RowBox[{
      RowBox[{
       RowBox[{"GroebnerBasis", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a", ",", "b", ",", "c"}], "}"}], "-", "daltcub"}], ",", 
           
           RowBox[{"{", "cub", "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"X", ",", "Y", ",", "Z", ",", "a", ",", "b", ",", "c"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"X", ",", "Y", ",", "Z"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/", "27"}]}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.9449997472805853`*^9, 3.944999796557846*^9}, {
  3.9449998350511312`*^9, 3.9449998362096252`*^9}, {3.945001609827484*^9, 
  3.945001624711677*^9}, {3.945068406111062*^9, 3.9450684095431137`*^9}, {
  3.945068730831785*^9, 3.9450687676237803`*^9}, {3.945073427718913*^9, 
  3.945073445197337*^9}, {3.945079040177685*^9, 3.9450790429989233`*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"0294633a-d950-4f96-9c89-f85560b51778"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["a", "6"]}], " ", 
   SuperscriptBox["b", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["b", "5"]}], "-", 
  SuperscriptBox["b", "8"], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "6"], " ", "c"}], "-", 
  RowBox[{"14", " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["b", "3"], " ", "c"}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["b", "6"], " ", "c"}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["a", "3"], " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"33", " ", 
   SuperscriptBox["b", "4"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"40", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"16", " ", 
   SuperscriptBox["c", "4"]}], "+", 
  SuperscriptBox["d", "2"], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"], " ", "l"}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["c", "3"], " ", "l"}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["b", "2"], " ", "c", " ", 
   SuperscriptBox["l", "2"]}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", "a", " ", 
   SuperscriptBox["b", "5"], " ", "c", " ", 
   SuperscriptBox["l", "2"]}], "-", 
  RowBox[{
   FractionBox["8", "3"], " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["c", "2"], " ", 
   SuperscriptBox["l", "2"]}], "-", 
  RowBox[{
   FractionBox["14", "3"], " ", "a", " ", 
   SuperscriptBox["b", "3"], " ", 
   SuperscriptBox["c", "2"], " ", 
   SuperscriptBox["l", "2"]}], "+", 
  RowBox[{"8", " ", "a", " ", "b", " ", 
   SuperscriptBox["c", "3"], " ", 
   SuperscriptBox["l", "2"]}], "-", 
  RowBox[{
   FractionBox["4", "27"], " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["b", "5"], " ", 
   SuperscriptBox["l", "3"]}], "+", 
  RowBox[{
   FractionBox["28", "27"], " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["b", "3"], " ", "c", " ", 
   SuperscriptBox["l", "3"]}], "-", 
  RowBox[{
   FractionBox["16", "9"], " ", 
   SuperscriptBox["a", "3"], " ", "b", " ", 
   SuperscriptBox["c", "2"], " ", 
   SuperscriptBox["l", "3"]}], "-", 
  RowBox[{
   FractionBox["4", "27"], " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "3"], " ", 
   SuperscriptBox["l", "3"]}], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["c", "4"], " ", 
    SuperscriptBox["l", "3"]}], "27"], "+", 
  RowBox[{
   FractionBox["1", "27"], " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"], " ", 
   SuperscriptBox["l", "4"]}], "-", 
  RowBox[{
   FractionBox["4", "27"], " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["c", "3"], " ", 
   SuperscriptBox["l", "4"]}]}]], "Output",
 CellChangeTimes->{{3.944999761924266*^9, 3.94499980053242*^9}, 
   3.944999838728693*^9, {3.945001616830237*^9, 3.945001628487295*^9}, 
   3.94506815945954*^9, 3.945068411042288*^9, {3.945068733799094*^9, 
   3.945068770946409*^9}, 3.9450692385933847`*^9, 3.945072247022648*^9, 
   3.9450724737696543`*^9, 3.945072955987425*^9, {3.945073429769517*^9, 
   3.94507345869954*^9}, 3.945079045928722*^9, {3.9450808313908863`*^9, 
   3.945080860174794*^9}, 3.9452294377804813`*^9, 3.945260740266296*^9, 
   3.946732066709264*^9, 3.947755925812168*^9, 3.948273237187537*^9, 
   3.948964253883195*^9, 3.948968030558139*^9, 3.9499830110078907`*^9, 
   3.966416014496675*^9, 3.9664172767725058`*^9, 3.9664177701579037`*^9, 
   3.966420453460984*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"b32fe09a-b1c0-48eb-8a1d-0eb56f1862e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"X6c", "/.", 
   RowBox[{"{", 
    RowBox[{"l", "->", "1"}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.945072736539094*^9, 3.9450727417190638`*^9}, 
   3.94507292666108*^9, {3.945072959887435*^9, 3.9450729636272917`*^9}, {
   3.945073000393785*^9, 3.9450730013852243`*^9}, {3.9450734782400007`*^9, 
   3.945073478602688*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"bdc25def-281e-4274-ab0e-9907a7d3297d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["a", "6"]}], " ", 
   SuperscriptBox["b", "2"]}], "+", 
  FractionBox[
   RowBox[{"50", " ", 
    SuperscriptBox["a", "3"], " ", 
    SuperscriptBox["b", "5"]}], "27"], "-", 
  SuperscriptBox["b", "8"], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "6"], " ", "c"}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["b", "2"], " ", "c"}], "-", 
  RowBox[{
   FractionBox["350", "27"], " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["b", "3"], " ", "c"}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", "a", " ", 
   SuperscriptBox["b", "5"], " ", "c"}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["b", "6"], " ", "c"}], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["a", "4"], " ", 
    SuperscriptBox["c", "2"]}], "3"], "+", 
  RowBox[{
   FractionBox["200", "9"], " ", 
   SuperscriptBox["a", "3"], " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{
   FractionBox["107", "27"], " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{
   FractionBox["14", "3"], " ", "a", " ", 
   SuperscriptBox["b", "3"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"33", " ", 
   SuperscriptBox["b", "4"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  FractionBox[
   RowBox[{"428", " ", 
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["c", "3"]}], "27"], "+", 
  RowBox[{"8", " ", "a", " ", "b", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  FractionBox[
   RowBox[{"1076", " ", 
    SuperscriptBox["b", "2"], " ", 
    SuperscriptBox["c", "3"]}], "27"], "-", 
  FractionBox[
   RowBox[{"416", " ", 
    SuperscriptBox["c", "4"]}], "27"], "+", 
  SuperscriptBox["d", "2"]}]], "Output",
 CellChangeTimes->{{3.945072718798542*^9, 3.945072741990986*^9}, 
   3.945072927129689*^9, {3.945072958204371*^9, 3.945072964011842*^9}, 
   3.945073001637394*^9, 3.945073478946735*^9, 3.945229437816049*^9, 
   3.945260740305346*^9, 3.946732066802807*^9, 3.947755925911368*^9, 
   3.948273237289795*^9, 3.948964253947797*^9, 3.948968030596245*^9, 
   3.949983011017199*^9, 3.9664160164914417`*^9, 3.966417276825623*^9, 
   3.966417770219173*^9, 3.966420453488927*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"26449e39-f6b3-4d35-9686-b750657b53c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dX6c", "=", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"X6c", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "}"}]}], "]"}], "//",
    "Factor"}]}]], "Input",
 CellChangeTimes->{{3.944999113680155*^9, 3.944999143982095*^9}, {
  3.945001708649955*^9, 3.945001710087371*^9}, {3.945068441755247*^9, 
  3.945068443116914*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"db533ab5-28cf-442a-981e-125c9b7a8879"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "27"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["b", "2"], "-", 
      RowBox[{"4", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"81", " ", 
       SuperscriptBox["a", "5"]}], "-", 
      RowBox[{"81", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["b", "3"]}], "+", 
      RowBox[{"243", " ", 
       SuperscriptBox["a", "2"], " ", "b", " ", "c"}], "+", 
      RowBox[{"108", " ", "a", " ", 
       SuperscriptBox["c", "2"], " ", "l"}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["a", "3"], " ", "c", " ", 
       SuperscriptBox["l", "2"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["b", "3"], " ", "c", " ", 
       SuperscriptBox["l", "2"]}], "+", 
      RowBox[{"27", " ", "b", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["l", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["l", "3"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", 
       SuperscriptBox["l", "3"]}], "-", 
      RowBox[{"a", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["l", "4"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "27"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"27", " ", 
       SuperscriptBox["a", "6"], " ", "b"}], "-", 
      RowBox[{"135", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["b", "4"]}], "+", 
      RowBox[{"108", " ", 
       SuperscriptBox["b", "7"]}], "+", 
      RowBox[{"567", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["b", "2"], " ", "c"}], "-", 
      RowBox[{"810", " ", 
       SuperscriptBox["b", "5"], " ", "c"}], "-", 
      RowBox[{"324", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["c", "2"]}], "+", 
      RowBox[{"1782", " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["c", "2"]}], "-", 
      RowBox[{"1080", " ", "b", " ", 
       SuperscriptBox["c", "3"]}], "+", 
      RowBox[{"108", " ", 
       SuperscriptBox["a", "2"], " ", "b", " ", 
       SuperscriptBox["c", "2"], " ", "l"}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["a", "4"], " ", "b", " ", "c", " ", 
       SuperscriptBox["l", "2"]}], "-", 
      RowBox[{"45", " ", "a", " ", 
       SuperscriptBox["b", "4"], " ", "c", " ", 
       SuperscriptBox["l", "2"]}], "+", 
      RowBox[{"189", " ", "a", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["l", "2"]}], "-", 
      RowBox[{"108", " ", "a", " ", 
       SuperscriptBox["c", "3"], " ", 
       SuperscriptBox["l", "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["b", "4"], " ", 
       SuperscriptBox["l", "3"]}], "-", 
      RowBox[{"42", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["b", "2"], " ", "c", " ", 
       SuperscriptBox["l", "3"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["l", "3"]}], "+", 
      RowBox[{"4", " ", "b", " ", 
       SuperscriptBox["c", "3"], " ", 
       SuperscriptBox["l", "3"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "b", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["l", "4"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["2", "27"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"54", " ", 
       SuperscriptBox["a", "6"]}], "-", 
      RowBox[{"189", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["b", "3"]}], "+", 
      RowBox[{"135", " ", 
       SuperscriptBox["b", "6"]}], "+", 
      RowBox[{"648", " ", 
       SuperscriptBox["a", "3"], " ", "b", " ", "c"}], "-", 
      RowBox[{"891", " ", 
       SuperscriptBox["b", "4"], " ", "c"}], "+", 
      RowBox[{"1620", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["c", "2"]}], "-", 
      RowBox[{"864", " ", 
       SuperscriptBox["c", "3"]}], "-", 
      RowBox[{"108", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["b", "2"], " ", "c", " ", "l"}], "+", 
      RowBox[{"648", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["c", "2"], " ", "l"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["l", "2"]}], "+", 
      RowBox[{"9", " ", "a", " ", 
       SuperscriptBox["b", "5"], " ", 
       SuperscriptBox["l", "2"]}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox["a", "4"], " ", "c", " ", 
       SuperscriptBox["l", "2"]}], "-", 
      RowBox[{"126", " ", "a", " ", 
       SuperscriptBox["b", "3"], " ", "c", " ", 
       SuperscriptBox["l", "2"]}], "+", 
      RowBox[{"324", " ", "a", " ", "b", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["l", "2"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["l", "3"]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["a", "3"], " ", "b", " ", "c", " ", 
       SuperscriptBox["l", "3"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["l", "3"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["c", "3"], " ", 
       SuperscriptBox["l", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["b", "2"], " ", "c", " ", 
       SuperscriptBox["l", "4"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["l", "4"]}]}], ")"}]}], ",", 
   RowBox[{"2", " ", "d"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.945001713923229*^9, 3.945068443430621*^9, 3.945069238778854*^9, 
   3.9450722471203613`*^9, {3.945073512555534*^9, 3.9450735423552723`*^9}, 
   3.945080862113551*^9, 3.945229437853125*^9, 3.9452607403325987`*^9, 
   3.946732066827692*^9, 3.9477559259574966`*^9, 3.948273237315043*^9, 
   3.9489642539846973`*^9, 3.948968030651257*^9, 3.949983011027444*^9, 
   3.9664160188885183`*^9, 3.9664172769042377`*^9, 3.966417770277812*^9, 
   3.966420453523952*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"8a58ec94-451e-42bd-8c56-7da9cfe9797b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "==", "0"}], "&"}], "/@", 
         RowBox[{"Join", "[", 
          RowBox[{"dX6c", ",", 
           RowBox[{"{", "X6c", "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}], "//", 
      "Factor"}], "//", "PowerExpand"}], "//", 
    RowBox[{
    "DeleteDuplicates", "  ", "These", " ", "are", " ", "the", " ", 
     "singular", " ", "points"}]}], "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.944999154643735*^9, 3.944999173589329*^9}, 
   3.945001724561014*^9, {3.945068451335164*^9, 3.94506845157796*^9}, {
   3.966417878666357*^9, 3.9664178819800673`*^9}, {3.9664200335552073`*^9, 
   3.9664200521327047`*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"4e8f5627-6c9b-4217-bdf2-b1c5583bf6a8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TakePairs", "[", "list_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"list", "[", 
       RowBox[{"[", "i", "]"}], "]"}], 
      RowBox[{"list", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "list", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "i"}], "}"}]}], "]"}], "//", 
   "Flatten"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TakeTriples", "[", "list_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"list", "[", 
       RowBox[{"[", "i", "]"}], "]"}], 
      RowBox[{"list", "[", 
       RowBox[{"[", "j", "]"}], "]"}], " ", 
      RowBox[{"list", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "list", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "i"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "j"}], "}"}]}], "]"}], "//", 
   "Flatten"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TakeQuads", "[", "list_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"list", "[", 
       RowBox[{"[", "i", "]"}], "]"}], 
      RowBox[{"list", "[", 
       RowBox[{"[", "j", "]"}], "]"}], " ", 
      RowBox[{"list", "[", 
       RowBox[{"[", "k", "]"}], "]"}], " ", 
      RowBox[{"list", "[", 
       RowBox[{"[", "l", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "list", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "i"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "j"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "k"}], "}"}]}], "]"}], "//", 
   "Flatten"}]}]}], "Input",
 CellChangeTimes->{{3.945081277044141*^9, 3.945081293459091*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"d4d1fb22-2f1e-4600-89bd-21949c0f9910"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"TakeTriples", "[", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y", ",", "z"}], "}"}], "]"}], ",", 
    RowBox[{"{", "w", "}"}]}], "]"}], "//", "InputForm"}]], "Input",
 CellChangeTimes->{{3.945081297310649*^9, 3.945081314980803*^9}, {
  3.945081416027738*^9, 3.9450814176713343`*^9}, {3.9450815118934298`*^9, 
  3.945081513827668*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"cc6710d1-a2d6-4629-a6ef-fe9dc166cd13"],

Cell["\<\
{x^3, x^2*y, x*y^2, y^3, x^2*z, x*y*z, y^2*z, x*z^2, y*z^2, z^3, w}\
\>", "Output",
 CellChangeTimes->{{3.945081304884696*^9, 3.945081315335125*^9}, 
   3.945081418002355*^9, 3.945081514096224*^9, 3.945229551819611*^9, 
   3.945260839234558*^9, 3.946732168862179*^9, 3.947756057438808*^9, 
   3.948273328629302*^9, 3.94896434703773*^9, 3.948968125375556*^9, 
   3.949983100514688*^9, 3.9664161337779903`*^9, 3.9664173710122957`*^9, 
   3.966417879464178*^9, 3.96642045361287*^9},
 CellLabel->
  "Out[223]//InputForm=",ExpressionUUID->"fe11bad6-ef8c-4f3c-8b9b-\
536031f7c8e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Join", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y", ",", "z"}], "}"}], "-", "dec"}], ",", 
   RowBox[{"{", "ec", "}"}]}], "]"}]], "Input",
 CellLabel->
  "In[224]:=",ExpressionUUID->"62f7dcb1-f260-4491-9b7f-480ac274acc1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["X", "2"]}], "+", 
    RowBox[{"2", " ", "a2", " ", "X", " ", "Z"}], "-", 
    RowBox[{"a1", " ", "Y", " ", "Z"}], "+", 
    RowBox[{"a4", " ", 
     SuperscriptBox["Z", "2"]}]}], ",", 
   RowBox[{"y", "-", 
    RowBox[{"a1", " ", "X", " ", "Z"}], "-", 
    RowBox[{"2", " ", "Y", " ", "Z"}], "-", 
    RowBox[{"a3", " ", 
     SuperscriptBox["Z", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"a2", " ", 
     SuperscriptBox["X", "2"]}], "-", 
    RowBox[{"a1", " ", "X", " ", "Y"}], "-", 
    SuperscriptBox["Y", "2"], "+", "z", "+", 
    RowBox[{"2", " ", "a4", " ", "X", " ", "Z"}], "-", 
    RowBox[{"2", " ", "a3", " ", "Y", " ", "Z"}], "+", 
    RowBox[{"3", " ", "a6", " ", 
     SuperscriptBox["Z", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["X", "3"]}], "-", 
    RowBox[{"a2", " ", 
     SuperscriptBox["X", "2"], " ", "Z"}], "+", 
    RowBox[{"a1", " ", "X", " ", "Y", " ", "Z"}], "+", 
    RowBox[{
     SuperscriptBox["Y", "2"], " ", "Z"}], "-", 
    RowBox[{"a4", " ", "X", " ", 
     SuperscriptBox["Z", "2"]}], "+", 
    RowBox[{"a3", " ", "Y", " ", 
     SuperscriptBox["Z", "2"]}], "-", 
    RowBox[{"a6", " ", 
     SuperscriptBox["Z", "3"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.945260235433312*^9, 3.9452608392959146`*^9, 
  3.946732168929863*^9, 3.947756057543108*^9, 3.9482733286996803`*^9, 
  3.948964347100072*^9, 3.948968125460477*^9, 3.949983100534815*^9, 
  3.966416425757194*^9, 3.966417371077078*^9, 3.966417879506311*^9, 
  3.966420453649714*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"851bbde5-7c4a-49aa-a221-b310b307a095"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"linex", "=", 
  RowBox[{"InterpolatingPolynomial", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2"}], "}"}]}], "}"}], ",", "x"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.94525496767782*^9, 3.9452550514760437`*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"0259a266-b8c2-4b1a-94f2-02aced7ff9d6"],

Cell[BoxData[
 RowBox[{"y1", "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "-", "x1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "y1"}], "+", "y2"}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "x1"}], "+", "x2"}]]}]], "Output",
 CellChangeTimes->{{3.945255031619726*^9, 3.945255051763777*^9}, 
   3.945260839626912*^9, 3.9467321692288723`*^9, 3.947756057988584*^9, 
   3.9482733289841757`*^9, 3.948964347381605*^9, 3.948968125831069*^9, 
   3.949983100678845*^9, 3.966416655065084*^9, 3.9664173710839663`*^9, 
   3.9664178795525303`*^9, 3.966420453683764*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"17a02ce2-a75f-4fd1-a9c3-9d588a7901e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sumpt", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"PolynomialReduce", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"x1", "-", "x2"}], ")"}], "2"], "ec"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Z", "->", "1"}], ",", 
               RowBox[{"X", "->", "x"}], ",", 
               RowBox[{"Y", "->", "linex"}]}], "}"}]}], "//", "Factor"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "-", "x1"}], ")"}], 
              RowBox[{"(", 
               RowBox[{"x", "-", "x2"}], ")"}]}], ",", "ec1", ",", "ec2"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"X", ",", "y1", ",", "y2", ",", "x2", ",", "x1"}], 
            "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "//", "Factor"}], ")"}], "==",
       "0"}], ",", "x"}], "\[IndentingNewLine]", "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9452549440999527`*^9, 3.945255017682323*^9}, {
  3.945255055557824*^9, 3.945255077247581*^9}, {3.94525516168069*^9, 
  3.945255236693267*^9}, {3.9452553057791367`*^9, 3.94525536557539*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"48fabf96-3a13-40ee-8760-90a0a28965e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"x", "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", "a6"}], "+", 
     RowBox[{"a4", " ", "x1"}], "+", 
     RowBox[{"a4", " ", "x2"}], "+", 
     RowBox[{"2", " ", "a2", " ", "x1", " ", "x2"}], "+", 
     RowBox[{
      SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
     RowBox[{"x1", " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{"a3", " ", "y1"}], "-", 
     RowBox[{"a1", " ", "x2", " ", "y1"}], "-", 
     RowBox[{"a3", " ", "y2"}], "-", 
     RowBox[{"a1", " ", "x1", " ", "y2"}], "-", 
     RowBox[{"2", " ", "y1", " ", "y2"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"]]}], "}"}]], "Output",
 CellChangeTimes->{{3.945255230999405*^9, 3.9452552370312777`*^9}, {
   3.945255307667424*^9, 3.945255365940957*^9}, 3.94526083984122*^9, 
   3.946732169445003*^9, 3.9477560583022203`*^9, 3.948273329182981*^9, 
   3.948964347579274*^9, 3.948968126085531*^9, 3.949983100745184*^9, 
   3.966416664104466*^9, 3.966417371156246*^9, 3.9664178796053743`*^9, 
   3.966420453719945*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"545fc801-b489-4b66-989b-198365e0934c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rulesx3", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"sumpt", "/.", 
     RowBox[{"{", 
      RowBox[{"x", "->", "x3"}], "}"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y3", "->", "linex"}], "/.", "sumpt"}], "}"}], "//", 
     "Factor"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.945255376756384*^9, 3.94525539887271*^9}, {
  3.9452554577138367`*^9, 3.94525546622477*^9}, {3.945255508465156*^9, 
  3.945255546566986*^9}, {3.945256166396922*^9, 3.945256168251463*^9}, {
  3.945256456389003*^9, 3.945256457962467*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"5fef517b-903b-42e1-b7de-df428a5a4c92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x3", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", "a6"}], "+", 
      RowBox[{"a4", " ", "x1"}], "+", 
      RowBox[{"a4", " ", "x2"}], "+", 
      RowBox[{"2", " ", "a2", " ", "x1", " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{"x1", " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{"a3", " ", "y1"}], "-", 
      RowBox[{"a1", " ", "x2", " ", "y1"}], "-", 
      RowBox[{"a3", " ", "y2"}], "-", 
      RowBox[{"a1", " ", "x1", " ", "y2"}], "-", 
      RowBox[{"2", " ", "y1", " ", "y2"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], "2"]]}], ",", 
   RowBox[{"y3", "\[Rule]", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x1", "-", "x2"}], ")"}], "3"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a6", " ", "y1"}], "-", 
        RowBox[{"a4", " ", "x1", " ", "y1"}], "-", 
        RowBox[{"a4", " ", "x2", " ", "y1"}], "-", 
        RowBox[{"2", " ", "a2", " ", "x1", " ", "x2", " ", "y1"}], "-", 
        RowBox[{"3", " ", "x1", " ", 
         SuperscriptBox["x2", "2"], " ", "y1"}], "+", 
        RowBox[{
         SuperscriptBox["x2", "3"], " ", "y1"}], "+", 
        RowBox[{"a3", " ", 
         SuperscriptBox["y1", "2"]}], "+", 
        RowBox[{"a1", " ", "x2", " ", 
         SuperscriptBox["y1", "2"]}], "+", 
        RowBox[{"2", " ", "a6", " ", "y2"}], "+", 
        RowBox[{"a4", " ", "x1", " ", "y2"}], "-", 
        RowBox[{
         SuperscriptBox["x1", "3"], " ", "y2"}], "+", 
        RowBox[{"a4", " ", "x2", " ", "y2"}], "+", 
        RowBox[{"2", " ", "a2", " ", "x1", " ", "x2", " ", "y2"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["x1", "2"], " ", "x2", " ", "y2"}], "+", 
        RowBox[{"a1", " ", "x1", " ", "y1", " ", "y2"}], "-", 
        RowBox[{"a1", " ", "x2", " ", "y1", " ", "y2"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y1", "2"], " ", "y2"}], "-", 
        RowBox[{"a3", " ", 
         SuperscriptBox["y2", "2"]}], "-", 
        RowBox[{"a1", " ", "x1", " ", 
         SuperscriptBox["y2", "2"]}], "-", 
        RowBox[{"2", " ", "y1", " ", 
         SuperscriptBox["y2", "2"]}]}], ")"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.945255379969821*^9, 3.9452553853553743`*^9}, 
   3.945255466707049*^9, {3.945255512526078*^9, 3.945255547507235*^9}, 
   3.945256168471751*^9, 3.945256458417535*^9, 3.945260839966773*^9, 
   3.9467321694833403`*^9, 3.947756058366954*^9, 3.948273329222515*^9, 
   3.948964347612197*^9, 3.948968126131363*^9, 3.949983100753565*^9, 
   3.9664166658615932`*^9, 3.966417371220162*^9, 3.966417879645413*^9, 
   3.966420453755417*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"11e1195c-e16a-4ae1-af08-c22e5927a58f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coef", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "->", "0"}], ",", 
    RowBox[{"a2", "->", 
     RowBox[{"-", "2.4"}]}], ",", 
    RowBox[{"a3", "->", "1"}], ",", 
    RowBox[{"a4", "->", "1"}], ",", 
    RowBox[{"a6", "->", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9452559725074987`*^9, 3.945256016548359*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"eed34a9e-8e58-42ac-ae3d-3c89c7c1589a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "0"}], ",", 
   RowBox[{"a2", "\[Rule]", 
    RowBox[{"-", "2.4`"}]}], ",", 
   RowBox[{"a3", "\[Rule]", "1"}], ",", 
   RowBox[{"a4", "\[Rule]", "1"}], ",", 
   RowBox[{"a6", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.945255975076089*^9, 3.945256016780031*^9}, 
   3.9452608400275183`*^9, 3.9467321695502157`*^9, 3.9477560584771757`*^9, 
   3.948273329289073*^9, 3.948964347651232*^9, 3.948968126183469*^9, 
   3.949983100768763*^9, 3.966416669109692*^9, 3.966417371282254*^9, 
   3.966417879700284*^9, 3.966420453796129*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"fccf1bee-4756-46af-a796-52a47d9e71a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plote", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ec1", "/.", "coef"}], ")"}], "==", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", 
      RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y1", ",", 
      RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.945255476470199*^9, 3.9452554811153297`*^9}, {
  3.945255618813163*^9, 3.945255779571904*^9}, {3.945255907631336*^9, 
  3.945255909019058*^9}, {3.945255970716872*^9, 3.9452559781125183`*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"691a61c7-99cc-45de-9d5d-814391f47d54"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxdWHk4lOv7N5YR8i0VxclJha/klCxHEvdbyYnIkSjKmiVZTkqUNkWnc1qQ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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129}], LineBox[CompressedData["
1:eJwt0tdaDgAAgOE/FEmFMqIhiYzsFJfhElxA3QMpZGQVhchIdggpe2QVkRkJ
kbJSEhHeAwfvBXzP8yUuyVqcGRQIBKpYyjKyWU4OuaxgJavIYzVrWMs68lnP
Bjayic0UUMgWtlJEMdvYzg5K2MkuStnNHvayjzL2U84BDnKIwxzhKMeo4Dgn
OEklpzjNmf99Z6mmhnOc5wIXucRlrnCVa1ynlhvc5Ba3uUMd9dzlHg3c5wGN
POQRj3nCU57RxHNe0MxLWnjFa97Qylve0cZ72ungAx/5xGe+0MlXuujmGz18
p5cf/KSPX/ymnz/8JWCAIAYwkEEEE8JghhDKUMIYRjgRRDKcEYwkimhGMZox
jCWGcYwnljjiSWACiUwkiUkkM5kppDCVaUxnBqnMZBazmcNc5jGfNBaQTgYL
WcQ/gepoFg==
         "]]},
       RowBox[{
         RowBox[{
           RowBox[{"-", 
             TagBox["x1", HoldForm]}], "+", 
           RowBox[{"2.4`", " ", 
             SuperscriptBox[
              TagBox["x1", HoldForm], "2"]}], "-", 
           SuperscriptBox[
            TagBox["x1", HoldForm], "3"], "+", 
           TagBox["y1", HoldForm], "+", 
           SuperscriptBox[
            TagBox["y1", HoldForm], "2"]}], "\[Equal]", "0"}]],
      Annotation[#, -HoldForm[$CellContext`x1] + 
        2.4 HoldForm[$CellContext`x1]^2 - HoldForm[$CellContext`x1]^3 + 
        HoldForm[$CellContext`y1] + HoldForm[$CellContext`y1]^2 == 0, 
       "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-1, 3}, {-5, 5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.945255660203496*^9, 3.9452556961658297`*^9}, {
   3.945255729045803*^9, 3.945255780222659*^9}, 3.945255909478044*^9, {
   3.945255967198387*^9, 3.945256018380887*^9}, 3.945260840536525*^9, 
   3.946732169619624*^9, 3.9477560624784822`*^9, 3.948273329381322*^9, 
   3.948964348138319*^9, 3.94896812740547*^9, 3.949983101600217*^9, 
   3.966416671021503*^9, 3.966417371816063*^9, 3.96641788034553*^9, 
   3.966420453877595*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"0fc8a8e2-9835-4021-825e-6d4fb5971009"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"pts1", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1"}], "}"}], "/.", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"ec1", "/.", "coef"}], ")"}], "==", "0"}], ",", 
          RowBox[{"x1", "==", 
           RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y1", ",", "x1"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "->", "Black"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9452560743621798`*^9, 3.945256097832342*^9}, {
   3.945256419843314*^9, 3.9452564211179934`*^9}, 3.966416686055238*^9, {
   3.966416826965063*^9, 3.9664168271408*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"05376812-b23d-48ff-b3dc-447fd07d9147"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pts2", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1"}], "}"}], "/.", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"ec1", "/.", "coef"}], ")"}], "==", "0"}], ",", 
          RowBox[{"x1", "==", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y1", ",", "x1"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "->", "Black"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.945256105061667*^9, 3.945256114797575*^9}, 
   3.966416688733556*^9, {3.96641682481984*^9, 3.9664168250091667`*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"5064c6a9-0953-40a9-9753-f5b18cee486b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"x3", ",", "y3"}], "}"}], "}"}], "/.", "rulesx3"}], "/.", 
  "coef"}]], "Input",
 CellLabel->
  "In[232]:=",ExpressionUUID->"c37c6f07-2b6b-49d6-8b40-ace5bb453bbc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{"x1", "+", "x2", "-", 
      RowBox[{"4.8`", " ", "x1", " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{"x1", " ", 
       SuperscriptBox["x2", "2"]}], "-", "y1", "-", "y2", "-", 
      RowBox[{"2", " ", "y1", " ", "y2"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], "2"]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "x1"}], " ", "y1"}], "-", 
       RowBox[{"x2", " ", "y1"}], "+", 
       RowBox[{"4.8`", " ", "x1", " ", "x2", " ", "y1"}], "-", 
       RowBox[{"3", " ", "x1", " ", 
        SuperscriptBox["x2", "2"], " ", "y1"}], "+", 
       RowBox[{
        SuperscriptBox["x2", "3"], " ", "y1"}], "+", 
       SuperscriptBox["y1", "2"], "+", 
       RowBox[{"x1", " ", "y2"}], "-", 
       RowBox[{
        SuperscriptBox["x1", "3"], " ", "y2"}], "+", 
       RowBox[{"x2", " ", "y2"}], "-", 
       RowBox[{"4.8`", " ", "x1", " ", "x2", " ", "y2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x1", "2"], " ", "x2", " ", "y2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y1", "2"], " ", "y2"}], "-", 
       SuperscriptBox["y2", "2"], "-", 
       RowBox[{"2", " ", "y1", " ", 
        SuperscriptBox["y2", "2"]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "3"]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.945256258113544*^9, 3.945260841097447*^9, 
  3.946732169888833*^9, 3.947756063158181*^9, 3.9482733295724277`*^9, 
  3.9489643490524197`*^9, 3.948968128647509*^9, 3.9499831019849*^9, 
  3.9664166910660477`*^9, 3.966417372362591*^9, 3.9664178808494453`*^9, 
  3.966420453941143*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"003b4078-da74-41ea-a8bf-7d4139825861"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"pts3", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"x3", ",", "y3"}], "}"}], "}"}], "/.", "rulesx3"}], "/.", 
        "coef"}], "/.", 
       RowBox[{
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"ec1", "/.", "coef"}], ")"}], "==", "0"}], ",", 
            RowBox[{"x1", "==", 
             RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"y1", ",", "x1"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
      RowBox[{
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"ec2", "/.", "coef"}], ")"}], "==", "0"}], ",", 
           RowBox[{"x2", "==", "0"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"y2", ",", "x2"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "->", "Black"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9452561350945997`*^9, 3.945256270582549*^9}, 
   3.945256362489354*^9, {3.945256407430127*^9, 3.945256410324815*^9}, {
   3.966416702390605*^9, 3.966416709364667*^9}, {3.966416777046451*^9, 
   3.966416784162435*^9}},
 CellLabel->
  "In[233]:=",ExpressionUUID->"f19908f1-2a4a-44d4-acac-d16f3ea23cd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lineplot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"y", "-", "linex"}], "/.", 
         RowBox[{
          RowBox[{"NSolve", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"ec1", "/.", "coef"}], ")"}], "==", "0"}], ",", 
              RowBox[{"x1", "==", 
               RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"y1", ",", "x1"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
        RowBox[{
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"ec2", "/.", "coef"}], ")"}], "==", "0"}], ",", 
             RowBox[{"x2", "==", "0"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"y2", ",", "x2"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "==", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"ContourStyle", "->", "Yellow"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9452565102841463`*^9, 3.945256538391762*^9}, {
  3.945256631586952*^9, 3.9452566801849823`*^9}, {3.9664167261955643`*^9, 
  3.966416736240123*^9}, {3.966416799011923*^9, 3.966416807251793*^9}},
 CellLabel->
  "In[234]:=",ExpressionUUID->"8b1ed270-d1c8-4752-9955-f8765f80f91a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
  "plote", ",", " ", "lineplot", ",", "pts1", ",", "pts2", ",", "pts3"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.945255913554001*^9, 3.9452559212558928`*^9}, {
  3.9452561173644037`*^9, 3.9452561188246183`*^9}, {3.9452563666421824`*^9, 
  3.945256367480741*^9}, {3.9452566879799232`*^9, 3.9452566911333647`*^9}, {
  3.9664167562843237`*^9, 3.966416795022327*^9}},
 CellLabel->
  "In[235]:=",ExpressionUUID->"a9db6172-18d1-4826-a7e6-ab050e275279"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxdWHk4lOv7N5YR8i0VxclJha/klCxHEvdbyYnIkSjKmiVZTkqUNkWnc1qQ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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
          102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
          128, 129}], LineBox[CompressedData["
1:eJwt0tdaDgAAgOE/FEmFMqIhiYzsFJfhElxA3QMpZGQVhchIdggpe2QVkRkJ
kbJSEhHeAwfvBXzP8yUuyVqcGRQIBKpYyjKyWU4OuaxgJavIYzVrWMs68lnP
Bjayic0UUMgWtlJEMdvYzg5K2MkuStnNHvayjzL2U84BDnKIwxzhKMeo4Dgn
OEklpzjNmf99Z6mmhnOc5wIXucRlrnCVa1ynlhvc5Ba3uUMd9dzlHg3c5wGN
POQRj3nCU57RxHNe0MxLWnjFa97Qylve0cZ72ungAx/5xGe+0MlXuujmGz18
p5cf/KSPX/ymnz/8JWCAIAYwkEEEE8JghhDKUMIYRjgRRDKcEYwkimhGMZox
jCWGcYwnljjiSWACiUwkiUkkM5kppDCVaUxnBqnMZBazmcNc5jGfNBaQTgYL
WcQ/gepoFg==
          "]]},
        RowBox[{
          RowBox[{
            RowBox[{"-", 
              TagBox["x1", HoldForm]}], "+", 
            RowBox[{"2.4`", " ", 
              SuperscriptBox[
               TagBox["x1", HoldForm], "2"]}], "-", 
            SuperscriptBox[
             TagBox["x1", HoldForm], "3"], "+", 
            TagBox["y1", HoldForm], "+", 
            SuperscriptBox[
             TagBox["y1", HoldForm], "2"]}], "\[Equal]", "0"}]],
       Annotation[#, -HoldForm[$CellContext`x1] + 
         2.4 HoldForm[$CellContext`x1]^2 - HoldForm[$CellContext`x1]^3 + 
         HoldForm[$CellContext`y1] + HoldForm[$CellContext`y1]^2 == 0, 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJw1lA1UjFkYx5uamZIcithWWiVUsuxqHePr3iyb1nQSfVqbpkhKH2S1PlZE
9lQ7SqlOWyFZu31gWaVVPGOkwnS2moakMNGHpjPvfV81SUY73pnuue+557nn
Of/zu//neV770NhNO4yNjIz8dd+nU78ITNu0INopTg2MVyBf/IsaInrnOvCO
q6F682573DcAwQXCsMYcNXRURj+rjFZBYrqRwKNEDQ59Sm05px+qz0X1TaxW
w4v2LeElq/ugNCv1h8nNarj5Kf1ZD/TLFNzwLjX4JEUNyZK7YVLgtStWb9XA
CfUss8p+BZrUhs0+EynIdPTU7S7wNS9rOjGTgqO2QwMDE5QQMmV4n80CCja0
xL4cftwJ7kl8YdY6ysDzDCQeRwuKfSkQRWsbbGyfwvWGlStmh+n0XgojHx5v
BfGBtWsViRRksfot4JLsFyEVU3C3aEpVkGMT8I4lcebnU/BP5+Y+gagO2uKS
Vs64RcEZNl8K2VIXN2WdjicwvSD8eg0EChrqF8opsGB5CsExQuIWNEiB3s+M
mnFfzdj8AqR4x/f4nUcghM2/jaoWJeZ4zSCQoddHFWf7d6TbEljD+nMffWx1
Li20J+DTszpG1dCEgheczYxxI3Baz4+iVike2QkISH+7kHbplhw5XRNOKlpF
wLxN9Poz23bEnX/7VLoPgXa9P2h2B3x1xY9AKMvTgXzEsXEXgwh0bV+zsPim
EpU4dKT+HUPG/UePD5bmrtpLwNjqjv9URRc6uCtT/udPBO6w/vQgb7vRk81p
BPTyPSjNJlsrO0WgJcFt29uNvah4XcXSstME8vx3FDeZq9CQzefHmb/GeVTI
vSoxbGsZgaLO0p1ymQo12rflXblMYP9/+4N33qBQvrUgcWodgTF2UUjjH/lA
VU/gX7ZeBGm07z9ce0DAxbHWYuxLBrlbBh5yezXOz6CyId9Fh17r9Fs31HiG
MuiL9lkhFd0Ectl+GES9FgkJfkY0sOmZg0h0BmWbc2hIMf1VIjg/iDwr8b0q
XcwrVNRnt2mQ2Cwnfv8s2vBeDZq+xGU0TxfvWS6tdX6uQXszw+bV6GLNybgb
yyOH0XcsCA1BbD+OoPyYkykgoGE9ez+CZM3TRM7LaYgPCp4rWjiCvuZWxObq
YvfzyxonbBlFtd+XDEj9aINfo+hY3FhdlT8NSuveJNekUdQ2Jo+qCqDBWR7f
PJKrRep5Mu+6PTTs/oRXqUVLJ/e7ro+nwZvtNy06MsrsfLqPBkv+VcUbxRia
YUJdfyCm4aPeYDRwuTXzSToN2zw+nFVaG2HHYcvt70/TcJidPw7GLyynN5aM
83NwkRDehZfTkP2HxMsDc/BDZnHIzKs0kAor6rWTMY6sdjvQdJ829KsxDlCV
BGsaaGg0Sf5QHmmM49TeW1fKaNjuvZju8DDBWbkBHXLl+HtNsEXqmdrkbhpM
2P+DCbbujwn88Q0NbX1eb1vDubgm/iB6oqVhDls/LpY6JbpYGzOwQjJpy8/A
xdXdYt8jfAaE7DzxcLd34YV2G8bgDw8n1O/KuGjHwF67FrPnb3hYpCzfeG4O
A3dnpgzXXuTjya4S3vNvGEO9+dg13FezZAUDpYdzbn47zRSbdj4SSjADSysu
jdTcM8XLzF5FKH0Yw/yb4S4u2novgIH/ASMK79Y=
     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[1, 1, 0], AbsoluteThickness[2], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86}]},
        RowBox[{
          RowBox[{
            RowBox[{"1.0244044240850758`", "\[VeryThinSpace]"}], "+", 
            RowBox[{"0.04880884817015163`", " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", "0.5`"}], "+", 
                  TagBox["x", HoldForm]}], ")"}]}], "+", 
            TagBox["y", HoldForm]}], "\[Equal]", "0"}]],
       Annotation[#, 
        1.0244044240850758` + 
         0.04880884817015163 (-0.5 + HoldForm[$CellContext`x]) + 
         HoldForm[$CellContext`y] == 0, "Tooltip"]& ]}], {}}, {{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[2],
          PointBox[{{0.5, -1.0244044240850758`}, {0.5, 
          0.024404424085075795`}}]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              GrayLevel[0]], 
             
             Point[{{0.5, -1.0244044240850758`}, {0.5, 
              0.024404424085075795`}}]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 1.}, {-1.0244044240850758`, 
              0.024404424085075795`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               GrayLevel[0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 1.}, {-1.0244044240850758`, 
             0.024404424085075795`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], 
           GrayLevel[0]], 
          Point[{{0.5, -1.0244044240850758`}, {0.5, 0.024404424085075795`}}]},
          "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{0, 1.}, {-1.0244044240850758`, 
           0.024404424085075795`}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GrayLevel[0]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, {{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[2],
          PointBox[{{0., -1.}, {0., 0.}}]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              GrayLevel[0]], 
             Point[{{0., -1.}, {0., 0.}}]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{-1, 1}, {-1., 0}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               GrayLevel[0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{-1, 1}, {-1., 0}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], 
           GrayLevel[0]], 
          Point[{{0., -1.}, {0., 0.}}]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{-1, 1}, {-1., 0}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GrayLevel[0]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, {{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[2],
          PointBox[{{1.9023823036596967`, -1.0928530890209096`}, {
          1.9023823036596967`, -1.0928530890209096`}}]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              GrayLevel[0]], 
             
             Point[{{1.9023823036596967`, -1.0928530890209096`}, {
              1.9023823036596967`, -1.0928530890209096`}}]}, 
            "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 3.8047646073193935`}, {-2.185706178041819, 0}},
             "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               GrayLevel[0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 3.8047646073193935`}, {-2.185706178041819, 0}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], 
           GrayLevel[0]], 
          
          Point[{{1.9023823036596967`, -1.0928530890209096`}, {
           1.9023823036596967`, -1.0928530890209096`}}]}, 
         "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{0, 3.8047646073193935`}, {-2.185706178041819, 0}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GrayLevel[0]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-1, 3}, {-5, 5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.945255921564971*^9, 3.945256042046474*^9, {3.945256078769743*^9, 
   3.9452561190915327`*^9}, 3.945256367948721*^9, 3.945256426887146*^9, 
   3.945256467757539*^9, {3.945256684980137*^9, 3.945256691610916*^9}, 
   3.945260843591283*^9, 3.9467321716965427`*^9, 3.947756065995751*^9, 
   3.948273331811447*^9, 3.94896435180814*^9, 3.9489681305324717`*^9, 
   3.94998310382802*^9, {3.966416757334588*^9, 3.966416830665916*^9}, 
   3.9664173738341722`*^9, 3.966417882194583*^9, 3.966420455084518*^9},
 CellLabel->
  "Out[235]=",ExpressionUUID->"7904826f-51d5-4459-aa4d-8124e7b5d1d2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"system", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PolynomialReduce", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Plus", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"i", ",", "j", ",", 
                  RowBox[{"6", "-", "i", "-", "j"}]}], "]"}], 
                RowBox[{"x", "^", "i"}], " ", 
                RowBox[{"y", "^", "j"}], " ", 
                RowBox[{"z", "^", 
                 RowBox[{"(", 
                  RowBox[{"6", "-", "i", "-", "j"}], ")"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "0", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "0", ",", 
                 RowBox[{"6", "-", "i"}]}], "}"}]}], "]"}], "//", "Flatten"}],
             ")"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "->", 
             RowBox[{"dec", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", 
            RowBox[{"y", "->", 
             RowBox[{"dec", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ",", 
            RowBox[{"z", "->", 
             RowBox[{"dec", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], ",", "ec", ",", 
         RowBox[{"{", 
          RowBox[{"Y", ",", "X", ",", "Z"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"X", ",", "Y", ",", "Z"}], "}"}]}], "]"}], "//", "Flatten"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.945259258712103*^9, 3.945259459989128*^9}},
 CellLabel->
  "In[236]:=",ExpressionUUID->"9459e197-fc73-4a98-953f-3f3df52a186c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PolynomialReduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Plus", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"i", ",", "j", ",", 
             RowBox[{"6", "-", "i", "-", "j"}]}], "]"}], 
           RowBox[{"x", "^", "i"}], " ", 
           RowBox[{"y", "^", "j"}], " ", 
           RowBox[{"z", "^", 
            RowBox[{"(", 
             RowBox[{"6", "-", "i", "-", "j"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", 
            RowBox[{"6", "-", "i"}]}], "}"}]}], "]"}], "//", "Flatten"}], 
       ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", 
        RowBox[{"dec", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"y", "->", 
        RowBox[{"dec", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"z", "->", 
        RowBox[{"dec", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], ",", "ec", ",", 
    RowBox[{"{", 
     RowBox[{"Y", ",", "X", ",", "Z"}], "}"}]}], "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.945259985000651*^9, 3.9452599944138823`*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"e91ff1e9-187f-4e55-8be7-ffb96fb16bbc"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"6", " ", "a1", " ", "X", " ", 
         SuperscriptBox["Y", "11"], " ", 
         RowBox[{"a", "[", 
           RowBox[{"0", ",", "0", ",", "6"}], "]"}]}], "+", 
       RowBox[{
         SuperscriptBox["Y", "12"], " ", 
         RowBox[{"a", "[", 
           RowBox[{"0", ",", "0", ",", "6"}], "]"}]}], "+", 
       TemplateBox[{"32"}, "OutputSizeLimit`Skeleton"], "+", 
       TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
       RowBox[{
         SuperscriptBox["Z", "12"], " ", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{"6", " ", 
               SuperscriptBox["a3", "8"], " ", 
               SuperscriptBox["a6", "2"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "0", ",", "6"}], "]"}]}], "+", 
             RowBox[{"57", " ", 
               SuperscriptBox["a3", "6"], " ", 
               SuperscriptBox["a6", "3"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "0", ",", "6"}], "]"}]}], "+", 
             RowBox[{"185", " ", 
               SuperscriptBox["a3", "4"], " ", 
               SuperscriptBox["a6", "4"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "0", ",", "6"}], "]"}]}], "+", 
             RowBox[{"225", " ", 
               SuperscriptBox["a3", "2"], " ", 
               SuperscriptBox["a6", "5"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "0", ",", "6"}], "]"}]}], "+", 
             RowBox[{"63", " ", 
               SuperscriptBox["a6", "6"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "0", ",", "6"}], "]"}]}], "+", 
             RowBox[{
               SuperscriptBox["a3", "9"], " ", "a6", " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "1", ",", "5"}], "]"}]}], "+", 
             RowBox[{"14", " ", 
               SuperscriptBox["a3", "7"], " ", 
               SuperscriptBox["a6", "2"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "1", ",", "5"}], "]"}]}], "+", 
             RowBox[{"72", " ", 
               SuperscriptBox["a3", "5"], " ", 
               SuperscriptBox["a6", "3"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "1", ",", "5"}], "]"}]}], "+", 
             RowBox[{"160", " ", 
               SuperscriptBox["a3", "3"], " ", 
               SuperscriptBox["a6", "4"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "1", ",", "5"}], "]"}]}], "+", 
             RowBox[{"128", " ", "a3", " ", 
               SuperscriptBox["a6", "5"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "1", ",", "5"}], "]"}]}], "+", 
             RowBox[{
               SuperscriptBox["a3", "8"], " ", "a6", " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "2", ",", "4"}], "]"}]}], "+", 
             RowBox[{"13", " ", 
               SuperscriptBox["a3", "6"], " ", 
               SuperscriptBox["a6", "2"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "2", ",", "4"}], "]"}]}], "+", 
             RowBox[{"60", " ", 
               SuperscriptBox["a3", "4"], " ", 
               SuperscriptBox["a6", "3"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "2", ",", "4"}], "]"}]}], "+", 
             RowBox[{"112", " ", 
               SuperscriptBox["a3", "2"], " ", 
               SuperscriptBox["a6", "4"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "2", ",", "4"}], "]"}]}], "+", 
             RowBox[{"64", " ", 
               SuperscriptBox["a6", "5"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "2", ",", "4"}], "]"}]}], "+", 
             RowBox[{
               SuperscriptBox["a3", "7"], " ", "a6", " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "3", ",", "3"}], "]"}]}], "+", 
             RowBox[{"12", " ", 
               SuperscriptBox["a3", "5"], " ", 
               SuperscriptBox["a6", "2"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "3", ",", "3"}], "]"}]}], "+", 
             RowBox[{"48", " ", 
               SuperscriptBox["a3", "3"], " ", 
               SuperscriptBox["a6", "3"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "3", ",", "3"}], "]"}]}], "+", 
             RowBox[{"64", " ", "a3", " ", 
               SuperscriptBox["a6", "4"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "3", ",", "3"}], "]"}]}], "+", 
             RowBox[{
               SuperscriptBox["a3", "6"], " ", "a6", " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "4", ",", "2"}], "]"}]}], "+", 
             RowBox[{"12", " ", 
               SuperscriptBox["a3", "4"], " ", 
               SuperscriptBox["a6", "2"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "4", ",", "2"}], "]"}]}], "+", 
             RowBox[{"48", " ", 
               SuperscriptBox["a3", "2"], " ", 
               SuperscriptBox["a6", "3"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "4", ",", "2"}], "]"}]}], "+", 
             RowBox[{"64", " ", 
               SuperscriptBox["a6", "4"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"0", ",", "4", ",", "2"}], "]"}]}], "+", 
             TemplateBox[{"188"}, "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{"20", " ", 
               SuperscriptBox["a1", "2"], " ", 
               SuperscriptBox["a4", "3"], " ", 
               SuperscriptBox["a6", "2"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"5", ",", "0", ",", "1"}], "]"}]}], "+", 
             RowBox[{"5", " ", 
               SuperscriptBox["a1", "5"], " ", "a3", " ", 
               SuperscriptBox["a6", "3"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"5", ",", "0", ",", "1"}], "]"}]}], "+", 
             RowBox[{"10", " ", 
               SuperscriptBox["a1", "4"], " ", "a4", " ", 
               SuperscriptBox["a6", "3"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"5", ",", "0", ",", "1"}], "]"}]}], "-", 
             RowBox[{"a3", " ", 
               SuperscriptBox["a4", "5"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"5", ",", "1", ",", "0"}], "]"}]}], "+", 
             RowBox[{
               SuperscriptBox["a1", "5"], " ", 
               SuperscriptBox["a3", "4"], " ", "a6", " ", 
               RowBox[{"a", "[", 
                 RowBox[{"5", ",", "1", ",", "0"}], "]"}]}], "+", 
             RowBox[{"5", " ", 
               SuperscriptBox["a1", "4"], " ", 
               SuperscriptBox["a3", "3"], " ", "a4", " ", "a6", " ", 
               RowBox[{"a", "[", 
                 RowBox[{"5", ",", "1", ",", "0"}], "]"}]}], "+", 
             RowBox[{"10", " ", 
               SuperscriptBox["a1", "3"], " ", 
               SuperscriptBox["a3", "2"], " ", 
               SuperscriptBox["a4", "2"], " ", "a6", " ", 
               RowBox[{"a", "[", 
                 RowBox[{"5", ",", "1", ",", "0"}], "]"}]}], "+", 
             RowBox[{"10", " ", 
               SuperscriptBox["a1", "2"], " ", "a3", " ", 
               SuperscriptBox["a4", "3"], " ", "a6", " ", 
               RowBox[{"a", "[", 
                 RowBox[{"5", ",", "1", ",", "0"}], "]"}]}], "+", 
             RowBox[{"10", " ", "a1", " ", 
               SuperscriptBox["a4", "4"], " ", "a6", " ", 
               RowBox[{"a", "[", 
                 RowBox[{"5", ",", "1", ",", "0"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
               SuperscriptBox["a1", "5"], " ", 
               SuperscriptBox["a3", "2"], " ", 
               SuperscriptBox["a6", "2"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"5", ",", "1", ",", "0"}], "]"}]}], "+", 
             RowBox[{"15", " ", 
               SuperscriptBox["a1", "4"], " ", "a3", " ", "a4", " ", 
               SuperscriptBox["a6", "2"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"5", ",", "1", ",", "0"}], "]"}]}], "+", 
             RowBox[{"20", " ", 
               SuperscriptBox["a1", "3"], " ", 
               SuperscriptBox["a4", "2"], " ", 
               SuperscriptBox["a6", "2"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"5", ",", "1", ",", "0"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
               SuperscriptBox["a1", "5"], " ", 
               SuperscriptBox["a6", "3"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"5", ",", "1", ",", "0"}], "]"}]}], "+", 
             RowBox[{
               SuperscriptBox["a4", "6"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"6", ",", "0", ",", "0"}], "]"}]}], "+", 
             RowBox[{
               SuperscriptBox["a1", "6"], " ", 
               SuperscriptBox["a3", "4"], " ", "a6", " ", 
               RowBox[{"a", "[", 
                 RowBox[{"6", ",", "0", ",", "0"}], "]"}]}], "+", 
             RowBox[{"6", " ", 
               SuperscriptBox["a1", "5"], " ", 
               SuperscriptBox["a3", "3"], " ", "a4", " ", "a6", " ", 
               RowBox[{"a", "[", 
                 RowBox[{"6", ",", "0", ",", "0"}], "]"}]}], "+", 
             RowBox[{"15", " ", 
               SuperscriptBox["a1", "4"], " ", 
               SuperscriptBox["a3", "2"], " ", 
               SuperscriptBox["a4", "2"], " ", "a6", " ", 
               RowBox[{"a", "[", 
                 RowBox[{"6", ",", "0", ",", "0"}], "]"}]}], "+", 
             RowBox[{"20", " ", 
               SuperscriptBox["a1", "3"], " ", "a3", " ", 
               SuperscriptBox["a4", "3"], " ", "a6", " ", 
               RowBox[{"a", "[", 
                 RowBox[{"6", ",", "0", ",", "0"}], "]"}]}], "+", 
             RowBox[{"15", " ", 
               SuperscriptBox["a1", "2"], " ", 
               SuperscriptBox["a4", "4"], " ", "a6", " ", 
               RowBox[{"a", "[", 
                 RowBox[{"6", ",", "0", ",", "0"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
               SuperscriptBox["a1", "6"], " ", 
               SuperscriptBox["a3", "2"], " ", 
               SuperscriptBox["a6", "2"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"6", ",", "0", ",", "0"}], "]"}]}], "+", 
             RowBox[{"12", " ", 
               SuperscriptBox["a1", "5"], " ", "a3", " ", "a4", " ", 
               SuperscriptBox["a6", "2"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"6", ",", "0", ",", "0"}], "]"}]}], "+", 
             RowBox[{"15", " ", 
               SuperscriptBox["a1", "4"], " ", 
               SuperscriptBox["a4", "2"], " ", 
               SuperscriptBox["a6", "2"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"6", ",", "0", ",", "0"}], "]"}]}], "+", 
             RowBox[{
               SuperscriptBox["a1", "6"], " ", 
               SuperscriptBox["a6", "3"], " ", 
               RowBox[{"a", "[", 
                 RowBox[{"6", ",", "0", ",", "0"}], "]"}]}]}], ")"}]}]}], 
     Short[#, 8]& ], "line" -> 237, "sessionID" -> 34101152777688878192, 
   "byteCount" -> 3976144, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.945260005136517*^9, 3.945260843908807*^9, 
  3.9467321769262133`*^9, 3.947756070485702*^9, 3.948273336354867*^9, 
  3.948964355573731*^9, 3.948968134347744*^9, 3.949983107248434*^9, 
  3.966416926472728*^9, 3.966417378450407*^9, 3.966417887045364*^9, 
  3.966420458852375*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"d76a47e2-c511-4099-951b-e558584896e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"system", "//", "Remove0"}], "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.9452598469286413`*^9, 3.945259859048674*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"67e76ff7-935e-453f-b590-0c1ddd217b14"],

Cell[BoxData[
 RowBox[{"{", "36", "}"}]], "Output",
 CellChangeTimes->{{3.945259849819766*^9, 3.945259859361041*^9}, 
   3.9452608439229918`*^9, 3.94673217710569*^9, 3.947756070595429*^9, 
   3.948273336447577*^9, 3.948964355695386*^9, 3.948968134427101*^9, 
   3.949983107377956*^9, {3.966416932210042*^9, 3.966416949813751*^9}, 
   3.966417378520054*^9, 3.966417887158289*^9, 3.9664204589269876`*^9},
 CellLabel->
  "Out[238]=",ExpressionUUID->"efa0ccac-f76f-428b-9821-29d4f573a25c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"as", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"i", ",", "j", ",", 
       RowBox[{"6", "-", "i", "-", "j"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{"6", "-", "i"}]}], "}"}]}], "]"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.945259492273233*^9, 3.945259520893302*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"c01c4fe4-a8ed-4f67-8823-7555c3809028"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "0", ",", "6"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "1", ",", "5"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "2", ",", "4"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "3", ",", "3"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "4", ",", "2"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "5", ",", "1"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "6", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "0", ",", "5"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "1", ",", "4"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "3", ",", "2"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "4", ",", "1"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "5", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "0", ",", "4"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "1", ",", "3"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "2", ",", "2"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "3", ",", "1"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "4", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"3", ",", "0", ",", "3"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"3", ",", "1", ",", "2"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"3", ",", "2", ",", "1"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"3", ",", "3", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"4", ",", "0", ",", "2"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"4", ",", "1", ",", "1"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"4", ",", "2", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"5", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"5", ",", "1", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"6", ",", "0", ",", "0"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9452595122911263`*^9, 3.945259521160863*^9}, 
   3.9452608439562063`*^9, 3.946732177343864*^9, 3.947756070881907*^9, 
   3.948273336673217*^9, 3.9489643558992443`*^9, 3.948968134646999*^9, 
   3.949983107537716*^9, 3.966416960399732*^9, 3.966417378559825*^9, 
   3.96641788721445*^9, 3.9664204589690437`*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"0ed05635-8010-42f1-b294-e0e5ea45a7a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rulesas", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "0", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
     RowBox[{"-", "27"}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "3", ",", "3"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["a1", "3"]}], "+", 
        RowBox[{"9", " ", "a1", " ", "a2"}], "-", 
        RowBox[{"27", " ", "a3"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "4", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a1", "2"], " ", 
       SuperscriptBox["a2", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a2", "3"]}], "+", 
      RowBox[{"18", " ", "a1", " ", "a2", " ", "a3"}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["a3", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["a1", "2"], " ", "a4"}], "-", 
      RowBox[{"18", " ", "a2", " ", "a4"}], "+", 
      RowBox[{"54", " ", "a6"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "5", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["a2", "3"], " ", "a3"}], "-", 
        RowBox[{"a1", " ", 
         SuperscriptBox["a2", "2"], " ", "a4"}], "-", 
        RowBox[{"9", " ", "a2", " ", "a3", " ", "a4"}], "+", 
        RowBox[{"6", " ", "a1", " ", 
         SuperscriptBox["a4", "2"]}], "-", 
        RowBox[{"9", " ", "a1", " ", "a2", " ", "a6"}], "+", 
        RowBox[{"27", " ", "a3", " ", "a6"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "6", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a2", "2"], " ", 
       SuperscriptBox["a4", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["a4", "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["a2", "3"], " ", "a6"}], "+", 
      RowBox[{"18", " ", "a2", " ", "a4", " ", "a6"}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["a6", "2"]}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"1", ",", "0", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"1", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a1", "2"], "+", 
        RowBox[{"6", " ", "a2"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"1", ",", "3", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a1", "3"], " ", "a2"}], "+", 
        RowBox[{"4", " ", "a1", " ", 
         SuperscriptBox["a2", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a1", "2"], " ", "a3"}], "-", 
        RowBox[{"27", " ", "a2", " ", "a3"}], "+", 
        RowBox[{"15", " ", "a1", " ", "a4"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"1", ",", "4", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", "a1", " ", 
         SuperscriptBox["a2", "2"], " ", "a3"}], "+", 
        RowBox[{"9", " ", "a2", " ", 
         SuperscriptBox["a3", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a1", "2"], " ", "a2", " ", "a4"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a2", "2"], " ", "a4"}], "-", 
        RowBox[{"3", " ", "a1", " ", "a3", " ", "a4"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["a4", "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["a1", "2"], " ", "a6"}], "-", 
        RowBox[{"18", " ", "a2", " ", "a6"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"1", ",", "5", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a2", "2"], " ", "a3", " ", "a4"}], "+", 
        RowBox[{"a1", " ", "a2", " ", 
         SuperscriptBox["a4", "2"]}], "-", 
        RowBox[{"6", " ", "a3", " ", 
         SuperscriptBox["a4", "2"]}], "-", 
        RowBox[{"6", " ", "a1", " ", 
         SuperscriptBox["a2", "2"], " ", "a6"}], "+", 
        RowBox[{"9", " ", "a2", " ", "a3", " ", "a6"}], "+", 
        RowBox[{"9", " ", "a1", " ", "a4", " ", "a6"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"2", ",", "0", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"2", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
     RowBox[{"6", " ", "a1"}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"2", ",", "2", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox["a1", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a1", "2"], " ", "a2"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a2", "2"]}], "-", 
      RowBox[{"24", " ", "a1", " ", "a3"}], "-", 
      RowBox[{"30", " ", "a4"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"2", ",", "3", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["a1", "2"], " ", "a2", " ", "a3"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a2", "2"], " ", "a3"}], "+", 
        RowBox[{"3", " ", "a1", " ", 
         SuperscriptBox["a3", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a1", "3"], " ", "a4"}], "-", 
        RowBox[{"6", " ", "a1", " ", "a2", " ", "a4"}], "+", 
        RowBox[{"15", " ", "a3", " ", "a4"}], "-", 
        RowBox[{"27", " ", "a1", " ", "a6"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"2", ",", "4", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a2", "2"], " ", 
       SuperscriptBox["a3", "2"]}], "+", 
      RowBox[{"4", " ", "a1", " ", "a2", " ", "a3", " ", "a4"}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["a3", "2"], " ", "a4"}], "+", 
      RowBox[{
       SuperscriptBox["a1", "2"], " ", 
       SuperscriptBox["a4", "2"]}], "-", 
      RowBox[{"2", " ", "a2", " ", 
       SuperscriptBox["a4", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["a1", "2"], " ", "a2", " ", "a6"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["a2", "2"], " ", "a6"}], "+", 
      RowBox[{"18", " ", "a1", " ", "a3", " ", "a6"}], "-", 
      RowBox[{"18", " ", "a4", " ", "a6"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "0", ",", "3"}], "]"}], "\[Rule]", 
     RowBox[{"-", "4"}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "1", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a1", "3"], "+", 
        RowBox[{"4", " ", "a1", " ", "a2"}], "-", 
        RowBox[{"3", " ", "a3"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "2", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a1", "3"], " ", "a3"}], "-", 
        RowBox[{"6", " ", "a1", " ", "a2", " ", "a3"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["a3", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a1", "2"], " ", "a4"}], "-", 
        RowBox[{"4", " ", "a2", " ", "a4"}], "-", 
        RowBox[{"18", " ", "a6"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "3", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "a1"}], " ", "a2", " ", 
         SuperscriptBox["a3", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a3", "3"]}], "-", 
        RowBox[{
         SuperscriptBox["a1", "2"], " ", "a3", " ", "a4"}], "+", 
        RowBox[{"2", " ", "a2", " ", "a3", " ", "a4"}], "+", 
        RowBox[{"a1", " ", 
         SuperscriptBox["a4", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a1", "3"], " ", "a6"}], "-", 
        RowBox[{"12", " ", "a1", " ", "a2", " ", "a6"}], "+", 
        RowBox[{"9", " ", "a3", " ", "a6"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"4", ",", "0", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox["a1", "2"], "+", 
      RowBox[{"4", " ", "a2"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"4", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["a1", "2"], " ", "a3"}], "-", 
        RowBox[{"2", " ", "a2", " ", "a3"}], "+", 
        RowBox[{"5", " ", "a1", " ", "a4"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"4", ",", "2", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a1", "2"], " ", 
       SuperscriptBox["a3", "2"]}], "-", 
      RowBox[{"2", " ", "a2", " ", 
       SuperscriptBox["a3", "2"]}], "-", 
      RowBox[{"4", " ", "a1", " ", "a3", " ", "a4"}], "+", 
      SuperscriptBox["a4", "2"], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["a1", "2"], " ", "a6"}], "-", 
      RowBox[{"12", " ", "a2", " ", "a6"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"5", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1", " ", "a3"}], "+", 
        RowBox[{"2", " ", "a4"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"5", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1", " ", 
         SuperscriptBox["a3", "2"]}], "-", 
        RowBox[{"a3", " ", "a4"}], "+", 
        RowBox[{"6", " ", "a1", " ", "a6"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"6", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox["a3", "2"], "+", 
      RowBox[{"4", " ", "a6"}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.966417030585837*^9, 3.966417065326989*^9}, {
   3.966417198407627*^9, 3.9664172009758587`*^9}, {3.966417469107799*^9, 
   3.966417478839847*^9}, {3.966417739529311*^9, 3.966417743254526*^9}, {
   3.966417898231038*^9, 3.966417912007875*^9}, {3.9664179469490213`*^9, 
   3.966417954804287*^9}, 3.966418219037116*^9},
 CellLabel->
  "In[240]:=",ExpressionUUID->"23bdfdb7-8019-4e63-b611-79623e030804"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "0", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", "27"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "3", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a1", "3"]}], "+", 
       RowBox[{"9", " ", "a1", " ", "a2"}], "-", 
       RowBox[{"27", " ", "a3"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "4", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a1", "2"], " ", 
      SuperscriptBox["a2", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["a2", "3"]}], "+", 
     RowBox[{"18", " ", "a1", " ", "a2", " ", "a3"}], "-", 
     RowBox[{"27", " ", 
      SuperscriptBox["a3", "2"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["a1", "2"], " ", "a4"}], "-", 
     RowBox[{"18", " ", "a2", " ", "a4"}], "+", 
     RowBox[{"54", " ", "a6"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "5", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a2", "3"], " ", "a3"}], "-", 
       RowBox[{"a1", " ", 
        SuperscriptBox["a2", "2"], " ", "a4"}], "-", 
       RowBox[{"9", " ", "a2", " ", "a3", " ", "a4"}], "+", 
       RowBox[{"6", " ", "a1", " ", 
        SuperscriptBox["a4", "2"]}], "-", 
       RowBox[{"9", " ", "a1", " ", "a2", " ", "a6"}], "+", 
       RowBox[{"27", " ", "a3", " ", "a6"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "6", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a2", "2"], " ", 
      SuperscriptBox["a4", "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a4", "3"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a2", "3"], " ", "a6"}], "+", 
     RowBox[{"18", " ", "a2", " ", "a4", " ", "a6"}], "-", 
     RowBox[{"27", " ", 
      SuperscriptBox["a6", "2"]}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "0", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a1", "2"], "+", 
       RowBox[{"6", " ", "a2"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "3", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a1", "3"], " ", "a2"}], "+", 
       RowBox[{"4", " ", "a1", " ", 
        SuperscriptBox["a2", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["a1", "2"], " ", "a3"}], "-", 
       RowBox[{"27", " ", "a2", " ", "a3"}], "+", 
       RowBox[{"15", " ", "a1", " ", "a4"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "4", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "a1", " ", 
        SuperscriptBox["a2", "2"], " ", "a3"}], "+", 
       RowBox[{"9", " ", "a2", " ", 
        SuperscriptBox["a3", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a1", "2"], " ", "a2", " ", "a4"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["a2", "2"], " ", "a4"}], "-", 
       RowBox[{"3", " ", "a1", " ", "a3", " ", "a4"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["a4", "2"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["a1", "2"], " ", "a6"}], "-", 
       RowBox[{"18", " ", "a2", " ", "a6"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "5", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a2", "2"], " ", "a3", " ", "a4"}], "+", 
       RowBox[{"a1", " ", "a2", " ", 
        SuperscriptBox["a4", "2"]}], "-", 
       RowBox[{"6", " ", "a3", " ", 
        SuperscriptBox["a4", "2"]}], "-", 
       RowBox[{"6", " ", "a1", " ", 
        SuperscriptBox["a2", "2"], " ", "a6"}], "+", 
       RowBox[{"9", " ", "a2", " ", "a3", " ", "a6"}], "+", 
       RowBox[{"9", " ", "a1", " ", "a4", " ", "a6"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "0", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"6", " ", "a1"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "2", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["a1", "4"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a1", "2"], " ", "a2"}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["a2", "2"]}], "-", 
     RowBox[{"24", " ", "a1", " ", "a3"}], "-", 
     RowBox[{"30", " ", "a4"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "3", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["a1", "2"], " ", "a2", " ", "a3"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["a2", "2"], " ", "a3"}], "+", 
       RowBox[{"3", " ", "a1", " ", 
        SuperscriptBox["a3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a1", "3"], " ", "a4"}], "-", 
       RowBox[{"6", " ", "a1", " ", "a2", " ", "a4"}], "+", 
       RowBox[{"15", " ", "a3", " ", "a4"}], "-", 
       RowBox[{"27", " ", "a1", " ", "a6"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "4", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a2", "2"], " ", 
      SuperscriptBox["a3", "2"]}], "+", 
     RowBox[{"4", " ", "a1", " ", "a2", " ", "a3", " ", "a4"}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["a3", "2"], " ", "a4"}], "+", 
     RowBox[{
      SuperscriptBox["a1", "2"], " ", 
      SuperscriptBox["a4", "2"]}], "-", 
     RowBox[{"2", " ", "a2", " ", 
      SuperscriptBox["a4", "2"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["a1", "2"], " ", "a2", " ", "a6"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["a2", "2"], " ", "a6"}], "+", 
     RowBox[{"18", " ", "a1", " ", "a3", " ", "a6"}], "-", 
     RowBox[{"18", " ", "a4", " ", "a6"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "0", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"-", "4"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "1", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a1", "3"], "+", 
       RowBox[{"4", " ", "a1", " ", "a2"}], "-", 
       RowBox[{"3", " ", "a3"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "2", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a1", "3"], " ", "a3"}], "-", 
       RowBox[{"6", " ", "a1", " ", "a2", " ", "a3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["a3", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["a1", "2"], " ", "a4"}], "-", 
       RowBox[{"4", " ", "a2", " ", "a4"}], "-", 
       RowBox[{"18", " ", "a6"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "3", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "a1"}], " ", "a2", " ", 
        SuperscriptBox["a3", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a3", "3"]}], "-", 
       RowBox[{
        SuperscriptBox["a1", "2"], " ", "a3", " ", "a4"}], "+", 
       RowBox[{"2", " ", "a2", " ", "a3", " ", "a4"}], "+", 
       RowBox[{"a1", " ", 
        SuperscriptBox["a4", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a1", "3"], " ", "a6"}], "-", 
       RowBox[{"12", " ", "a1", " ", "a2", " ", "a6"}], "+", 
       RowBox[{"9", " ", "a3", " ", "a6"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "0", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["a1", "2"], "+", 
     RowBox[{"4", " ", "a2"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a1", "2"], " ", "a3"}], "-", 
       RowBox[{"2", " ", "a2", " ", "a3"}], "+", 
       RowBox[{"5", " ", "a1", " ", "a4"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "2", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a1", "2"], " ", 
      SuperscriptBox["a3", "2"]}], "-", 
     RowBox[{"2", " ", "a2", " ", 
      SuperscriptBox["a3", "2"]}], "-", 
     RowBox[{"4", " ", "a1", " ", "a3", " ", "a4"}], "+", 
     SuperscriptBox["a4", "2"], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["a1", "2"], " ", "a6"}], "-", 
     RowBox[{"12", " ", "a2", " ", "a6"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a1", " ", "a3"}], "+", 
       RowBox[{"2", " ", "a4"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a1", " ", 
        SuperscriptBox["a3", "2"]}], "-", 
       RowBox[{"a3", " ", "a4"}], "+", 
       RowBox[{"6", " ", "a1", " ", "a6"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["a3", "2"], "+", 
     RowBox[{"4", " ", "a6"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.966417047069553*^9, 3.966417378902417*^9, {3.966417887313532*^9, 
   3.9664179141358433`*^9}, 3.966417962107099*^9, 3.966418220489842*^9, 
   3.966420459011726*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"9d5452a1-8276-4bcb-9b38-702db2d6f565"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"system", "//", "Remove0"}], ")"}], "/.", "rulesas"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.966417963985289*^9, 3.966417996675495*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"8915144f-4b4e-4e65-9483-fc71ca59ead1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.966418062877521*^9, 3.966418224070674*^9, 
  3.966420459328871*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"f3ba3342-0546-4cd8-b9bd-ae9287eecd43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "==", "0"}], "&"}], "/@", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Plus", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"i", ",", "j", ",", 
                RowBox[{"6", "-", "i", "-", "j"}]}], "]"}], 
              RowBox[{"x", "^", "i"}], " ", 
              RowBox[{"y", "^", "j"}], " ", 
              RowBox[{"z", "^", 
               RowBox[{"(", 
                RowBox[{"6", "-", "i", "-", "j"}], ")"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "0", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "0", ",", 
               RowBox[{"6", "-", "i"}]}], "}"}]}], "]"}], "//", "Flatten"}], 
          ")"}]}], "-", "ram"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}]}], ",", "as"}], 
   "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.966418122241789*^9, 3.966418202761196*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"d3d2b301-9d6e-4f96-ac9a-a41216a07055"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "0", ",", "6"}], "]"}], "\[Rule]", "27"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "3", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "27"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["l", "3"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "4", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "5", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "6", ",", "0"}], "]"}], "\[Rule]", "27"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "0", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "18"}], " ", 
     SuperscriptBox["l", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "3", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "4", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "18"}], " ", 
     SuperscriptBox["l", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "5", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "0", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "2", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"108", " ", "l"}], "-", 
     SuperscriptBox["l", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "3", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "4", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "0", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "27"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["l", "3"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "1", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "2", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "3", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "27"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["l", "3"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "0", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "18"}], " ", 
     SuperscriptBox["l", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "2", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "0", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "1", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "0", ",", "0"}], "]"}], "\[Rule]", "27"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.966418147251655*^9, 3.96641820323494*^9}, 
   3.966420459361003*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"721ad7b0-5556-4b4a-965d-06d5f6d8884e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ram", "=", 
   RowBox[{
    RowBox[{"Plus", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"i", ",", "j", ",", 
            RowBox[{"6", "-", "i", "-", "j"}]}], "]"}], 
          RowBox[{"x", "^", "i"}], " ", 
          RowBox[{"y", "^", "j"}], " ", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{"6", "-", "i", "-", "j"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"6", "-", "i"}]}], "}"}]}], "]"}], "//", "Flatten"}], 
      ")"}]}], "/.", "rulesas"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.945260933927668*^9, 3.9452609772725163`*^9}, {
   3.945314232606393*^9, 3.9453142383944187`*^9}, 3.966418286727479*^9},
 CellLabel->
  "In[243]:=",ExpressionUUID->"5fe4e141-27a6-4f2e-b382-b933b7df921e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fram", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{"(", 
     RowBox[{"ram", "-", 
      RowBox[{"(", 
       RowBox[{"ram", "//", "Factor2"}], ")"}]}], ")"}]}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.9452609955083447`*^9, 3.94526100969105*^9}, {
  3.9453146386207447`*^9, 3.945314681018003*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"fbffca53-d1a9-4d05-b0d5-b2ff6b2d4336"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a6", " ", 
   SuperscriptBox["x", "6"]}], "-", 
  RowBox[{"a1", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x", "5"], " ", "y"}], "-", 
  RowBox[{"3", " ", "a1", " ", "a6", " ", 
   SuperscriptBox["x", "5"], " ", "y"}], "-", 
  RowBox[{"a2", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["y", "2"]}], "-", 
  RowBox[{"2", " ", "a1", " ", "a3", " ", "a4", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["a1", "2"], " ", "a6", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["y", "2"]}], "-", 
  RowBox[{"3", " ", "a2", " ", "a6", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["y", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a3", "3"], " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "-", 
  RowBox[{"2", " ", "a2", " ", "a3", " ", "a4", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "-", 
  RowBox[{"a1", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "3"], " ", "a6", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"6", " ", "a1", " ", "a2", " ", "a6", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "-", 
  RowBox[{"5", " ", "a3", " ", "a6", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["a3", "2"], " ", "a4", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "-", 
  RowBox[{"a2", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["a1", "2"], " ", "a2", " ", "a6", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["a2", "2"], " ", "a6", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "+", 
  RowBox[{"4", " ", "a1", " ", "a3", " ", "a6", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "-", 
  RowBox[{"5", " ", "a4", " ", "a6", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "-", 
  RowBox[{"3", " ", "a3", " ", 
   SuperscriptBox["a4", "2"], " ", "x", " ", 
   SuperscriptBox["y", "5"]}], "-", 
  RowBox[{"3", " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a6", " ", "x", " ", 
   SuperscriptBox["y", "5"]}], "+", 
  RowBox[{"4", " ", "a2", " ", "a3", " ", "a6", " ", "x", " ", 
   SuperscriptBox["y", "5"]}], "+", 
  RowBox[{"4", " ", "a1", " ", "a4", " ", "a6", " ", "x", " ", 
   SuperscriptBox["y", "5"]}], "-", 
  RowBox[{
   SuperscriptBox["a4", "3"], " ", 
   SuperscriptBox["y", "6"]}], "-", 
  RowBox[{
   SuperscriptBox["a2", "3"], " ", "a6", " ", 
   SuperscriptBox["y", "6"]}], "+", 
  RowBox[{"4", " ", "a2", " ", "a4", " ", "a6", " ", 
   SuperscriptBox["y", "6"]}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["a6", "2"], " ", 
   SuperscriptBox["y", "6"]}], "-", 
  RowBox[{"a1", " ", "a3", " ", 
   SuperscriptBox["x", "5"], " ", "z"}], "-", 
  RowBox[{"a4", " ", 
   SuperscriptBox["x", "5"], " ", "z"}], "-", 
  RowBox[{"a2", " ", "a3", " ", 
   SuperscriptBox["x", "4"], " ", "y", " ", "z"}], "+", 
  RowBox[{"2", " ", "a1", " ", "a4", " ", 
   SuperscriptBox["x", "4"], " ", "y", " ", "z"}], "-", 
  RowBox[{
   SuperscriptBox["a1", "3"], " ", "a3", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "+", 
  RowBox[{"2", " ", "a1", " ", "a2", " ", "a3", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "+", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "+", 
  RowBox[{"2", " ", "a2", " ", "a4", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "+", 
  RowBox[{"9", " ", "a6", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "+", 
  RowBox[{"a1", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "-", 
  RowBox[{"4", " ", "a1", " ", "a2", " ", "a4", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "+", 
  RowBox[{"7", " ", "a3", " ", "a4", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "-", 
  RowBox[{"14", " ", "a1", " ", "a6", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "-", 
  RowBox[{"3", " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "+", 
  RowBox[{"4", " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "-", 
  RowBox[{
   SuperscriptBox["a2", "2"], " ", "a4", " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "-", 
  RowBox[{"2", " ", "a1", " ", "a3", " ", "a4", " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["a4", "2"], " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a1", "2"], " ", "a6", " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "-", 
  RowBox[{"9", " ", "a2", " ", "a6", " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "-", 
  RowBox[{
   SuperscriptBox["a2", "3"], " ", "a3", " ", 
   SuperscriptBox["y", "5"], " ", "z"}], "+", 
  RowBox[{"4", " ", "a2", " ", "a3", " ", "a4", " ", 
   SuperscriptBox["y", "5"], " ", "z"}], "-", 
  RowBox[{"3", " ", "a1", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["y", "5"], " ", "z"}], "+", 
  RowBox[{"4", " ", "a1", " ", "a2", " ", "a6", " ", 
   SuperscriptBox["y", "5"], " ", "z"}], "-", 
  RowBox[{"14", " ", "a3", " ", "a6", " ", 
   SuperscriptBox["y", "5"], " ", "z"}], "+", 
  RowBox[{"a2", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["x", "3"], " ", "y", " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"2", " ", "a1", " ", "a2", " ", 
   SuperscriptBox["x", "3"], " ", "y", " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"a3", " ", 
   SuperscriptBox["x", "3"], " ", "y", " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"7", " ", "a1", " ", "a3", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"8", " ", "a4", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"2", " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "x", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "a3", " ", "x", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"14", " ", "a2", " ", "a3", " ", "x", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"7", " ", "a1", " ", "a4", " ", "x", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["a2", "3"], " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"4", " ", "a1", " ", "a2", " ", "a3", " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"5", " ", "a2", " ", "a4", " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"13", " ", "a6", " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"a1", " ", 
   SuperscriptBox["x", "2"], " ", "y", " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "x", " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"9", " ", "a2", " ", "x", " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "3"]}], "-", 
  RowBox[{"5", " ", "a1", " ", "a2", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"13", " ", "a3", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "3"]}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "4"]}]}]], "Output",
 CellChangeTimes->{{3.9453146500892878`*^9, 3.945314681616309*^9}, 
   3.946732177437861*^9, 3.947756071010931*^9, 3.948273336757349*^9, 
   3.948964355974876*^9, 3.948968134751388*^9, 3.949983107586253*^9, 
   3.9664173790209227`*^9, 3.9664178874547367`*^9, 3.9664204594109163`*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"f861ad79-ade6-440d-a541-17c4162a11f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gram", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ram", "//", "Factor2"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}]}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.945314677772355*^9, 3.945314700334723*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"65e5ed7e-be2e-4141-91f0-44bf41d7e093"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a3", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"a1", " ", "a3", " ", 
   SuperscriptBox["x", "2"], " ", "y"}], "+", 
  RowBox[{"a4", " ", 
   SuperscriptBox["x", "2"], " ", "y"}], "+", 
  RowBox[{"a2", " ", "a3", " ", "x", " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"a1", " ", "a4", " ", "x", " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"a2", " ", "a4", " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"a6", " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"a1", " ", 
   SuperscriptBox["x", "2"], " ", "z"}], "+", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "x", " ", "y", " ", "z"}], "+", 
  RowBox[{"a1", " ", "a2", " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "+", 
  RowBox[{"a3", " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "+", 
  RowBox[{"y", " ", 
   SuperscriptBox["z", "2"]}]}]], "Output",
 CellChangeTimes->{{3.945314692191557*^9, 3.945314700699266*^9}, 
   3.946732177471035*^9, 3.947756071066566*^9, 3.9482733367927732`*^9, 
   3.94896435600484*^9, 3.948968134796761*^9, 3.949983107598057*^9, 
   3.966417379061391*^9, 3.966417887511406*^9, 3.966420459450767*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"df418a8e-2f73-454a-a084-a759f68f5dcd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"t", "^", "2"}], "+", 
      RowBox[{"gram", " ", "t"}], "-", "fram"}], "/.", 
     RowBox[{"{", 
      RowBox[{"t", "->", 
       RowBox[{"t", "-", 
        RowBox[{"gram", "/", "2"}]}]}], "}"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t", "^", "2"}], "-", 
     RowBox[{
      RowBox[{"1", "/", "4"}], "ram"}]}], ")"}]}], "//", "Factor"}]], "Input",\

 CellChangeTimes->{{3.945314711381021*^9, 3.9453147720000057`*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"994894e1-ae9a-462f-9a4f-af0135de2ca9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.945314724994035*^9, 3.9453147726110153`*^9}, 
   3.946732177499173*^9, 3.947756071116954*^9, 3.948273336823389*^9, 
   3.948964356032349*^9, 3.948968134842018*^9, 3.949983107608934*^9, 
   3.966417379100746*^9, 3.966417887567968*^9, 3.96642045948903*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"fd4ede5c-d1a2-4b68-932f-1953be7b6ca0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kumec3", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"w", "^", "2"}], "+", 
    RowBox[{"gram", " ", "w"}], "-", "fram"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.945315025332078*^9, 3.94531503544821*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"816dabcc-6ec3-4ac5-91bd-b71bef0c57b5"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["w", "2"], "-", 
  RowBox[{"a6", " ", 
   SuperscriptBox["x", "6"]}], "+", 
  RowBox[{"a1", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x", "5"], " ", "y"}], "+", 
  RowBox[{"3", " ", "a1", " ", "a6", " ", 
   SuperscriptBox["x", "5"], " ", "y"}], "+", 
  RowBox[{"a2", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"2", " ", "a1", " ", "a3", " ", "a4", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["y", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["a1", "2"], " ", "a6", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"3", " ", "a2", " ", "a6", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["a3", "3"], " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"2", " ", "a2", " ", "a3", " ", "a4", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"a1", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["a1", "3"], " ", "a6", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "-", 
  RowBox[{"6", " ", "a1", " ", "a2", " ", "a6", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"5", " ", "a3", " ", "a6", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["a3", "2"], " ", "a4", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "+", 
  RowBox[{"a2", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["a1", "2"], " ", "a2", " ", "a6", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["a2", "2"], " ", "a6", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "-", 
  RowBox[{"4", " ", "a1", " ", "a3", " ", "a6", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "+", 
  RowBox[{"5", " ", "a4", " ", "a6", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "+", 
  RowBox[{"3", " ", "a3", " ", 
   SuperscriptBox["a4", "2"], " ", "x", " ", 
   SuperscriptBox["y", "5"]}], "+", 
  RowBox[{"3", " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a6", " ", "x", " ", 
   SuperscriptBox["y", "5"]}], "-", 
  RowBox[{"4", " ", "a2", " ", "a3", " ", "a6", " ", "x", " ", 
   SuperscriptBox["y", "5"]}], "-", 
  RowBox[{"4", " ", "a1", " ", "a4", " ", "a6", " ", "x", " ", 
   SuperscriptBox["y", "5"]}], "+", 
  RowBox[{
   SuperscriptBox["a4", "3"], " ", 
   SuperscriptBox["y", "6"]}], "+", 
  RowBox[{
   SuperscriptBox["a2", "3"], " ", "a6", " ", 
   SuperscriptBox["y", "6"]}], "-", 
  RowBox[{"4", " ", "a2", " ", "a4", " ", "a6", " ", 
   SuperscriptBox["y", "6"]}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox["a6", "2"], " ", 
   SuperscriptBox["y", "6"]}], "+", 
  RowBox[{"a1", " ", "a3", " ", 
   SuperscriptBox["x", "5"], " ", "z"}], "+", 
  RowBox[{"a4", " ", 
   SuperscriptBox["x", "5"], " ", "z"}], "+", 
  RowBox[{"a2", " ", "a3", " ", 
   SuperscriptBox["x", "4"], " ", "y", " ", "z"}], "-", 
  RowBox[{"2", " ", "a1", " ", "a4", " ", 
   SuperscriptBox["x", "4"], " ", "y", " ", "z"}], "+", 
  RowBox[{
   SuperscriptBox["a1", "3"], " ", "a3", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "-", 
  RowBox[{"2", " ", "a1", " ", "a2", " ", "a3", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "-", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "-", 
  RowBox[{"2", " ", "a2", " ", "a4", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "-", 
  RowBox[{"9", " ", "a6", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "-", 
  RowBox[{"a1", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "+", 
  RowBox[{"4", " ", "a1", " ", "a2", " ", "a4", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "-", 
  RowBox[{"7", " ", "a3", " ", "a4", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "+", 
  RowBox[{"14", " ", "a1", " ", "a6", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "+", 
  RowBox[{"3", " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "-", 
  RowBox[{"4", " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "+", 
  RowBox[{
   SuperscriptBox["a2", "2"], " ", "a4", " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "+", 
  RowBox[{"2", " ", "a1", " ", "a3", " ", "a4", " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["a4", "2"], " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a1", "2"], " ", "a6", " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "+", 
  RowBox[{"9", " ", "a2", " ", "a6", " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "+", 
  RowBox[{
   SuperscriptBox["a2", "3"], " ", "a3", " ", 
   SuperscriptBox["y", "5"], " ", "z"}], "-", 
  RowBox[{"4", " ", "a2", " ", "a3", " ", "a4", " ", 
   SuperscriptBox["y", "5"], " ", "z"}], "+", 
  RowBox[{"3", " ", "a1", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["y", "5"], " ", "z"}], "-", 
  RowBox[{"4", " ", "a1", " ", "a2", " ", "a6", " ", 
   SuperscriptBox["y", "5"], " ", "z"}], "+", 
  RowBox[{"14", " ", "a3", " ", "a6", " ", 
   SuperscriptBox["y", "5"], " ", "z"}], "-", 
  RowBox[{"a2", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["x", "3"], " ", "y", " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"2", " ", "a1", " ", "a2", " ", 
   SuperscriptBox["x", "3"], " ", "y", " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"a3", " ", 
   SuperscriptBox["x", "3"], " ", "y", " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"7", " ", "a1", " ", "a3", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"8", " ", "a4", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"2", " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "x", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "a3", " ", "x", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"14", " ", "a2", " ", "a3", " ", "x", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"7", " ", "a1", " ", "a4", " ", "x", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a2", "3"], " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"4", " ", "a1", " ", "a2", " ", "a3", " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"5", " ", "a2", " ", "a4", " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"13", " ", "a6", " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["z", "3"]}], "-", 
  RowBox[{"a1", " ", 
   SuperscriptBox["x", "2"], " ", "y", " ", 
   SuperscriptBox["z", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "x", " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "3"]}], "-", 
  RowBox[{"9", " ", "a2", " ", "x", " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"5", " ", "a1", " ", "a2", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "3"]}], "-", 
  RowBox[{"13", " ", "a3", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "4"]}], "+", 
  RowBox[{"w", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a3", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a1", " ", "a3", " ", 
      SuperscriptBox["x", "2"], " ", "y"}], "+", 
     RowBox[{"a4", " ", 
      SuperscriptBox["x", "2"], " ", "y"}], "+", 
     RowBox[{"a2", " ", "a3", " ", "x", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"a1", " ", "a4", " ", "x", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"a2", " ", "a4", " ", 
      SuperscriptBox["y", "3"]}], "+", 
     RowBox[{"a6", " ", 
      SuperscriptBox["y", "3"]}], "+", 
     RowBox[{"a1", " ", 
      SuperscriptBox["x", "2"], " ", "z"}], "+", 
     RowBox[{
      SuperscriptBox["a1", "2"], " ", "x", " ", "y", " ", "z"}], "+", 
     RowBox[{"a1", " ", "a2", " ", 
      SuperscriptBox["y", "2"], " ", "z"}], "+", 
     RowBox[{"a3", " ", 
      SuperscriptBox["y", "2"], " ", "z"}], "+", 
     RowBox[{"y", " ", 
      SuperscriptBox["z", "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9453150358047857`*^9, 3.946732177546756*^9, 
  3.947756071220895*^9, 3.948273336890809*^9, 3.94896435609728*^9, 
  3.948968134931109*^9, 3.94998310762605*^9, 3.966417379148528*^9, 
  3.966417887623263*^9, 3.966418302361045*^9, 3.9664204595274477`*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"66e597ff-be1e-420a-8371-b8b49e82cf6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ker", "=", 
  RowBox[{"RemoveCommonFactors", "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Linearise", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"a", "[", "i", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ".", 
             "dec"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"a", "[", "i", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ".", 
               "dec"}], "/.", 
              RowBox[{"{", 
               RowBox[{"Y", "->", 
                RowBox[{
                 RowBox[{"-", "Y"}], "-", 
                 RowBox[{"a1", " ", "X"}], "-", 
                 RowBox[{"a3", " ", "Z"}]}]}], "}"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"X", ",", "Y", ",", "Z"}], "}"}]}], "]"}], "//", 
         "Flatten"}], "//", "Remove0"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"a", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}], "//", 
     "NullSpace"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.945315962908085*^9, 3.94531602133184*^9}, {
  3.945316274877397*^9, 3.94531631478372*^9}},
 CellLabel->
  "In[248]:=",ExpressionUUID->"9db74f65-823a-4562-80a7-d87bc96ac08d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "a3"}], ",", "0", ",", "a1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "a1", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.945315969121933*^9, 3.945316021530003*^9}, {
   3.945316272659746*^9, 3.94531631547931*^9}, 3.946732177687532*^9, 
   3.9477560715143137`*^9, 3.948273337072864*^9, 3.948964356280109*^9, 
   3.948968135167719*^9, 3.9499831076793213`*^9, 3.95001279548705*^9, 
   3.966417379191154*^9, 3.966417887677586*^9, 3.966420459568565*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"2712f84d-f2ab-4875-8848-5ad957460e0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newker", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"ker", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"ker", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "-", 
         RowBox[{"a3", " ", 
          RowBox[{"ker", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}], ")"}], "/", "a3"}], 
    ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"ker", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "-", 
       RowBox[{"a3", " ", 
        RowBox[{"ker", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "/", "a1"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.945316740282907*^9, 3.9453168203358097`*^9}, {
  3.945316891581922*^9, 3.9453169222131243`*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"7b88224e-8362-4a9e-b022-4f79a9a21bd1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "a1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "a3"}], ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9453167875627327`*^9, 3.945316820896645*^9}, {
   3.945316907209078*^9, 3.945316922728736*^9}, 3.946732177724949*^9, 
   3.9477560715924187`*^9, 3.9482733371185093`*^9, 3.9489643563402443`*^9, 
   3.948968135246587*^9, 3.949983107723855*^9, 3.9500127976796*^9, 
   3.966417379230925*^9, 3.9664178877300787`*^9, 3.9664204596073017`*^9},
 CellLabel->
  "Out[249]=",ExpressionUUID->"cbbc3b97-d98d-4c22-a101-b1c242fc26cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"newker", ".", "dec"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"newker", ".", "dec"}], "/.", 
     RowBox[{"{", 
      RowBox[{"Y", "->", 
       RowBox[{
        RowBox[{"-", "Y"}], "-", 
        RowBox[{"a1", " ", "X"}], "-", 
        RowBox[{"a3", " ", "Z"}]}]}], "}"}]}], ")"}]}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.945318642460734*^9, 3.945318664332447*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"d6b66a08-a64b-4a90-b39d-a0773b4f3f81"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.945318645017807*^9, 3.9453186646052217`*^9}, 
   3.946732177848753*^9, 3.9477560717298098`*^9, 3.9482733371954203`*^9, 
   3.948964356459839*^9, 3.948968135321672*^9, 3.949983107851863*^9, 
   3.9500128178979187`*^9, 3.966417379270295*^9, 3.966417887785103*^9, 
   3.966420459645228*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"06d8a695-88be-43cd-85df-80e8a7fc8b3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newker2a1", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"newker", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a3", " ", 
        RowBox[{"newker", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "-", 
       RowBox[{"a1", " ", 
        RowBox[{"newker", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "/", "2"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.945316880422583*^9, 3.94531688961173*^9}, {
   3.945317207650206*^9, 3.945317234704708*^9}, {3.945317267876286*^9, 
   3.9453172816859694`*^9}, {3.9453173474721117`*^9, 
   3.9453174010191793`*^9}, {3.945318558017921*^9, 3.945318566982869*^9}, 
   3.945318679772019*^9, {3.9453187504527407`*^9, 3.9453187710815573`*^9}, {
   3.9453188224172993`*^9, 3.945318832707192*^9}, {3.9453190284075537`*^9, 
   3.945319029018085*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"25657a88-dedd-4909-a01d-91419e0b5173"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "a1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "a3"}], ",", 
     RowBox[{"a1", " ", "a3"}], ",", 
     RowBox[{"-", "a1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.945316874523897*^9, 3.9453168810345907`*^9}, 
   3.9453172292343607`*^9, 3.945317270733423*^9, 3.945317351134233*^9, {
   3.945317390691759*^9, 3.945317401297244*^9}, {3.945318560705565*^9, 
   3.945318567514411*^9}, {3.945318750889545*^9, 3.945318772161777*^9}, {
   3.945318833514085*^9, 3.945318863675788*^9}, 3.945319029275367*^9, 
   3.946732177885168*^9, 3.947756071785283*^9, 3.948273337233021*^9, 
   3.948964356488948*^9, 3.948968135366181*^9, 3.949983107865263*^9, 
   3.950012821275674*^9, 3.9664173793091507`*^9, 3.966417887833256*^9, 
   3.96642045968302*^9},
 CellLabel->
  "Out[251]=",ExpressionUUID->"9c39603b-bdc9-4c5c-a8c7-3bcfd60c260b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newker2a3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"newker", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a3", " ", 
        RowBox[{"newker", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "-", 
       RowBox[{"a1", " ", 
        RowBox[{"newker", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "/", "2"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.9453190387606583`*^9, 3.945319050725369*^9}, {
  3.945320866561401*^9, 3.945320871151346*^9}},
 CellLabel->
  "In[252]:=",ExpressionUUID->"070cd37b-935a-482f-a2ff-25a38707f76f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "a3"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "a3"}], ",", 
     RowBox[{"a1", " ", "a3"}], ",", 
     RowBox[{"-", "a1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.945319051080042*^9, 3.945320871536778*^9, 
  3.9467321779194527`*^9, 3.947756071845249*^9, 3.94827333727446*^9, 
  3.948964356520699*^9, 3.948968135416193*^9, 3.9499831078761683`*^9, 
  3.950012828207261*^9, 3.9664173793480167`*^9, 3.966417887888296*^9, 
  3.966420459718539*^9},
 CellLabel->
  "Out[252]=",ExpressionUUID->"c762bbff-e6dd-477e-9b8d-3c01cdb2cb39"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kermin", "=", 
  RowBox[{"RemoveCommonFactors", "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Linearise", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"a", "[", "i", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ".", 
             "dec"}], "+", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"a", "[", "i", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ".", 
               "dec"}], "/.", 
              RowBox[{"{", 
               RowBox[{"Y", "->", 
                RowBox[{
                 RowBox[{"-", "Y"}], "-", 
                 RowBox[{"a1", " ", "X"}], "-", 
                 RowBox[{"a3", " ", "Z"}]}]}], "}"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"X", ",", "Y", ",", "Z"}], "}"}]}], "]"}], "//", 
         "Flatten"}], "//", "Remove0"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"a", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}], "//", 
     "NullSpace"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.945316358496047*^9, 3.945316361873706*^9}},
 CellLabel->
  "In[253]:=",ExpressionUUID->"0d36e21f-cb62-4425-85aa-60603700c7c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "1", ",", "0"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.945316362587225*^9, 3.9453168282231903`*^9, 
  3.945316931692253*^9, 3.946732177959207*^9, 3.947756071907701*^9, 
  3.948273337287054*^9, 3.948964356552437*^9, 3.948968135478544*^9, 
  3.949983107888482*^9, 3.9500128572897577`*^9, 3.966417379427178*^9, 
  3.9664178879912863`*^9, 3.966420459755474*^9},
 CellLabel->
  "Out[253]=",ExpressionUUID->"7c2e0e6d-6282-425b-9f50-1c8eaf3fb4f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kermata1", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"newker2a1", ",", " ", "kermin"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.945316429785776*^9, 3.945316442679524*^9}, {
  3.945316830626319*^9, 3.9453168309542017`*^9}, {3.945319116384008*^9, 
  3.9453191206839733`*^9}},
 CellLabel->
  "In[254]:=",ExpressionUUID->"a78f48c8-4b79-49d4-947b-9b43d5d497fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "a1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "a3"}], ",", 
     RowBox[{"a1", " ", "a3"}], ",", 
     RowBox[{"-", "a1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.945316434070485*^9, 3.945316442863408*^9}, 
   3.945316831486517*^9, 3.945316933224885*^9, 3.9453191226726503`*^9, 
   3.945319175309616*^9, 3.946732178027239*^9, 3.947756071974524*^9, 
   3.948273337339879*^9, 3.9489643566138287`*^9, 3.9489681355410147`*^9, 
   3.94998310794339*^9, 3.9500128643858337`*^9, 3.966417379457252*^9, 
   3.9664178880393763`*^9, 3.966420459792376*^9},
 CellLabel->
  "Out[254]=",ExpressionUUID->"b87995c3-1fb3-4816-9a54-5f5018704a9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kermata3", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"newker2a3", ",", " ", "kermin"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.945317415693882*^9, 3.945317418004263*^9}, {
  3.945319124933031*^9, 3.945319128816202*^9}},
 CellLabel->
  "In[255]:=",ExpressionUUID->"195ef063-1c17-477c-8189-f364cc1f54f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "a3"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "a3"}], ",", 
     RowBox[{"a1", " ", "a3"}], ",", 
     RowBox[{"-", "a1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.945317418485652*^9, 3.945319129047553*^9, 
  3.946732178073805*^9, 3.947756072042399*^9, 3.9482733373928213`*^9, 
  3.948964356649974*^9, 3.948968135588335*^9, 3.9499831079600477`*^9, 
  3.950012873364881*^9, 3.96641737949254*^9, 3.966417888045937*^9, 
  3.9664204598322773`*^9},
 CellLabel->
  "Out[255]=",ExpressionUUID->"430b8c53-e6bb-43e4-b3a6-b82d72bafb60"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kermata1", ".", "dec"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"kermata1", ".", "dec"}], "/.", 
     RowBox[{"{", 
      RowBox[{"Y", "->", 
       RowBox[{
        RowBox[{"-", "Y"}], "-", 
        RowBox[{"a1", " ", "X"}], "-", 
        RowBox[{"a3", " ", "Z"}]}]}], "}"}]}], ")"}]}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.945319149690287*^9, 3.945319187263637*^9}},
 CellLabel->
  "In[256]:=",ExpressionUUID->"7aa96fe3-8555-4107-8642-fb76f7e02703"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9453191657615767`*^9, 3.94531918749439*^9}, 
   3.9467321781481028`*^9, 3.947756072105815*^9, 3.948273337460663*^9, 
   3.9489643566861343`*^9, 3.948968135635985*^9, 3.949983107976206*^9, 
   3.950012880375369*^9, 3.9664173795581017`*^9, 3.966417888135147*^9, 
   3.966420459874937*^9},
 CellLabel->
  "Out[256]=",ExpressionUUID->"6232d9e1-2327-41ac-ba17-1c4ba670f8a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kermata3", ".", "dec"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"kermata3", ".", "dec"}], "/.", 
     RowBox[{"{", 
      RowBox[{"Y", "->", 
       RowBox[{
        RowBox[{"-", "Y"}], "-", 
        RowBox[{"a1", " ", "X"}], "-", 
        RowBox[{"a3", " ", "Z"}]}]}], "}"}]}], ")"}]}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.9453191934376087`*^9, 3.945319195572359*^9}},
 CellLabel->
  "In[257]:=",ExpressionUUID->"224f0ce2-8afa-4115-8b9d-0df72c86d2f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.94531919577534*^9, 3.946732178214014*^9, 
  3.947756072170513*^9, 3.9482733375029716`*^9, 3.9489643567484426`*^9, 
  3.9489681356893682`*^9, 3.949983107995974*^9, 3.9500128833608837`*^9, 
  3.9664173795895777`*^9, 3.96641788822748*^9, 3.966420459914455*^9},
 CellLabel->
  "Out[257]=",ExpressionUUID->"c3bd0570-6edc-48c1-a777-f43a62d4d515"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"inv", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x2", " ", "y1"}], "-", 
      RowBox[{"x1", " ", "y2"}]}], ")"}], 
    RowBox[{
     RowBox[{"NullSpace", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}]}], "}"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "Factor"}]}]], "Input",
 CellLabel->
  "In[258]:=",ExpressionUUID->"82faeba5-c7b2-46be-942a-8671a77d7b68"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"y2", " ", "z1"}], "-", 
    RowBox[{"y1", " ", "z2"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "x2"}], " ", "z1"}], "+", 
    RowBox[{"x1", " ", "z2"}]}], ",", 
   RowBox[{
    RowBox[{"x2", " ", "y1"}], "-", 
    RowBox[{"x1", " ", "y2"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.966418561419044*^9, 3.966420459964348*^9},
 CellLabel->
  "Out[258]=",ExpressionUUID->"afb53ac3-7a7f-4631-8fde-70dc9bebc99b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"inv2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"kermata1", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "-", 
          RowBox[{"a1", " ", 
           RowBox[{"kermata1", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}]}], ")"}], "/", "2"}], ")"}], ".",
       "dec"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"kermata1", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "+", 
          RowBox[{"a1", " ", 
           RowBox[{"kermata1", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}]}], ")"}], "/", "2"}], ")"}], ".",
       "dec"}], ")"}]}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.9453192330533457`*^9, 3.9453193576604643`*^9}, {
  3.945320433430032*^9, 3.945320440486804*^9}, {3.945320944748355*^9, 
  3.945320946015896*^9}, {3.9453219044097*^9, 3.945321915448086*^9}, {
  3.945321948105962*^9, 3.945321950226245*^9}},
 CellLabel->
  "In[259]:=",ExpressionUUID->"0e8c73e0-9813-4119-aa8f-47a80fdfc421"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["X", "2"]}], "+", 
    RowBox[{"2", " ", "a2", " ", "X", " ", "Z"}], "-", 
    RowBox[{"a1", " ", "Y", " ", "Z"}], "+", 
    RowBox[{"a4", " ", 
     SuperscriptBox["Z", "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["X", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a1", "2"], " ", "X", " ", "Z"}], "+", 
    RowBox[{"2", " ", "a2", " ", "X", " ", "Z"}], "+", 
    RowBox[{"a1", " ", "Y", " ", "Z"}], "+", 
    RowBox[{"a1", " ", "a3", " ", 
     SuperscriptBox["Z", "2"]}], "+", 
    RowBox[{"a4", " ", 
     SuperscriptBox["Z", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.945319248512311*^9, 3.945319251274828*^9}, {
   3.9453192975493183`*^9, 3.945319308056819*^9}, {3.9453193392064734`*^9, 
   3.945319358816371*^9}, 3.945320946696995*^9, {3.9453219099351063`*^9, 
   3.945321915718494*^9}, 3.9453219505352917`*^9, 3.9467321783571672`*^9, 
   3.947756072340723*^9, 3.948273337634225*^9, 3.948964356855208*^9, 
   3.948968135824967*^9, 3.949983108070298*^9, 3.950012892114972*^9, 
   3.966417379618833*^9, 3.966417888271926*^9, 3.966418563040999*^9, 
   3.96642046000679*^9},
 CellLabel->
  "Out[259]=",ExpressionUUID->"b6c71fde-47e7-491c-821f-88cfc13764f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"kermata1", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ".", "dec"}], ")"}], "^", "2"}], "-", 
   RowBox[{"4", "inv2"}]}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.945322433470359*^9, 3.9453224606650963`*^9}},
 CellLabel->
  "In[260]:=",ExpressionUUID->"1c1d60d8-d3c9-4e38-903c-06622c050bfb"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["a1", "2"], " ", 
  SuperscriptBox["Z", "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a1", " ", "X"}], "+", 
     RowBox[{"2", " ", "Y"}], "+", 
     RowBox[{"a3", " ", "Z"}]}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{{3.945322443876813*^9, 3.945322460865543*^9}, 
   3.94673217842288*^9, 3.947756072412859*^9, 3.948273337752083*^9, 
   3.9489643569108343`*^9, 3.948968135887559*^9, 3.949983108108547*^9, 
   3.9500128993845463`*^9, 3.9664173796503773`*^9, 3.9664178883118134`*^9, 
   3.966418568536034*^9, 3.966420460044216*^9},
 CellLabel->
  "Out[260]=",ExpressionUUID->"719e76ed-96fa-4219-8ea1-5a1448be51c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", 
        RowBox[{"dec", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], " ", "+", " ", 
       RowBox[{"a1", "*", 
        RowBox[{"dec", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], ",", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"a3", "*", 
          RowBox[{"dec", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], " ", "+", " ", 
       RowBox[{"a1", "*", "a3", "*", 
        RowBox[{"dec", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], " ", "-", " ", 
       RowBox[{"a1", "*", 
        RowBox[{"dec", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], ",", " ", "\n", " ", 
      RowBox[{
       RowBox[{"dec", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dec", "[", 
          RowBox[{"[", "1", "]"}], "]"}], " ", "-", " ", 
         RowBox[{"a1", "*", 
          RowBox[{"dec", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}]}], "}"}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{"dec", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], " ", "+", " ", 
        RowBox[{"a1", "*", 
         RowBox[{"dec", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"a3", "*", 
           RowBox[{"dec", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{"a1", "*", "a3", "*", 
         RowBox[{"dec", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], " ", "-", " ", 
        RowBox[{"a1", "*", 
         RowBox[{"dec", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}]}], ",", " ", "\n", " ", 
       RowBox[{
        RowBox[{"dec", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"dec", "[", 
           RowBox[{"[", "1", "]"}], "]"}], " ", "-", " ", 
          RowBox[{"a1", "*", 
           RowBox[{"dec", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{"Y", "->", 
       RowBox[{
        RowBox[{"-", "Y"}], "-", 
        RowBox[{"a1", " ", "X"}], "-", 
        RowBox[{"a3", " ", "Z"}]}]}], "}"}]}], ")"}]}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.945323611481435*^9, 3.9453236937798977`*^9}, {
  3.950013365074999*^9, 3.95001336857666*^9}},
 CellLabel->
  "In[261]:=",ExpressionUUID->"8f38fc9b-3336-4503-8c07-6a33da311df5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.945323638366252*^9, 3.945323694206647*^9}, 
   3.946732178691725*^9, 3.947756072915124*^9, 3.948273338080948*^9, 
   3.948964357196444*^9, 3.948968136218697*^9, 3.949983108298057*^9, 
   3.9500129338424063`*^9, 3.9500129755593843`*^9, 3.966417379840873*^9, 
   3.966417888546494*^9, 3.966418591482078*^9, 3.966420460054631*^9},
 CellLabel->
  "Out[261]=",ExpressionUUID->"9e4f6138-9077-4083-bf3e-f71ac8f8f279"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"inv6", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"inv", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], " ", "-", " ", 
      RowBox[{"a1", "*", 
       RowBox[{"inv", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a3", "*", 
        RowBox[{"inv", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}], " ", "-", " ", 
      RowBox[{"a1", "*", "a3", "*", 
       RowBox[{"inv", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a1", "*", 
       RowBox[{"inv", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"inv", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"inv", "[", 
         RowBox[{"[", "1", "]"}], "]"}], " ", "-", " ", 
        RowBox[{"a1", "*", 
         RowBox[{"inv", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}]}], "}"}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.950013370982499*^9, 3.950013383121005*^9}, {
  3.9500135821857643`*^9, 3.950013628849423*^9}, {3.95010327233585*^9, 
  3.9501032927850533`*^9}},
 CellLabel->
  "In[262]:=",ExpressionUUID->"2a2b1d16-9871-415f-9ba7-3448c722b08f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a1", " ", "x2", " ", "z1"}], "+", 
    RowBox[{"2", " ", "y2", " ", "z1"}], "-", 
    RowBox[{"a1", " ", "x1", " ", "z2"}], "-", 
    RowBox[{"2", " ", "y1", " ", "z2"}]}], ",", 
   RowBox[{
    RowBox[{"a1", " ", "x2", " ", "y1"}], "-", 
    RowBox[{"a1", " ", "x1", " ", "y2"}], "+", 
    RowBox[{"a1", " ", "a3", " ", "x2", " ", "z1"}], "+", 
    RowBox[{"a3", " ", "y2", " ", "z1"}], "-", 
    RowBox[{"a1", " ", "a3", " ", "x1", " ", "z2"}], "-", 
    RowBox[{"a3", " ", "y1", " ", "z2"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"y2", " ", "z1"}], "-", 
      RowBox[{"y1", " ", "z2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", "x2", " ", "z1"}], "+", 
      RowBox[{"y2", " ", "z1"}], "-", 
      RowBox[{"a1", " ", "x1", " ", "z2"}], "-", 
      RowBox[{"y1", " ", "z2"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.950013380176916*^9, 3.9500133835417423`*^9}, 
   3.950013629303195*^9, 3.95010325354944*^9, 3.9501032932692633`*^9, 
   3.966417379932575*^9, 3.966417888640656*^9, 3.966418386292036*^9, 
   3.9664185939946613`*^9, 3.966420460093444*^9},
 CellLabel->
  "Out[262]=",ExpressionUUID->"91accecc-30b9-42f3-be6c-1bb0ad016bc8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"inv6", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y1", "->", 
        RowBox[{
         RowBox[{"-", "y1"}], "-", 
         RowBox[{"a1", " ", "x1"}], "-", 
         RowBox[{"a3", " ", "z1"}]}]}], ",", 
       RowBox[{"y2", "->", 
        RowBox[{
         RowBox[{"-", "y2"}], "-", 
         RowBox[{"a1", " ", "x2"}], "-", 
         RowBox[{"a3", " ", "z2"}]}]}]}], "}"}]}], ")"}], "-", "inv6"}], "//",
   "Factor"}]], "Input",
 CellChangeTimes->{{3.950013495891362*^9, 3.9500134961720133`*^9}, {
  3.9500136389949617`*^9, 3.950013675348246*^9}, {3.950013829773978*^9, 
  3.950013865537229*^9}, {3.950103265473297*^9, 3.950103265814603*^9}},
 CellLabel->
  "In[263]:=",ExpressionUUID->"b330e017-cba3-4cab-9009-4b49cfb237ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", "x2", " ", "z1"}], "+", 
      RowBox[{"2", " ", "y2", " ", "z1"}], "-", 
      RowBox[{"a1", " ", "x1", " ", "z2"}], "-", 
      RowBox[{"2", " ", "y1", " ", "z2"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", "x2", " ", "y1"}], "-", 
      RowBox[{"a1", " ", "x1", " ", "y2"}], "+", 
      RowBox[{"a1", " ", "a3", " ", "x2", " ", "z1"}], "+", 
      RowBox[{"a3", " ", "y2", " ", "z1"}], "-", 
      RowBox[{"a1", " ", "a3", " ", "x1", " ", "z2"}], "-", 
      RowBox[{"a3", " ", "y1", " ", "z2"}]}], ")"}]}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.95001349668176*^9, {3.9500136728526983`*^9, 3.950013675705268*^9}, 
   3.950013833293601*^9, 3.950013865896637*^9, {3.950103266262245*^9, 
   3.950103296053618*^9}, 3.966417380020919*^9, 3.966417888726482*^9, 
   3.966418626034565*^9, 3.966420460133026*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"1e3ea38a-39c5-4808-ab30-38fc5cfdd07f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ram6", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "->", 
      RowBox[{"inv6", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"b", "->", 
      RowBox[{"inv6", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"c", "->", 
      RowBox[{"inv6", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "//", "Factor"}]], "Input",\

 CellChangeTimes->{{3.9500133402439823`*^9, 3.950013343346087*^9}, {
  3.950013394932917*^9, 3.950013426587428*^9}},
 CellLabel->
  "In[264]:=",ExpressionUUID->"f65b7603-c1d5-46a4-9aee-85e2ddb2ab67"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       SuperscriptBox["a1", "8"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
          TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}], "2"], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{
             RowBox[{"-", "27"}], " ", 
             SuperscriptBox["x2", "6"], " ", 
             SuperscriptBox["y1", "4"], " ", 
             SuperscriptBox["z1", "2"]}], "+", 
           RowBox[{"108", " ", "x1", " ", 
             SuperscriptBox["x2", "5"], " ", 
             SuperscriptBox["y1", "3"], " ", "y2", " ", 
             SuperscriptBox["z1", "2"]}], "-", 
           RowBox[{"162", " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x2", "4"], " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["y2", "2"], " ", 
             SuperscriptBox["z1", "2"]}], "+", 
           RowBox[{"108", " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["x2", "3"], " ", "y1", " ", 
             SuperscriptBox["y2", "3"], " ", 
             SuperscriptBox["z1", "2"]}], "-", 
           RowBox[{"27", " ", 
             SuperscriptBox["x1", "4"], " ", 
             SuperscriptBox["x2", "2"], " ", 
             SuperscriptBox["y2", "4"], " ", 
             SuperscriptBox["z1", "2"]}], "+", 
           RowBox[{"4", " ", 
             SuperscriptBox["a1", "3"], " ", 
             SuperscriptBox["x2", "6"], " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["z1", "3"]}], "+", 
           RowBox[{"18", " ", "a1", " ", "a2", " ", 
             SuperscriptBox["x2", "6"], " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["z1", "3"]}], "-", 
           RowBox[{"54", " ", "a3", " ", 
             SuperscriptBox["x2", "6"], " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["z1", "3"]}], "-", 
           RowBox[{"12", " ", 
             SuperscriptBox["a1", "3"], " ", "x1", " ", 
             SuperscriptBox["x2", "5"], " ", 
             SuperscriptBox["y1", "2"], " ", "y2", " ", 
             SuperscriptBox["z1", "3"]}], "-", 
           RowBox[{"54", " ", "a1", " ", "a2", " ", "x1", " ", 
             SuperscriptBox["x2", "5"], " ", 
             SuperscriptBox["y1", "2"], " ", "y2", " ", 
             SuperscriptBox["z1", "3"]}], "+", 
           RowBox[{"162", " ", "a3", " ", "x1", " ", 
             SuperscriptBox["x2", "5"], " ", 
             SuperscriptBox["y1", "2"], " ", "y2", " ", 
             SuperscriptBox["z1", "3"]}], "+", 
           RowBox[{"6", " ", 
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox["x2", "5"], " ", 
             SuperscriptBox["y1", "3"], " ", "y2", " ", 
             SuperscriptBox["z1", "3"]}], "+", 
           RowBox[{"36", " ", "a2", " ", 
             SuperscriptBox["x2", "5"], " ", 
             SuperscriptBox["y1", "3"], " ", "y2", " ", 
             SuperscriptBox["z1", "3"]}], "+", 
           RowBox[{"12", " ", 
             SuperscriptBox["a1", "3"], " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x2", "4"], " ", "y1", " ", 
             SuperscriptBox["y2", "2"], " ", 
             SuperscriptBox["z1", "3"]}], "+", 
           RowBox[{"54", " ", "a1", " ", "a2", " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x2", "4"], " ", "y1", " ", 
             SuperscriptBox["y2", "2"], " ", 
             SuperscriptBox["z1", "3"]}], "-", 
           RowBox[{"162", " ", "a3", " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x2", "4"], " ", "y1", " ", 
             SuperscriptBox["y2", "2"], " ", 
             SuperscriptBox["z1", "3"]}], "-", 
           RowBox[{"18", " ", 
             SuperscriptBox["a1", "2"], " ", "x1", " ", 
             SuperscriptBox["x2", "4"], " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["y2", "2"], " ", 
             SuperscriptBox["z1", "3"]}], "-", 
           RowBox[{"108", " ", "a2", " ", "x1", " ", 
             SuperscriptBox["x2", "4"], " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["y2", "2"], " ", 
             SuperscriptBox["z1", "3"]}], "-", 
           RowBox[{"6", " ", "a1", " ", 
             SuperscriptBox["x2", "4"], " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["y2", "2"], " ", 
             SuperscriptBox["z1", "3"]}], "-", 
           RowBox[{"4", " ", 
             SuperscriptBox["a1", "3"], " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["x2", "3"], " ", 
             SuperscriptBox["y2", "3"], " ", 
             SuperscriptBox["z1", "3"]}], "-", 
           RowBox[{"18", " ", "a1", " ", "a2", " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["x2", "3"], " ", 
             SuperscriptBox["y2", "3"], " ", 
             SuperscriptBox["z1", "3"]}], "+", 
           RowBox[{"54", " ", "a3", " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["x2", "3"], " ", 
             SuperscriptBox["y2", "3"], " ", 
             SuperscriptBox["z1", "3"]}], "+", 
           RowBox[{"18", " ", 
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x2", "3"], " ", "y1", " ", 
             SuperscriptBox["y2", "3"], " ", 
             SuperscriptBox["z1", "3"]}], "+", 
           TemplateBox[{"2212"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{"12", " ", 
             SuperscriptBox["a2", "2"], " ", "a6", " ", 
             SuperscriptBox["x1", "4"], " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["z2", "6"]}], "+", 
           RowBox[{"18", " ", "a1", " ", "a3", " ", "a6", " ", 
             SuperscriptBox["x1", "4"], " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["z2", "6"]}], "-", 
           RowBox[{"18", " ", "a4", " ", "a6", " ", 
             SuperscriptBox["x1", "4"], " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["z2", "6"]}], "-", 
           RowBox[{"2", " ", "a1", " ", "a2", " ", 
             SuperscriptBox["a3", "2"], " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["z2", "6"]}], "+", 
           RowBox[{"4", " ", 
             SuperscriptBox["a3", "3"], " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["z2", "6"]}], "-", 
           RowBox[{"2", " ", 
             SuperscriptBox["a1", "2"], " ", "a3", " ", "a4", " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["z2", "6"]}], "+", 
           RowBox[{"4", " ", "a2", " ", "a3", " ", "a4", " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["z2", "6"]}], "+", 
           RowBox[{"2", " ", "a1", " ", 
             SuperscriptBox["a4", "2"], " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["z2", "6"]}], "+", 
           RowBox[{"4", " ", 
             SuperscriptBox["a1", "3"], " ", "a6", " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["z2", "6"]}], "-", 
           RowBox[{"24", " ", "a1", " ", "a2", " ", "a6", " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["z2", "6"]}], "+", 
           RowBox[{"18", " ", "a3", " ", "a6", " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["z2", "6"]}], "+", 
           RowBox[{
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox["a3", "2"], " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["y1", "4"], " ", 
             SuperscriptBox["z2", "6"]}], "-", 
           RowBox[{"2", " ", "a2", " ", 
             SuperscriptBox["a3", "2"], " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["y1", "4"], " ", 
             SuperscriptBox["z2", "6"]}], "-", 
           RowBox[{"4", " ", "a1", " ", "a3", " ", "a4", " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["y1", "4"], " ", 
             SuperscriptBox["z2", "6"]}], "+", 
           RowBox[{
             SuperscriptBox["a4", "2"], " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["y1", "4"], " ", 
             SuperscriptBox["z2", "6"]}], "+", 
           RowBox[{"12", " ", 
             SuperscriptBox["a1", "2"], " ", "a6", " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["y1", "4"], " ", 
             SuperscriptBox["z2", "6"]}], "-", 
           RowBox[{"12", " ", "a2", " ", "a6", " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["y1", "4"], " ", 
             SuperscriptBox["z2", "6"]}], "+", 
           RowBox[{"2", " ", "a1", " ", 
             SuperscriptBox["a3", "2"], " ", "x1", " ", 
             SuperscriptBox["y1", "5"], " ", 
             SuperscriptBox["z2", "6"]}], "-", 
           RowBox[{"2", " ", "a3", " ", "a4", " ", "x1", " ", 
             SuperscriptBox["y1", "5"], " ", 
             SuperscriptBox["z2", "6"]}], "+", 
           RowBox[{"12", " ", "a1", " ", "a6", " ", "x1", " ", 
             SuperscriptBox["y1", "5"], " ", 
             SuperscriptBox["z2", "6"]}], "+", 
           RowBox[{
             SuperscriptBox["a3", "2"], " ", 
             SuperscriptBox["y1", "6"], " ", 
             SuperscriptBox["z2", "6"]}], "+", 
           RowBox[{"4", " ", "a6", " ", 
             SuperscriptBox["y1", "6"], " ", 
             SuperscriptBox["z2", "6"]}]}], ")"}]}], Short[#, 8]& ], "line" -> 
   264, "sessionID" -> 34101152777688878192, "byteCount" -> 634864, "size" -> 
   8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.9500133438247843`*^9, 3.950013428055262*^9, 
  3.966417380035475*^9, 3.966417888764358*^9, 3.9664186336151237`*^9, 
  3.966420460391156*^9},
 CellLabel->
  "Out[264]=",ExpressionUUID->"88c5f5db-58c2-4171-b50a-86f574a7a64e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ram6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a1", "2"]}], " ", 
         SuperscriptBox["a2", "2"], " ", 
         SuperscriptBox["a3", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a1", "3"], " ", 
         SuperscriptBox["a3", "3"]}], "-", 
        RowBox[{"2", " ", "a1", " ", 
         SuperscriptBox["a2", "2"], " ", "a3", " ", "a4"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["a1", "2"], " ", 
         SuperscriptBox["a3", "2"], " ", "a4"}], "-", 
        RowBox[{
         SuperscriptBox["a2", "2"], " ", 
         SuperscriptBox["a4", "2"]}], "+", 
        RowBox[{"12", " ", "a1", " ", "a3", " ", 
         SuperscriptBox["a4", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a4", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a2", "3"], " ", "a6"}], "-", 
        RowBox[{"18", " ", "a1", " ", "a2", " ", "a3", " ", "a6"}], "-", 
        RowBox[{"18", " ", "a2", " ", "a4", " ", "a6"}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["a6", "2"]}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "-", 
       RowBox[{"4", " ", "c"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "^", "6"}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "*", 
            RowBox[{"a1", "^", "3"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", "a3"}], "-", 
           RowBox[{"6", "*", 
            RowBox[{"a1", "^", "2"}], "*", "a3", "*", "a4"}], "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", "a1", "*", 
            RowBox[{"a2", "^", "2"}], "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", "a6"}], "-", 
           RowBox[{"3", "*", "a1", "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"a2", "^", "3"}], "*", "a3"}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a2", "*", "a3", "*", "a4"}], "+", 
           RowBox[{
            RowBox[{"27", "/", "2"}], "*", "a3", "*", "a6"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"a1", "^", "3"}], "*", 
            RowBox[{"a3", "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", "a1", "*", 
            RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", "a3", "*", 
            "a6"}], "+", 
           RowBox[{"3", "*", "a1", "*", "a3", "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
           RowBox[{"a4", "^", "3"}], "+", 
           RowBox[{
            RowBox[{"27", "/", "4"}], "*", 
            RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
        RowBox[{"a", "^", "5"}], "*", "b"}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"a1", "^", "3"}], "*", "a3"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a1", "^", "2"}], "*", "a4"}], "+", 
           RowBox[{"9", "*", "a1", "*", "a2", "*", "a3"}], "-", 
           RowBox[{"a2", "^", "3"}], "+", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4"}], "+", 
           RowBox[{
            RowBox[{"27", "/", "4"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"27", "/", "2"}], "*", "a6"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"a1", "^", "3"}], "*", 
            RowBox[{"a3", "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", "a1", "*", 
            RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", "a3", "*", 
            "a6"}], "+", 
           RowBox[{"3", "*", "a1", "*", "a3", "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
           RowBox[{"a4", "^", "3"}], "+", 
           RowBox[{
            RowBox[{"27", "/", "4"}], "*", 
            RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
        RowBox[{"a", "^", "4"}], "*", 
        RowBox[{"b", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"a1", "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2"}], "-", 
           RowBox[{
            RowBox[{"27", "/", "2"}], "*", "a3"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"a1", "^", "3"}], "*", 
            RowBox[{"a3", "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", "a1", "*", 
            RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", "a3", "*", 
            "a6"}], "+", 
           RowBox[{"3", "*", "a1", "*", "a3", "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
           RowBox[{"a4", "^", "3"}], "+", 
           RowBox[{
            RowBox[{"27", "/", "4"}], "*", 
            RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
        RowBox[{"a", "^", "3"}], "*", 
        RowBox[{"b", "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"27", "/", "4"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"a1", "^", "3"}], "*", 
            RowBox[{"a3", "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", "a1", "*", 
            RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", "a3", "*", 
            "a6"}], "+", 
           RowBox[{"3", "*", "a1", "*", "a3", "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
           RowBox[{"a4", "^", "3"}], "+", 
           RowBox[{
            RowBox[{"27", "/", "4"}], "*", 
            RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
        RowBox[{"a", "^", "2"}], "*", 
        RowBox[{"b", "^", "4"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"a1", "^", "4"}], "*", "a2", "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"a1", "^", "3"}], "*", "a2", "*", "a3", "*", "a4"}], "-", 
           
           RowBox[{"6", "*", 
            RowBox[{"a1", "^", "3"}], "*", 
            RowBox[{"a3", "^", "3"}]}], "+", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", 
            RowBox[{"a1", "^", "3"}], "*", "a3", "*", "a6"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "-", 
           RowBox[{"3", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", "a6"}], "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", "a2", "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{"24", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}], "*", "a4"}], "+", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", "a4", "*", "a6"}], "+", 
           RowBox[{"5", "*", "a1", "*", 
            RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "+", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", 
            RowBox[{"a3", "^", "3"}]}], "+", 
           RowBox[{"45", "*", "a1", "*", "a2", "*", "a3", "*", "a6"}], "-", 
           RowBox[{"30", "*", "a1", "*", "a3", "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"a2", "^", "3"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "-", 
           RowBox[{"12", "*", 
            RowBox[{"a2", "^", "3"}], "*", "a6"}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a2", "*", 
            RowBox[{"a3", "^", "2"}], "*", "a4"}], "+", 
           RowBox[{"54", "*", "a2", "*", "a4", "*", "a6"}], "-", 
           RowBox[{
            RowBox[{"27", "/", "2"}], "*", 
            RowBox[{"a3", "^", "2"}], "*", "a6"}], "-", 
           RowBox[{"12", "*", 
            RowBox[{"a4", "^", "3"}]}], "-", 
           RowBox[{"81", "*", 
            RowBox[{"a6", "^", "2"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"a1", "^", "3"}], "*", 
            RowBox[{"a3", "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", "a1", "*", 
            RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", "a3", "*", 
            "a6"}], "+", 
           RowBox[{"3", "*", "a1", "*", "a3", "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
           RowBox[{"a4", "^", "3"}], "+", 
           RowBox[{
            RowBox[{"27", "/", "4"}], "*", 
            RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
        RowBox[{"a", "^", "4"}], "*", "c"}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"a1", "^", "4"}]}], "*", "a2", "*", "a3"}], "-", 
           RowBox[{
            RowBox[{"a1", "^", "3"}], "*", "a2", "*", "a4"}], "+", 
           RowBox[{
            RowBox[{"33", "/", "2"}], "*", 
            RowBox[{"a1", "^", "3"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", 
            RowBox[{"a1", "^", "3"}], "*", "a6"}], "-", 
           RowBox[{"6", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", "a3"}], "+", 
           RowBox[{
            RowBox[{"81", "/", "2"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", "a3", "*", "a4"}], "-", 
           RowBox[{"4", "*", "a1", "*", 
            RowBox[{"a2", "^", "2"}], "*", "a4"}], "+", 
           RowBox[{
            RowBox[{"45", "/", "2"}], "*", "a1", "*", "a2", "*", 
            RowBox[{"a3", "^", "2"}]}], "-", 
           RowBox[{"36", "*", "a1", "*", "a2", "*", "a6"}], "+", 
           RowBox[{"24", "*", "a1", "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{"8", "*", 
            RowBox[{"a2", "^", "3"}], "*", "a3"}], "+", 
           RowBox[{"36", "*", "a2", "*", "a3", "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"27", "/", "2"}], "*", 
            RowBox[{"a3", "^", "3"}]}], "-", 
           RowBox[{"108", "*", "a3", "*", "a6"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"a1", "^", "3"}], "*", 
            RowBox[{"a3", "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", "a1", "*", 
            RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", "a3", "*", 
            "a6"}], "+", 
           RowBox[{"3", "*", "a1", "*", "a3", "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
           RowBox[{"a4", "^", "3"}], "+", 
           RowBox[{
            RowBox[{"27", "/", "4"}], "*", 
            RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
        RowBox[{"a", "^", "3"}], "*", "b", "*", "c"}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"a1", "^", "4"}], "*", "a2"}], "-", 
           RowBox[{"15", "*", 
            RowBox[{"a1", "^", "3"}], "*", "a3"}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"33", "/", "2"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", "a4"}], "-", 
           RowBox[{"45", "*", "a1", "*", "a2", "*", "a3"}], "+", 
           RowBox[{"8", "*", 
            RowBox[{"a2", "^", "3"}]}], "-", 
           RowBox[{"36", "*", "a2", "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"27", "/", "2"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{"108", "*", "a6"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"a1", "^", "3"}], "*", 
            RowBox[{"a3", "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", "a1", "*", 
            RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", "a3", "*", 
            "a6"}], "+", 
           RowBox[{"3", "*", "a1", "*", "a3", "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
           RowBox[{"a4", "^", "3"}], "+", 
           RowBox[{
            RowBox[{"27", "/", "4"}], "*", 
            RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
        RowBox[{"a", "^", "2"}], "*", 
        RowBox[{"b", "^", "2"}], "*", "c"}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", 
            RowBox[{"a1", "^", "3"}]}], "+", 
           RowBox[{"18", "*", "a1", "*", "a2"}], "+", 
           RowBox[{"54", "*", "a3"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"a1", "^", "3"}], "*", 
            RowBox[{"a3", "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", "a1", "*", 
            RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", "a3", "*", 
            "a6"}], "+", 
           RowBox[{"3", "*", "a1", "*", "a3", "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
           RowBox[{"a4", "^", "3"}], "+", 
           RowBox[{
            RowBox[{"27", "/", "4"}], "*", 
            RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", "a", "*", 
        RowBox[{"b", "^", "3"}], "*", "c"}], "-", 
       RowBox[{
        RowBox[{"27", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"a1", "^", "3"}], "*", 
            RowBox[{"a3", "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", "a1", "*", 
            RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", "a3", "*", 
            "a6"}], "+", 
           RowBox[{"3", "*", "a1", "*", "a3", "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
           RowBox[{"a4", "^", "3"}], "+", 
           RowBox[{
            RowBox[{"27", "/", "4"}], "*", 
            RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
        RowBox[{"b", "^", "4"}], "*", "c"}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "4"}], "*", 
            RowBox[{"a1", "^", "6"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"a1", "^", "5"}], "*", "a3", "*", "a4"}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"a1", "^", "4"}], "*", "a2", "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a1", "^", "4"}], "*", "a2", "*", "a6"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a1", "^", "4"}], "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{"6", "*", 
            RowBox[{"a1", "^", "3"}], "*", "a2", "*", "a3", "*", "a4"}], "+", 
           
           RowBox[{
            RowBox[{"15", "/", "2"}], "*", 
            RowBox[{"a1", "^", "3"}], "*", 
            RowBox[{"a3", "^", "3"}]}], "-", 
           RowBox[{"27", "*", 
            RowBox[{"a1", "^", "3"}], "*", "a3", "*", "a6"}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{"24", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", "a6"}], "-", 
           RowBox[{"4", "*", 
            RowBox[{"a1", "^", "2"}], "*", "a2", "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"111", "/", "2"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
           RowBox[{"36", "*", 
            RowBox[{"a1", "^", "2"}], "*", "a4", "*", "a6"}], "-", 
           RowBox[{"16", "*", "a1", "*", 
            RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "-", 
           RowBox[{"27", "*", "a1", "*", "a2", "*", 
            RowBox[{"a3", "^", "3"}]}], "-", 
           RowBox[{"144", "*", "a1", "*", "a2", "*", "a3", "*", "a6"}], "+", 
           RowBox[{"96", "*", "a1", "*", "a3", "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{"8", "*", 
            RowBox[{"a2", "^", "3"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{"48", "*", 
            RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
           RowBox[{"12", "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{"36", "*", "a2", "*", 
            RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
           RowBox[{"216", "*", "a2", "*", "a4", "*", "a6"}], "+", 
           RowBox[{
            RowBox[{"27", "/", "4"}], "*", 
            RowBox[{"a3", "^", "4"}]}], "+", 
           RowBox[{"108", "*", 
            RowBox[{"a3", "^", "2"}], "*", "a6"}], "+", 
           RowBox[{"48", "*", 
            RowBox[{"a4", "^", "3"}]}], "+", 
           RowBox[{"324", "*", 
            RowBox[{"a6", "^", "2"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"a1", "^", "3"}], "*", 
            RowBox[{"a3", "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", "a1", "*", 
            RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", "a3", "*", 
            "a6"}], "+", 
           RowBox[{"3", "*", "a1", "*", "a3", "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
           RowBox[{"a4", "^", "3"}], "+", 
           RowBox[{
            RowBox[{"27", "/", "4"}], "*", 
            RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
        RowBox[{"a", "^", "2"}], "*", 
        RowBox[{"c", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"a1", "^", "6"}], "*", "a3"}], "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"a1", "^", "5"}], "*", "a4"}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"a1", "^", "4"}], "*", "a2", "*", "a3"}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"a1", "^", "3"}], "*", "a2", "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"33", "/", "2"}], "*", 
            RowBox[{"a1", "^", "3"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{"18", "*", 
            RowBox[{"a1", "^", "3"}], "*", "a6"}], "+", 
           RowBox[{"16", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", "a3"}], "-", 
           RowBox[{"66", "*", 
            RowBox[{"a1", "^", "2"}], "*", "a3", "*", "a4"}], "+", 
           RowBox[{"8", "*", "a1", "*", 
            RowBox[{"a2", "^", "2"}], "*", "a4"}], "-", 
           RowBox[{"18", "*", "a1", "*", "a2", "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{"72", "*", "a1", "*", "a2", "*", "a6"}], "-", 
           RowBox[{"48", "*", "a1", "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{"16", "*", 
            RowBox[{"a2", "^", "3"}], "*", "a3"}], "-", 
           RowBox[{"72", "*", "a2", "*", "a3", "*", "a4"}], "+", 
           RowBox[{"54", "*", 
            RowBox[{"a3", "^", "3"}]}], "+", 
           RowBox[{"216", "*", "a3", "*", "a6"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"a1", "^", "3"}], "*", 
            RowBox[{"a3", "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", "a1", "*", 
            RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", "a3", "*", 
            "a6"}], "+", 
           RowBox[{"3", "*", "a1", "*", "a3", "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
           RowBox[{"a4", "^", "3"}], "+", 
           RowBox[{
            RowBox[{"27", "/", "4"}], "*", 
            RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", "a", "*", "b", "*", 
        RowBox[{"c", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "4"}], "*", 
            RowBox[{"a1", "^", "6"}]}], "-", 
           RowBox[{"3", "*", 
            RowBox[{"a1", "^", "4"}], "*", "a2"}], "+", 
           RowBox[{"9", "*", 
            RowBox[{"a1", "^", "3"}], "*", "a3"}], "-", 
           RowBox[{"12", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}]}], "+", 
           RowBox[{"18", "*", 
            RowBox[{"a1", "^", "2"}], "*", "a4"}], "+", 
           RowBox[{"36", "*", "a1", "*", "a2", "*", "a3"}], "-", 
           RowBox[{"16", "*", 
            RowBox[{"a2", "^", "3"}]}], "+", 
           RowBox[{"72", "*", "a2", "*", "a4"}], "-", 
           RowBox[{"54", "*", 
            RowBox[{"a3", "^", "2"}]}], "-", 
           RowBox[{"216", "*", "a6"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"a1", "^", "3"}], "*", 
            RowBox[{"a3", "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", "a1", "*", 
            RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", "a3", "*", 
            "a6"}], "+", 
           RowBox[{"3", "*", "a1", "*", "a3", "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
           RowBox[{"a4", "^", "3"}], "+", 
           RowBox[{
            RowBox[{"27", "/", "4"}], "*", 
            RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
        RowBox[{"b", "^", "2"}], "*", 
        RowBox[{"c", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"a1", "^", "6"}]}], "*", "a6"}], "+", 
           RowBox[{
            RowBox[{"a1", "^", "5"}], "*", "a3", "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"a1", "^", "4"}], "*", "a2", "*", 
            RowBox[{"a3", "^", "2"}]}], "-", 
           RowBox[{"12", "*", 
            RowBox[{"a1", "^", "4"}], "*", "a2", "*", "a6"}], "+", 
           RowBox[{
            RowBox[{"a1", "^", "4"}], "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{"8", "*", 
            RowBox[{"a1", "^", "3"}], "*", "a2", "*", "a3", "*", "a4"}], "+", 
           
           RowBox[{
            RowBox[{"a1", "^", "3"}], "*", 
            RowBox[{"a3", "^", "3"}]}], "+", 
           RowBox[{"36", "*", 
            RowBox[{"a1", "^", "3"}], "*", "a3", "*", "a6"}], "-", 
           RowBox[{"8", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "-", 
           RowBox[{"48", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", "a6"}], "+", 
           RowBox[{"8", "*", 
            RowBox[{"a1", "^", "2"}], "*", "a2", "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{"30", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}], "*", "a4"}], "+", 
           RowBox[{"72", "*", 
            RowBox[{"a1", "^", "2"}], "*", "a4", "*", "a6"}], "+", 
           RowBox[{"16", "*", "a1", "*", 
            RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "+", 
           RowBox[{"36", "*", "a1", "*", "a2", "*", 
            RowBox[{"a3", "^", "3"}]}], "+", 
           RowBox[{"144", "*", "a1", "*", "a2", "*", "a3", "*", "a6"}], "-", 
           RowBox[{"96", "*", "a1", "*", "a3", "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{"16", "*", 
            RowBox[{"a2", "^", "3"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "-", 
           RowBox[{"64", "*", 
            RowBox[{"a2", "^", "3"}], "*", "a6"}], "+", 
           RowBox[{"16", "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{"72", "*", "a2", "*", 
            RowBox[{"a3", "^", "2"}], "*", "a4"}], "+", 
           RowBox[{"288", "*", "a2", "*", "a4", "*", "a6"}], "-", 
           RowBox[{"27", "*", 
            RowBox[{"a3", "^", "4"}]}], "-", 
           RowBox[{"216", "*", 
            RowBox[{"a3", "^", "2"}], "*", "a6"}], "-", 
           RowBox[{"64", "*", 
            RowBox[{"a4", "^", "3"}]}], "-", 
           RowBox[{"432", "*", 
            RowBox[{"a6", "^", "2"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"a1", "^", "3"}], "*", 
            RowBox[{"a3", "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a1", "^", "2"}], "*", 
            RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", "a1", "*", 
            RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", "a3", "*", 
            "a6"}], "+", 
           RowBox[{"3", "*", "a1", "*", "a3", "*", 
            RowBox[{"a4", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"a2", "^", "2"}], "*", 
            RowBox[{"a4", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
           RowBox[{"a4", "^", "3"}], "+", 
           RowBox[{
            RowBox[{"27", "/", "4"}], "*", 
            RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
        RowBox[{"c", "^", "3"}]}]}], ")"}]}], "//", "Factor"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.945323727340664*^9, 3.9453237609309063`*^9}, {
   3.9453243657744102`*^9, 3.945324380322132*^9}, 3.945324506492725*^9},
 CellLabel->
  "In[265]:=",ExpressionUUID->"ce05d70d-b8a8-4caa-aa92-84a559c28cea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ram6", "//", "Factor2"}]], "Input",
 CellChangeTimes->{{3.945323762037579*^9, 3.945323767968274*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"639e9c23-d0cf-46b8-bf23-fc14a00c926c"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["a", "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a", "3"], " ", "a1", " ", "a2", " ", "a3"}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "a2", " ", "a4"}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "a6"}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "a1", " ", "a2", " ", "b"}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "a3", " ", "b"}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["b", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["a1", "3"], " ", "a3", " ", "c"}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["a3", "2"], " ", "c"}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["a1", "2"], " ", "a4", " ", "c"}], "+", 
     RowBox[{
      SuperscriptBox["a1", "3"], " ", "b", " ", "c"}]}], ")"}], 
   "2"]}]], "Output",
 CellChangeTimes->{3.945323768418263*^9, 3.945324404718988*^9, 
  3.946732178734585*^9, 3.947756072995338*^9, 3.948273338142541*^9, 
  3.948964357254656*^9, 3.948968136301056*^9, 3.9499831083532677`*^9, 
  3.966417380176691*^9, 3.966417888839715*^9, 3.96641865104672*^9, 
  3.966420460453443*^9},
 CellLabel->
  "Out[266]=",ExpressionUUID->"ac1c01a1-4d65-4d95-adec-dd9d963caaa6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fram6", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{"(", 
     RowBox[{"ram6", "-", 
      RowBox[{"(", 
       RowBox[{"ram6", "//", "Factor2"}], ")"}]}], ")"}]}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.9453241630325613`*^9, 3.945324166277793*^9}, 
   3.945324225716628*^9, {3.945324460798607*^9, 3.945324466839864*^9}, 
   3.945324523813905*^9},
 CellLabel->
  "In[267]:=",ExpressionUUID->"e92cf057-5891-40ad-89e2-79b1648323b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["a", "8"]}], " ", 
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["a3", "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["a", "8"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a3", "2"], " ", "a4"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["a", "8"], " ", "a1", " ", "a3", " ", 
   SuperscriptBox["a4", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a", "8"], " ", 
   SuperscriptBox["a4", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["a", "8"], " ", 
   SuperscriptBox["a2", "3"], " ", "a6"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "8"], " ", "a1", " ", "a2", " ", "a3", " ", "a6"}], 
  "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "8"], " ", "a2", " ", "a4", " ", "a6"}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["a", "8"], " ", 
   SuperscriptBox["a6", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a", "7"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", "b"}], "-", 
  RowBox[{
   SuperscriptBox["a", "7"], " ", 
   SuperscriptBox["a2", "3"], " ", "a3", " ", "b"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["a", "7"], " ", 
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["a3", "2"], " ", "b"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "7"], " ", "a1", " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", "b"}], "-", 
  RowBox[{
   SuperscriptBox["a", "7"], " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a4", " ", "b"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["a", "7"], " ", 
   SuperscriptBox["a1", "2"], " ", "a3", " ", "a4", " ", "b"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "7"], " ", "a2", " ", "a3", " ", "a4", " ", "b"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["a", "7"], " ", "a1", " ", 
   SuperscriptBox["a4", "2"], " ", "b"}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["a", "7"], " ", "a1", " ", "a2", " ", "a6", " ", "b"}], "-", 
  RowBox[{"14", " ", 
   SuperscriptBox["a", "7"], " ", "a3", " ", "a6", " ", "b"}], "+", 
  RowBox[{
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a2", "3"], " ", 
   SuperscriptBox["b", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a1", "3"], " ", "a3", " ", 
   SuperscriptBox["b", "2"]}], "-", 
  RowBox[{"10", " ", 
   SuperscriptBox["a", "6"], " ", "a1", " ", "a2", " ", "a3", " ", 
   SuperscriptBox["b", "2"]}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["b", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", 
   SuperscriptBox["b", "2"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["a", "6"], " ", "a2", " ", "a4", " ", 
   SuperscriptBox["b", "2"]}], "+", 
  RowBox[{"13", " ", 
   SuperscriptBox["a", "6"], " ", "a6", " ", 
   SuperscriptBox["b", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["a", "5"], " ", 
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["b", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "5"], " ", "a1", " ", "a2", " ", 
   SuperscriptBox["b", "3"]}], "+", 
  RowBox[{"13", " ", 
   SuperscriptBox["a", "5"], " ", "a3", " ", 
   SuperscriptBox["b", "3"]}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["b", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a1", "4"], " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", "c"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["a3", "2"], " ", "c"}], "+", 
  RowBox[{
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a2", "3"], " ", 
   SuperscriptBox["a3", "2"], " ", "c"}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["a3", "3"], " ", "c"}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["a", "6"], " ", "a1", " ", "a2", " ", 
   SuperscriptBox["a3", "3"], " ", "c"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a1", "3"], " ", "a2", " ", "a3", " ", "a4", " ", "c"}], 
  "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["a", "6"], " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", "a4", " ", "c"}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a3", "2"], " ", "a4", " ", "c"}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["a", "6"], " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", "a4", " ", "c"}], "-", 
  RowBox[{
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a1", "2"], " ", "a2", " ", 
   SuperscriptBox["a4", "2"], " ", "c"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["a4", "2"], " ", "c"}], "+", 
  RowBox[{"42", " ", 
   SuperscriptBox["a", "6"], " ", "a1", " ", "a3", " ", 
   SuperscriptBox["a4", "2"], " ", "c"}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a4", "3"], " ", "c"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", "a6", " ", "c"}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a2", "3"], " ", "a6", " ", "c"}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a1", "3"], " ", "a3", " ", "a6", " ", "c"}], "-", 
  RowBox[{"63", " ", 
   SuperscriptBox["a", "6"], " ", "a1", " ", "a2", " ", "a3", " ", "a6", " ", 
   "c"}], "+", 
  RowBox[{"13", " ", 
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a3", "2"], " ", "a6", " ", "c"}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", "a6", " ", "c"}], "-", 
  RowBox[{"72", " ", 
   SuperscriptBox["a", "6"], " ", "a2", " ", "a4", " ", "a6", " ", "c"}], "+", 
  RowBox[{"108", " ", 
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a6", "2"], " ", "c"}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["a", "5"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", "b", " ", "c"}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["a", "5"], " ", 
   SuperscriptBox["a2", "3"], " ", "a3", " ", "b", " ", "c"}], "-", 
  RowBox[{"29", " ", 
   SuperscriptBox["a", "5"], " ", 
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["a3", "2"], " ", "b", " ", "c"}], "-", 
  RowBox[{"41", " ", 
   SuperscriptBox["a", "5"], " ", "a1", " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", "b", " ", "c"}], "+", 
  RowBox[{"13", " ", 
   SuperscriptBox["a", "5"], " ", 
   SuperscriptBox["a3", "3"], " ", "b", " ", "c"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["a", "5"], " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a4", " ", "b", " ", "c"}], "-", 
  RowBox[{"65", " ", 
   SuperscriptBox["a", "5"], " ", 
   SuperscriptBox["a1", "2"], " ", "a3", " ", "a4", " ", "b", " ", "c"}], "-", 
  RowBox[{"54", " ", 
   SuperscriptBox["a", "5"], " ", "a2", " ", "a3", " ", "a4", " ", "b", " ", 
   "c"}], "-", 
  RowBox[{"36", " ", 
   SuperscriptBox["a", "5"], " ", "a1", " ", 
   SuperscriptBox["a4", "2"], " ", "b", " ", "c"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "5"], " ", 
   SuperscriptBox["a1", "3"], " ", "a6", " ", "b", " ", "c"}], "+", 
  RowBox[{"54", " ", 
   SuperscriptBox["a", "5"], " ", "a1", " ", "a2", " ", "a6", " ", "b", " ", 
   "c"}], "+", 
  RowBox[{"162", " ", 
   SuperscriptBox["a", "5"], " ", "a3", " ", "a6", " ", "b", " ", "c"}], "-", 
  
  RowBox[{
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a1", "4"], " ", "a2", " ", 
   SuperscriptBox["b", "2"], " ", "c"}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["b", "2"], " ", "c"}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a2", "3"], " ", 
   SuperscriptBox["b", "2"], " ", "c"}], "+", 
  RowBox[{"26", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a1", "3"], " ", "a3", " ", 
   SuperscriptBox["b", "2"], " ", "c"}], "+", 
  RowBox[{"81", " ", 
   SuperscriptBox["a", "4"], " ", "a1", " ", "a2", " ", "a3", " ", 
   SuperscriptBox["b", "2"], " ", "c"}], "+", 
  RowBox[{"40", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["b", "2"], " ", "c"}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", 
   SuperscriptBox["b", "2"], " ", "c"}], "+", 
  RowBox[{"54", " ", 
   SuperscriptBox["a", "4"], " ", "a2", " ", "a4", " ", 
   SuperscriptBox["b", "2"], " ", "c"}], "-", 
  RowBox[{"162", " ", 
   SuperscriptBox["a", "4"], " ", "a6", " ", 
   SuperscriptBox["b", "2"], " ", "c"}], "-", 
  RowBox[{"9", " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["b", "3"], " ", "c"}], "-", 
  RowBox[{"36", " ", 
   SuperscriptBox["a", "3"], " ", "a1", " ", "a2", " ", 
   SuperscriptBox["b", "3"], " ", "c"}], "-", 
  RowBox[{"108", " ", 
   SuperscriptBox["a", "3"], " ", "a3", " ", 
   SuperscriptBox["b", "3"], " ", "c"}], "+", 
  RowBox[{"54", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["b", "4"], " ", "c"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a1", "4"], " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a2", "3"], " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"32", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["a3", "3"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"45", " ", 
   SuperscriptBox["a", "4"], " ", "a1", " ", "a2", " ", 
   SuperscriptBox["a3", "3"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a3", "4"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a1", "3"], " ", "a2", " ", "a3", " ", "a4", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["a", "4"], " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", "a4", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"152", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a3", "2"], " ", "a4", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"54", " ", 
   SuperscriptBox["a", "4"], " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", "a4", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a1", "2"], " ", "a2", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"216", " ", 
   SuperscriptBox["a", "4"], " ", "a1", " ", "a3", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"96", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a4", "3"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a1", "4"], " ", "a2", " ", "a6", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"36", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", "a6", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"96", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a2", "3"], " ", "a6", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"45", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a1", "3"], " ", "a3", " ", "a6", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"324", " ", 
   SuperscriptBox["a", "4"], " ", "a1", " ", "a2", " ", "a3", " ", "a6", " ", 
   
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"162", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a3", "2"], " ", "a6", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"54", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", "a6", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"432", " ", 
   SuperscriptBox["a", "4"], " ", "a2", " ", "a4", " ", "a6", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"648", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a6", "2"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["a1", "6"], " ", "a3", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"9", " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["a1", "4"], " ", "a2", " ", "a3", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"40", " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"48", " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["a2", "3"], " ", "a3", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"82", " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["a3", "2"], " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"108", " ", 
   SuperscriptBox["a", "3"], " ", "a1", " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"108", " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["a3", "3"], " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["a1", "5"], " ", "a4", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["a1", "3"], " ", "a2", " ", "a4", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"24", " ", 
   SuperscriptBox["a", "3"], " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a4", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"228", " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["a1", "2"], " ", "a3", " ", "a4", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"216", " ", 
   SuperscriptBox["a", "3"], " ", "a2", " ", "a3", " ", "a4", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["a", "3"], " ", "a1", " ", 
   SuperscriptBox["a4", "2"], " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"36", " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["a1", "3"], " ", "a6", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"216", " ", 
   SuperscriptBox["a", "3"], " ", "a1", " ", "a2", " ", "a6", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"648", " ", 
   SuperscriptBox["a", "3"], " ", "a3", " ", "a6", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "4"], " ", "a2", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"48", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a2", "3"], " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"69", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "3"], " ", "a3", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"216", " ", 
   SuperscriptBox["a", "2"], " ", "a1", " ", "a2", " ", "a3", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"84", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"216", " ", 
   SuperscriptBox["a", "2"], " ", "a2", " ", "a4", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"648", " ", 
   SuperscriptBox["a", "2"], " ", "a6", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"18", " ", "a", " ", 
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["b", "3"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"72", " ", "a", " ", "a1", " ", "a2", " ", 
   SuperscriptBox["b", "3"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"216", " ", "a", " ", "a3", " ", 
   SuperscriptBox["b", "3"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"108", " ", 
   SuperscriptBox["b", "4"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "6"], " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "4"], " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"48", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a2", "3"], " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"29", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["a3", "3"], " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"144", " ", 
   SuperscriptBox["a", "2"], " ", "a1", " ", "a2", " ", 
   SuperscriptBox["a3", "3"], " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"54", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a3", "4"], " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "5"], " ", "a3", " ", "a4", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"32", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "3"], " ", "a2", " ", "a3", " ", "a4", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"80", " ", 
   SuperscriptBox["a", "2"], " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", "a4", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"252", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a3", "2"], " ", "a4", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"216", " ", 
   SuperscriptBox["a", "2"], " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", "a4", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "4"], " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"24", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "2"], " ", "a2", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"64", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"480", " ", 
   SuperscriptBox["a", "2"], " ", "a1", " ", "a3", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"256", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a4", "3"], " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "6"], " ", "a6", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "4"], " ", "a2", " ", "a6", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", "a6", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"256", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a2", "3"], " ", "a6", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"144", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "3"], " ", "a3", " ", "a6", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"720", " ", 
   SuperscriptBox["a", "2"], " ", "a1", " ", "a2", " ", "a3", " ", "a6", " ", 
   
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"648", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a3", "2"], " ", "a6", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"216", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", "a6", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"1152", " ", 
   SuperscriptBox["a", "2"], " ", "a2", " ", "a4", " ", "a6", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"1728", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a6", "2"], " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"2", " ", "a", " ", 
   SuperscriptBox["a1", "6"], " ", "a3", " ", "b", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"20", " ", "a", " ", 
   SuperscriptBox["a1", "4"], " ", "a2", " ", "a3", " ", "b", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"64", " ", "a", " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", "b", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"64", " ", "a", " ", 
   SuperscriptBox["a2", "3"], " ", "a3", " ", "b", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"66", " ", "a", " ", 
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["a3", "2"], " ", "b", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"72", " ", "a", " ", "a1", " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", "b", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"216", " ", "a", " ", 
   SuperscriptBox["a3", "3"], " ", "b", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"2", " ", "a", " ", 
   SuperscriptBox["a1", "5"], " ", "a4", " ", "b", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"16", " ", "a", " ", 
   SuperscriptBox["a1", "3"], " ", "a2", " ", "a4", " ", "b", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"32", " ", "a", " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a4", " ", "b", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"264", " ", "a", " ", 
   SuperscriptBox["a1", "2"], " ", "a3", " ", "a4", " ", "b", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"288", " ", "a", " ", "a2", " ", "a3", " ", "a4", " ", "b", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"192", " ", "a", " ", "a1", " ", 
   SuperscriptBox["a4", "2"], " ", "b", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"72", " ", "a", " ", 
   SuperscriptBox["a1", "3"], " ", "a6", " ", "b", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"288", " ", "a", " ", "a1", " ", "a2", " ", "a6", " ", "b", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"864", " ", "a", " ", "a3", " ", "a6", " ", "b", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "6"], " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["a1", "4"], " ", "a2", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"48", " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"64", " ", 
   SuperscriptBox["a2", "3"], " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["a1", "3"], " ", "a3", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"144", " ", "a1", " ", "a2", " ", "a3", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"216", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"288", " ", "a2", " ", "a4", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"864", " ", "a6", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a1", "4"], " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["c", "4"]}], "-", 
  RowBox[{"32", " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["c", "4"]}], "-", 
  RowBox[{"64", " ", 
   SuperscriptBox["a2", "3"], " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["c", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["a3", "3"], " ", 
   SuperscriptBox["c", "4"]}], "+", 
  RowBox[{"144", " ", "a1", " ", "a2", " ", 
   SuperscriptBox["a3", "3"], " ", 
   SuperscriptBox["c", "4"]}], "-", 
  RowBox[{"108", " ", 
   SuperscriptBox["a3", "4"], " ", 
   SuperscriptBox["c", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a1", "5"], " ", "a3", " ", "a4", " ", 
   SuperscriptBox["c", "4"]}], "+", 
  RowBox[{"32", " ", 
   SuperscriptBox["a1", "3"], " ", "a2", " ", "a3", " ", "a4", " ", 
   SuperscriptBox["c", "4"]}], "+", 
  RowBox[{"64", " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", "a4", " ", 
   SuperscriptBox["c", "4"]}], "-", 
  RowBox[{"120", " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a3", "2"], " ", "a4", " ", 
   SuperscriptBox["c", "4"]}], "+", 
  RowBox[{"288", " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", "a4", " ", 
   SuperscriptBox["c", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a1", "4"], " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["c", "4"]}], "+", 
  RowBox[{"32", " ", 
   SuperscriptBox["a1", "2"], " ", "a2", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["c", "4"]}], "+", 
  RowBox[{"64", " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["c", "4"]}], "-", 
  RowBox[{"384", " ", "a1", " ", "a3", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["c", "4"]}], "-", 
  RowBox[{"256", " ", 
   SuperscriptBox["a4", "3"], " ", 
   SuperscriptBox["c", "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a1", "6"], " ", "a6", " ", 
   SuperscriptBox["c", "4"]}], "-", 
  RowBox[{"48", " ", 
   SuperscriptBox["a1", "4"], " ", "a2", " ", "a6", " ", 
   SuperscriptBox["c", "4"]}], "-", 
  RowBox[{"192", " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", "a6", " ", 
   SuperscriptBox["c", "4"]}], "-", 
  RowBox[{"256", " ", 
   SuperscriptBox["a2", "3"], " ", "a6", " ", 
   SuperscriptBox["c", "4"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["a1", "3"], " ", "a3", " ", "a6", " ", 
   SuperscriptBox["c", "4"]}], "+", 
  RowBox[{"576", " ", "a1", " ", "a2", " ", "a3", " ", "a6", " ", 
   SuperscriptBox["c", "4"]}], "-", 
  RowBox[{"864", " ", 
   SuperscriptBox["a3", "2"], " ", "a6", " ", 
   SuperscriptBox["c", "4"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", "a6", " ", 
   SuperscriptBox["c", "4"]}], "+", 
  RowBox[{"1152", " ", "a2", " ", "a4", " ", "a6", " ", 
   SuperscriptBox["c", "4"]}], "-", 
  RowBox[{"1728", " ", 
   SuperscriptBox["a6", "2"], " ", 
   SuperscriptBox["c", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.945324166784646*^9, 3.945324226503769*^9, 3.945324411937112*^9, {
   3.9453244619180727`*^9, 3.945324467107725*^9}, {3.945324521941474*^9, 
   3.9453245243120317`*^9}, 3.946732178803293*^9, 3.947756073132213*^9, 
   3.948273338235499*^9, 3.948964357318411*^9, 3.94896813640007*^9, 
   3.9499831084268703`*^9, 3.9664173802955637`*^9, 3.9664178889407053`*^9, 
   3.966418669163434*^9, 3.9664204604967413`*^9},
 CellLabel->
  "Out[267]=",ExpressionUUID->"1002edd7-789f-4165-baa4-d13b61f26ca1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gram6", "=", 
  RowBox[{"ram6", "//", "Factor2"}]}]], "Input",
 CellChangeTimes->{{3.945324425221777*^9, 3.94532442674676*^9}, {
  3.947090841690057*^9, 3.9470908444673967`*^9}},
 CellLabel->
  "In[268]:=",ExpressionUUID->"81ba33c4-63d8-4979-a3e4-e4d9e9b9a074"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["a", "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a", "3"], " ", "a1", " ", "a2", " ", "a3"}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "a2", " ", "a4"}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "a6"}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "a1", " ", "a2", " ", "b"}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "a3", " ", "b"}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["b", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["a1", "3"], " ", "a3", " ", "c"}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["a3", "2"], " ", "c"}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["a1", "2"], " ", "a4", " ", "c"}], "+", 
     RowBox[{
      SuperscriptBox["a1", "3"], " ", "b", " ", "c"}]}], ")"}], 
   "2"]}]], "Output",
 CellChangeTimes->{3.94709084463244*^9, 3.947756073254698*^9, 
  3.9482733382930527`*^9, 3.948964357382732*^9, 3.9489681365062723`*^9, 
  3.9499831084603653`*^9, 3.966417380408147*^9, 3.9664178890302134`*^9, 
  3.966420460540269*^9},
 CellLabel->
  "Out[268]=",ExpressionUUID->"3d6ee2e3-efa6-4281-8953-280c805053de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newbas", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"kermata1", ".", "dec"}], ")"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"kermata1", ".", "dec"}], ")"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"kermata1", ".", "dec"}], ")"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], "}"}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.945316569659227*^9, 3.945316642564747*^9}, {
  3.966419910019869*^9, 3.9664199206505337`*^9}},
 CellLabel->
  "In[269]:=",ExpressionUUID->"8948cbe3-80c6-44a0-b748-da82b7b2e77f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"6", " ", 
     SuperscriptBox["X", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a1", "2"], " ", "X", " ", "Z"}], "+", 
    RowBox[{"4", " ", "a2", " ", "X", " ", "Z"}], "+", 
    RowBox[{"a1", " ", "a3", " ", 
     SuperscriptBox["Z", "2"]}], "+", 
    RowBox[{"2", " ", "a4", " ", 
     SuperscriptBox["Z", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"a1", " ", "a2", " ", 
     SuperscriptBox["X", "2"]}], "+", 
    RowBox[{"3", " ", "a3", " ", 
     SuperscriptBox["X", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["a1", "2"], " ", "X", " ", "Y"}], "-", 
    RowBox[{"a1", " ", 
     SuperscriptBox["Y", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a1", "2"], " ", "a3", " ", "X", " ", "Z"}], "+", 
    RowBox[{"2", " ", "a2", " ", "a3", " ", "X", " ", "Z"}], "+", 
    RowBox[{"2", " ", "a1", " ", "a4", " ", "X", " ", "Z"}], "-", 
    RowBox[{"a1", " ", "a3", " ", "Y", " ", "Z"}], "+", 
    RowBox[{"a1", " ", 
     SuperscriptBox["a3", "2"], " ", 
     SuperscriptBox["Z", "2"]}], "+", 
    RowBox[{"a3", " ", "a4", " ", 
     SuperscriptBox["Z", "2"]}], "+", 
    RowBox[{"3", " ", "a1", " ", "a6", " ", 
     SuperscriptBox["Z", "2"]}]}], ",", 
   RowBox[{
    SuperscriptBox["Z", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a1", " ", "X"}], "+", 
       RowBox[{"2", " ", "Y"}], "+", 
       RowBox[{"a3", " ", "Z"}]}], ")"}], "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9453166094310226`*^9, 3.945316642811624*^9}, 
   3.945316976023613*^9, 3.946732179283392*^9, 3.9477560739549026`*^9, 
   3.948273338957261*^9, 3.9489643578920813`*^9, 3.9489681371366053`*^9, 
   3.94998310883953*^9, 3.96641738087257*^9, 3.966417889529293*^9, 
   3.966418697512197*^9, 3.966419921421638*^9, 3.966420460577537*^9},
 CellLabel->
  "Out[269]=",ExpressionUUID->"e48075d5-5dc8-4582-a3da-72bd0dbf3b5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"newbas", "-", 
   RowBox[{"(", 
    RowBox[{"newbas", "/.", 
     RowBox[{"{", 
      RowBox[{"Y", "->", 
       RowBox[{
        RowBox[{"-", "Y"}], "-", 
        RowBox[{"a1", " ", "X"}], "-", 
        RowBox[{"a3", " ", "Z"}]}]}], "}"}]}], ")"}]}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.945316646283321*^9, 3.945316660899414*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"9de761d7-dfa4-4f9f-8cf1-fbaa6557a828"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.945316657925973*^9, 3.945316661088876*^9}, 
   3.945316981253545*^9, 3.946732179324072*^9, 3.947756073998046*^9, 
   3.948273339004407*^9, 3.948964357934157*^9, 3.948968137157977*^9, 
   3.949983108860179*^9, 3.96641738091943*^9, 3.966417889589278*^9, 
   3.966419933094802*^9, 3.9664204606145897`*^9},
 CellLabel->
  "Out[270]=",ExpressionUUID->"a1534ce7-cb1a-4a54-8d32-95056e41c0c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"invrules", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"y1", "->", 
     RowBox[{
      RowBox[{"-", "y1"}], "-", 
      RowBox[{"a1", " ", "x1"}], "-", 
      RowBox[{"a3", " ", "z1"}]}]}], ",", 
    RowBox[{"y2", "->", 
     RowBox[{
      RowBox[{"-", "y2"}], "-", 
      RowBox[{"b1", " ", "x2"}], "-", 
      RowBox[{"b3", " ", "z2"}]}]}]}], "}"}]}]], "Input",
 CellLabel->
  "In[271]:=",ExpressionUUID->"953e9fec-a7d8-4f24-8669-5ec0d3bcf699"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y1", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a1"}], " ", "x1"}], "-", "y1", "-", 
     RowBox[{"a3", " ", "z1"}]}]}], ",", 
   RowBox[{"y2", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "b1"}], " ", "x2"}], "-", "y2", "-", 
     RowBox[{"b3", " ", "z2"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.946732179642098*^9, 3.9477560744258003`*^9, 
  3.948273339315544*^9, 3.9489643582232037`*^9, 3.948968137593172*^9, 
  3.9499831089596*^9, 3.966417381334126*^9, 3.966417890065022*^9, 
  3.966420460652664*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"f8ba438c-b6bd-4fa8-96ca-4fc28b240c4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coefw", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["a1", "2"], " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"], " ", "z1"}], "+", 
        RowBox[{"4", " ", "a2", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "3"], " ", "z1"}], "+", 
        RowBox[{"2", " ", "a1", " ", "a3", " ", "x1", " ", 
         SuperscriptBox["x2", "3"], " ", 
         SuperscriptBox["z1", "2"]}], "+", 
        RowBox[{"4", " ", "a4", " ", "x1", " ", 
         SuperscriptBox["x2", "3"], " ", 
         SuperscriptBox["z1", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a3", "2"], " ", 
         SuperscriptBox["x2", "3"], " ", 
         SuperscriptBox["z1", "3"]}], "+", 
        RowBox[{"4", " ", "a6", " ", 
         SuperscriptBox["x2", "3"], " ", 
         SuperscriptBox["z1", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["b1", "2"], " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"], " ", "z2"}], "+", 
        RowBox[{"4", " ", "b2", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "2"], " ", "z2"}], "+", 
        RowBox[{"a2", " ", 
         SuperscriptBox["b1", "2"], " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], "+", 
        RowBox[{
         SuperscriptBox["a1", "2"], " ", "b2", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], "+", 
        RowBox[{"4", " ", "a2", " ", "b2", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], "-", 
        RowBox[{"a1", " ", 
         SuperscriptBox["b1", "2"], " ", "x1", " ", 
         SuperscriptBox["x2", "2"], " ", "y1", " ", "z1", " ", "z2"}], "-", 
        RowBox[{
         SuperscriptBox["a1", "2"], " ", "b1", " ", 
         SuperscriptBox["x1", "2"], " ", "x2", " ", "y2", " ", "z1", " ", 
         "z2"}], "-", 
        RowBox[{
        "2", " ", "a1", " ", "b1", " ", "x1", " ", "x2", " ", "y1", " ", "y2",
          " ", "z1", " ", "z2"}], "+", 
        RowBox[{"a4", " ", 
         SuperscriptBox["b1", "2"], " ", "x1", " ", 
         SuperscriptBox["x2", "2"], " ", 
         SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
        RowBox[{"2", " ", "a1", " ", "a3", " ", "b2", " ", "x1", " ", 
         SuperscriptBox["x2", "2"], " ", 
         SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
        RowBox[{"4", " ", "a4", " ", "b2", " ", "x1", " ", 
         SuperscriptBox["x2", "2"], " ", 
         SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
        RowBox[{"a3", " ", 
         SuperscriptBox["b1", "2"], " ", 
         SuperscriptBox["x2", "2"], " ", "y1", " ", 
         SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
        RowBox[{
        "2", " ", "a1", " ", "a3", " ", "b1", " ", "x1", " ", "x2", " ", "y2",
          " ", 
         SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
        RowBox[{
        "2", " ", "a3", " ", "b1", " ", "x2", " ", "y1", " ", "y2", " ", 
         SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
        RowBox[{"a6", " ", 
         SuperscriptBox["b1", "2"], " ", 
         SuperscriptBox["x2", "2"], " ", 
         SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
        RowBox[{
         SuperscriptBox["a3", "2"], " ", "b2", " ", 
         SuperscriptBox["x2", "2"], " ", 
         SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
        RowBox[{"4", " ", "a6", " ", "b2", " ", 
         SuperscriptBox["x2", "2"], " ", 
         SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
        RowBox[{
         SuperscriptBox["a3", "2"], " ", "b1", " ", "x2", " ", "y2", " ", 
         SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
        RowBox[{"2", " ", "b1", " ", "b3", " ", 
         SuperscriptBox["x1", "3"], " ", "x2", " ", 
         SuperscriptBox["z2", "2"]}], "+", 
        RowBox[{"4", " ", "b4", " ", 
         SuperscriptBox["x1", "3"], " ", "x2", " ", 
         SuperscriptBox["z2", "2"]}], "+", 
        RowBox[{"2", " ", "a2", " ", "b1", " ", "b3", " ", 
         SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
         SuperscriptBox["z2", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a1", "2"], " ", "b4", " ", 
         SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
         SuperscriptBox["z2", "2"]}], "+", 
        RowBox[{"4", " ", "a2", " ", "b4", " ", 
         SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
         SuperscriptBox["z2", "2"]}], "-", 
        RowBox[{
        "2", " ", "a1", " ", "b1", " ", "b3", " ", "x1", " ", "x2", " ", "y1",
          " ", "z1", " ", 
         SuperscriptBox["z2", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["a1", "2"], " ", "b3", " ", 
         SuperscriptBox["x1", "2"], " ", "y2", " ", "z1", " ", 
         SuperscriptBox["z2", "2"]}], "-", 
        RowBox[{
        "2", " ", "a1", " ", "b3", " ", "x1", " ", "y1", " ", "y2", " ", "z1",
          " ", 
         SuperscriptBox["z2", "2"]}], "+", 
        RowBox[{
        "2", " ", "a4", " ", "b1", " ", "b3", " ", "x1", " ", "x2", " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "+", 
        RowBox[{
        "2", " ", "a1", " ", "a3", " ", "b4", " ", "x1", " ", "x2", " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "+", 
        RowBox[{"4", " ", "a4", " ", "b4", " ", "x1", " ", "x2", " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "-", 
        RowBox[{
        "2", " ", "a3", " ", "b1", " ", "b3", " ", "x2", " ", "y1", " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "-", 
        RowBox[{
        "2", " ", "a1", " ", "a3", " ", "b3", " ", "x1", " ", "y2", " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "-", 
        RowBox[{"2", " ", "a3", " ", "b3", " ", "y1", " ", "y2", " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "+", 
        RowBox[{"2", " ", "a6", " ", "b1", " ", "b3", " ", "x2", " ", 
         SuperscriptBox["z1", "3"], " ", 
         SuperscriptBox["z2", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a3", "2"], " ", "b4", " ", "x2", " ", 
         SuperscriptBox["z1", "3"], " ", 
         SuperscriptBox["z2", "2"]}], "+", 
        RowBox[{"4", " ", "a6", " ", "b4", " ", "x2", " ", 
         SuperscriptBox["z1", "3"], " ", 
         SuperscriptBox["z2", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["a3", "2"], " ", "b3", " ", "y2", " ", 
         SuperscriptBox["z1", "3"], " ", 
         SuperscriptBox["z2", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["b3", "2"], " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["z2", "3"]}], "+", 
        RowBox[{"4", " ", "b6", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["z2", "3"]}], "+", 
        RowBox[{"a2", " ", 
         SuperscriptBox["b3", "2"], " ", 
         SuperscriptBox["x1", "2"], " ", "z1", " ", 
         SuperscriptBox["z2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["a1", "2"], " ", "b6", " ", 
         SuperscriptBox["x1", "2"], " ", "z1", " ", 
         SuperscriptBox["z2", "3"]}], "+", 
        RowBox[{"4", " ", "a2", " ", "b6", " ", 
         SuperscriptBox["x1", "2"], " ", "z1", " ", 
         SuperscriptBox["z2", "3"]}], "-", 
        RowBox[{"a1", " ", 
         SuperscriptBox["b3", "2"], " ", "x1", " ", "y1", " ", "z1", " ", 
         SuperscriptBox["z2", "3"]}], "+", 
        RowBox[{"a4", " ", 
         SuperscriptBox["b3", "2"], " ", "x1", " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "3"]}], "+", 
        RowBox[{"2", " ", "a1", " ", "a3", " ", "b6", " ", "x1", " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "3"]}], "+", 
        RowBox[{"4", " ", "a4", " ", "b6", " ", "x1", " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "3"]}], "-", 
        RowBox[{"a3", " ", 
         SuperscriptBox["b3", "2"], " ", "y1", " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "3"]}], "+", 
        RowBox[{"a6", " ", 
         SuperscriptBox["b3", "2"], " ", 
         SuperscriptBox["z1", "3"], " ", 
         SuperscriptBox["z2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["a3", "2"], " ", "b6", " ", 
         SuperscriptBox["z1", "3"], " ", 
         SuperscriptBox["z2", "3"]}], "+", 
        RowBox[{"4", " ", "a6", " ", "b6", " ", 
         SuperscriptBox["z1", "3"], " ", 
         SuperscriptBox["z2", "3"]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y1", ",", "y2"}], "}"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "2"}], "]"}], "]"}], "/", "2"}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.946732906495221*^9, 3.9467329180083313`*^9}, {
  3.946733012235148*^9, 3.9467330834774837`*^9}, {3.946733369060981*^9, 
  3.946733375003294*^9}},
 CellLabel->
  "In[272]:=",ExpressionUUID->"43a16c71-3425-4053-ae2b-c63cef16304d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "z1"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"a1", " ", "x1"}], "+", 
    RowBox[{"a3", " ", "z1"}]}], ")"}], " ", "z2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"b1", " ", "x2"}], "+", 
    RowBox[{"b3", " ", "z2"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.9467329186235857`*^9, {3.946733013283144*^9, 3.946733083746763*^9}, {
   3.9467333699065638`*^9, 3.9467333754389257`*^9}, 3.947756074654627*^9, 
   3.948273339542582*^9, 3.94896435841712*^9, 3.9489681378459797`*^9, 
   3.949983109045768*^9, 3.9664173815843153`*^9, 3.9664178904020443`*^9, 
   3.966420460691629*^9},
 CellLabel->
  "Out[272]=",ExpressionUUID->"b64c4230-69f9-4980-a185-b8e7e6668507"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftovers", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["x1", "3"], " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["a1", "2"], " ", 
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["x2", "3"], " ", "z1"}], "+", 
       RowBox[{"4", " ", "a2", " ", 
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["x2", "3"], " ", "z1"}], "+", 
       RowBox[{"2", " ", "a1", " ", "a3", " ", "x1", " ", 
        SuperscriptBox["x2", "3"], " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"4", " ", "a4", " ", "x1", " ", 
        SuperscriptBox["x2", "3"], " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a3", "2"], " ", 
        SuperscriptBox["x2", "3"], " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{"4", " ", "a6", " ", 
        SuperscriptBox["x2", "3"], " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["b1", "2"], " ", 
        SuperscriptBox["x1", "3"], " ", 
        SuperscriptBox["x2", "2"], " ", "z2"}], "+", 
       RowBox[{"4", " ", "b2", " ", 
        SuperscriptBox["x1", "3"], " ", 
        SuperscriptBox["x2", "2"], " ", "z2"}], "+", 
       RowBox[{"a2", " ", 
        SuperscriptBox["b1", "2"], " ", 
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["a1", "2"], " ", "b2", " ", 
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], "+", 
       RowBox[{"4", " ", "a2", " ", "b2", " ", 
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], "-", 
       RowBox[{"a1", " ", 
        SuperscriptBox["b1", "2"], " ", "x1", " ", 
        SuperscriptBox["x2", "2"], " ", "y1", " ", "z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["a1", "2"], " ", "b1", " ", 
        SuperscriptBox["x1", "2"], " ", "x2", " ", "y2", " ", "z1", " ", 
        "z2"}], "-", 
       RowBox[{
       "2", " ", "a1", " ", "b1", " ", "x1", " ", "x2", " ", "y1", " ", "y2", 
        " ", "z1", " ", "z2"}], "+", 
       RowBox[{"a4", " ", 
        SuperscriptBox["b1", "2"], " ", "x1", " ", 
        SuperscriptBox["x2", "2"], " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"2", " ", "a1", " ", "a3", " ", "b2", " ", "x1", " ", 
        SuperscriptBox["x2", "2"], " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"4", " ", "a4", " ", "b2", " ", "x1", " ", 
        SuperscriptBox["x2", "2"], " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"a3", " ", 
        SuperscriptBox["b1", "2"], " ", 
        SuperscriptBox["x2", "2"], " ", "y1", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{
       "2", " ", "a1", " ", "a3", " ", "b1", " ", "x1", " ", "x2", " ", "y2", 
        " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{
       "2", " ", "a3", " ", "b1", " ", "x2", " ", "y1", " ", "y2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"a6", " ", 
        SuperscriptBox["b1", "2"], " ", 
        SuperscriptBox["x2", "2"], " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["a3", "2"], " ", "b2", " ", 
        SuperscriptBox["x2", "2"], " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"4", " ", "a6", " ", "b2", " ", 
        SuperscriptBox["x2", "2"], " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["a3", "2"], " ", "b1", " ", "x2", " ", "y2", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"2", " ", "b1", " ", "b3", " ", 
        SuperscriptBox["x1", "3"], " ", "x2", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"4", " ", "b4", " ", 
        SuperscriptBox["x1", "3"], " ", "x2", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", "a2", " ", "b1", " ", "b3", " ", 
        SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a1", "2"], " ", "b4", " ", 
        SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"4", " ", "a2", " ", "b4", " ", 
        SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{
       "2", " ", "a1", " ", "b1", " ", "b3", " ", "x1", " ", "x2", " ", "y1", 
        " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["a1", "2"], " ", "b3", " ", 
        SuperscriptBox["x1", "2"], " ", "y2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{
       "2", " ", "a1", " ", "b3", " ", "x1", " ", "y1", " ", "y2", " ", "z1", 
        " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{
       "2", " ", "a4", " ", "b1", " ", "b3", " ", "x1", " ", "x2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{
       "2", " ", "a1", " ", "a3", " ", "b4", " ", "x1", " ", "x2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"4", " ", "a4", " ", "b4", " ", "x1", " ", "x2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{
       "2", " ", "a3", " ", "b1", " ", "b3", " ", "x2", " ", "y1", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{
       "2", " ", "a1", " ", "a3", " ", "b3", " ", "x1", " ", "y2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"2", " ", "a3", " ", "b3", " ", "y1", " ", "y2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", "a6", " ", "b1", " ", "b3", " ", "x2", " ", 
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a3", "2"], " ", "b4", " ", "x2", " ", 
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"4", " ", "a6", " ", "b4", " ", "x2", " ", 
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["a3", "2"], " ", "b3", " ", "y2", " ", 
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["b3", "2"], " ", 
        SuperscriptBox["x1", "3"], " ", 
        SuperscriptBox["z2", "3"]}], "+", 
       RowBox[{"4", " ", "b6", " ", 
        SuperscriptBox["x1", "3"], " ", 
        SuperscriptBox["z2", "3"]}], "+", 
       RowBox[{"a2", " ", 
        SuperscriptBox["b3", "2"], " ", 
        SuperscriptBox["x1", "2"], " ", "z1", " ", 
        SuperscriptBox["z2", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["a1", "2"], " ", "b6", " ", 
        SuperscriptBox["x1", "2"], " ", "z1", " ", 
        SuperscriptBox["z2", "3"]}], "+", 
       RowBox[{"4", " ", "a2", " ", "b6", " ", 
        SuperscriptBox["x1", "2"], " ", "z1", " ", 
        SuperscriptBox["z2", "3"]}], "-", 
       RowBox[{"a1", " ", 
        SuperscriptBox["b3", "2"], " ", "x1", " ", "y1", " ", "z1", " ", 
        SuperscriptBox["z2", "3"]}], "+", 
       RowBox[{"a4", " ", 
        SuperscriptBox["b3", "2"], " ", "x1", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "3"]}], "+", 
       RowBox[{"2", " ", "a1", " ", "a3", " ", "b6", " ", "x1", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "3"]}], "+", 
       RowBox[{"4", " ", "a4", " ", "b6", " ", "x1", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "3"]}], "-", 
       RowBox[{"a3", " ", 
        SuperscriptBox["b3", "2"], " ", "y1", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "3"]}], "+", 
       RowBox[{"a6", " ", 
        SuperscriptBox["b3", "2"], " ", 
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z2", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["a3", "2"], " ", "b6", " ", 
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z2", "3"]}], "+", 
       RowBox[{"4", " ", "a6", " ", "b6", " ", 
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z2", "3"]}], "-", 
       RowBox[{"coefw", " ", "w"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y1", ",", "y2"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.946733095863572*^9, 3.946733192003224*^9}, {
  3.946733366845544*^9, 3.94673336705052*^9}},
 CellLabel->
  "In[273]:=",ExpressionUUID->"4ae08b8c-5cc0-40be-86b1-53b5f3bffe25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["x2", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "3"], " ", "z1"}], "+", 
  RowBox[{"4", " ", "a2", " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "3"], " ", "z1"}], "+", 
  RowBox[{"2", " ", "a1", " ", "a3", " ", "x1", " ", 
   SuperscriptBox["x2", "3"], " ", 
   SuperscriptBox["z1", "2"]}], "+", 
  RowBox[{"4", " ", "a4", " ", "x1", " ", 
   SuperscriptBox["x2", "3"], " ", 
   SuperscriptBox["z1", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x2", "3"], " ", 
   SuperscriptBox["z1", "3"]}], "+", 
  RowBox[{"4", " ", "a6", " ", 
   SuperscriptBox["x2", "3"], " ", 
   SuperscriptBox["z1", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["b1", "2"], " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["x2", "2"], " ", "z2"}], "+", 
  RowBox[{"4", " ", "b2", " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["x2", "2"], " ", "z2"}], "+", 
  RowBox[{
  "a1", " ", "b1", " ", "w", " ", "x1", " ", "x2", " ", "z1", " ", "z2"}], 
  "+", 
  RowBox[{"a2", " ", 
   SuperscriptBox["b1", "2"], " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], "+", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "b2", " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], "+", 
  RowBox[{"4", " ", "a2", " ", "b2", " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], "+", 
  RowBox[{"a3", " ", "b1", " ", "w", " ", "x2", " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
  RowBox[{"a4", " ", 
   SuperscriptBox["b1", "2"], " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
  RowBox[{"2", " ", "a1", " ", "a3", " ", "b2", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
  RowBox[{"4", " ", "a4", " ", "b2", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
  RowBox[{"a6", " ", 
   SuperscriptBox["b1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", "b2", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
  RowBox[{"4", " ", "a6", " ", "b2", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
  RowBox[{"2", " ", "b1", " ", "b3", " ", 
   SuperscriptBox["x1", "3"], " ", "x2", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"4", " ", "b4", " ", 
   SuperscriptBox["x1", "3"], " ", "x2", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"a1", " ", "b3", " ", "w", " ", "x1", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"2", " ", "a2", " ", "b1", " ", "b3", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "b4", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"4", " ", "a2", " ", "b4", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"a3", " ", "b3", " ", "w", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"2", " ", "a4", " ", "b1", " ", "b3", " ", "x1", " ", "x2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"2", " ", "a1", " ", "a3", " ", "b4", " ", "x1", " ", "x2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"4", " ", "a4", " ", "b4", " ", "x1", " ", "x2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"2", " ", "a6", " ", "b1", " ", "b3", " ", "x2", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", "b4", " ", "x2", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"4", " ", "a6", " ", "b4", " ", "x2", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["b3", "2"], " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"4", " ", "b6", " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"a2", " ", 
   SuperscriptBox["b3", "2"], " ", 
   SuperscriptBox["x1", "2"], " ", "z1", " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "b6", " ", 
   SuperscriptBox["x1", "2"], " ", "z1", " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"4", " ", "a2", " ", "b6", " ", 
   SuperscriptBox["x1", "2"], " ", "z1", " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"a4", " ", 
   SuperscriptBox["b3", "2"], " ", "x1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"2", " ", "a1", " ", "a3", " ", "b6", " ", "x1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"4", " ", "a4", " ", "b6", " ", "x1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"a6", " ", 
   SuperscriptBox["b3", "2"], " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", "b6", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"4", " ", "a6", " ", "b6", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "3"]}]}]], "Output",
 CellChangeTimes->{{3.946733114894616*^9, 3.946733150325576*^9}, {
   3.9467331882937813`*^9, 3.946733192343058*^9}, 3.946733386619553*^9, 
   3.947756074740715*^9, 3.948273339615202*^9, 3.948964358481016*^9, 
   3.948968137931202*^9, 3.949983109075914*^9, 3.9664173816614847`*^9, 
   3.966417890492084*^9, 3.966420460733193*^9},
 CellLabel->
  "Out[273]=",ExpressionUUID->"0f678c63-5d21-4a59-acdb-dd33b4dcd25c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"z1", " ", "z2", " ", 
       RowBox[{"w", "^", "2"}]}], "-", 
      RowBox[{"coefw", " ", "w"}], "-", "leftovers"}], "//", "Expand"}], 
    ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"y1", "^", "2"}], "->", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["x1", "3"]}], "-", 
         RowBox[{"a2", " ", 
          SuperscriptBox["x1", "2"], " ", "z1"}], "+", 
         RowBox[{"a1", " ", "x1", " ", "y1", " ", "z1"}], "-", 
         RowBox[{"a4", " ", "x1", " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         RowBox[{"a3", " ", "y1", " ", 
          SuperscriptBox["z1", "2"]}], "-", 
         RowBox[{"a6", " ", 
          SuperscriptBox["z1", "3"]}]}], "z1"]}]}], ",", 
     RowBox[{
      SuperscriptBox["y2", "2"], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["x2", "3"]}], "-", 
         RowBox[{"b2", " ", 
          SuperscriptBox["x2", "2"], " ", "z2"}], "+", 
         RowBox[{"b1", " ", "x2", " ", "y2", " ", "z2"}], "-", 
         RowBox[{"b4", " ", "x2", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"b3", " ", "y2", " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{"b6", " ", 
          SuperscriptBox["z2", "3"]}]}], "z2"]}]}]}], "}"}]}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.946733193906773*^9, 3.946733321496971*^9}, {
  3.946733416358324*^9, 3.946733416700684*^9}, {3.946733451434383*^9, 
  3.946733454568219*^9}},
 CellLabel->
  "In[274]:=",ExpressionUUID->"997cc3ae-4d58-4bd6-9c70-6a509b5f907f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["x2", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "3"], " ", "z1"}], "-", 
  RowBox[{"4", " ", "a2", " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "3"], " ", "z1"}], "-", 
  RowBox[{"2", " ", "a1", " ", "a3", " ", "x1", " ", 
   SuperscriptBox["x2", "3"], " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{"4", " ", "a4", " ", "x1", " ", 
   SuperscriptBox["x2", "3"], " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x2", "3"], " ", 
   SuperscriptBox["z1", "3"]}], "-", 
  RowBox[{"4", " ", "a6", " ", 
   SuperscriptBox["x2", "3"], " ", 
   SuperscriptBox["z1", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["b1", "2"], " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["x2", "2"], " ", "z2"}], "-", 
  RowBox[{"4", " ", "b2", " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["x2", "2"], " ", "z2"}], "+", 
  RowBox[{
   SuperscriptBox["w", "2"], " ", "z1", " ", "z2"}], "-", 
  RowBox[{"a2", " ", 
   SuperscriptBox["b1", "2"], " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "b2", " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], "-", 
  RowBox[{"4", " ", "a2", " ", "b2", " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], "-", 
  RowBox[{"a4", " ", 
   SuperscriptBox["b1", "2"], " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
  RowBox[{"2", " ", "a1", " ", "a3", " ", "b2", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
  RowBox[{"4", " ", "a4", " ", "b2", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
  RowBox[{"a6", " ", 
   SuperscriptBox["b1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", "b2", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
  RowBox[{"4", " ", "a6", " ", "b2", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
  RowBox[{"2", " ", "b1", " ", "b3", " ", 
   SuperscriptBox["x1", "3"], " ", "x2", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"4", " ", "b4", " ", 
   SuperscriptBox["x1", "3"], " ", "x2", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"2", " ", "a2", " ", "b1", " ", "b3", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "b4", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"4", " ", "a2", " ", "b4", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"2", " ", "a4", " ", "b1", " ", "b3", " ", "x1", " ", "x2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"2", " ", "a1", " ", "a3", " ", "b4", " ", "x1", " ", "x2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"4", " ", "a4", " ", "b4", " ", "x1", " ", "x2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"2", " ", "a6", " ", "b1", " ", "b3", " ", "x2", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", "b4", " ", "x2", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"4", " ", "a6", " ", "b4", " ", "x2", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["b3", "2"], " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"4", " ", "b6", " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"a2", " ", 
   SuperscriptBox["b3", "2"], " ", 
   SuperscriptBox["x1", "2"], " ", "z1", " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "b6", " ", 
   SuperscriptBox["x1", "2"], " ", "z1", " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"4", " ", "a2", " ", "b6", " ", 
   SuperscriptBox["x1", "2"], " ", "z1", " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"a4", " ", 
   SuperscriptBox["b3", "2"], " ", "x1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"2", " ", "a1", " ", "a3", " ", "b6", " ", "x1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"4", " ", "a4", " ", "b6", " ", "x1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"a6", " ", 
   SuperscriptBox["b3", "2"], " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", "b6", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"4", " ", "a6", " ", "b6", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "3"]}]}]], "Output",
 CellChangeTimes->{{3.946733204395035*^9, 3.946733257814904*^9}, {
   3.946733287817581*^9, 3.946733321990387*^9}, 3.9467334170336933`*^9, 
   3.946733454940969*^9, 3.947756074877687*^9, 3.948273339716544*^9, 
   3.948964358571679*^9, 3.948968138061556*^9, 3.949983109112123*^9, 
   3.9664173817920227`*^9, 3.966417890646405*^9, 3.966420460774768*^9},
 CellLabel->
  "Out[274]=",ExpressionUUID->"f9cc720f-b2f9-4a7f-9886-15c2fb384bcc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"w1", "=", 
  RowBox[{
   RowBox[{"a1", " ", "x1", " ", "y1"}], "+", 
   SuperscriptBox["y1", "2"], "+", 
   RowBox[{"a3", " ", "y1", " ", "z1"}]}]}]], "Input",
 CellChangeTimes->{{3.9469688334771214`*^9, 3.946968833637127*^9}, {
  3.946982446645382*^9, 3.9469824520800753`*^9}, {3.946982529126796*^9, 
  3.9469825302052794`*^9}},
 CellLabel->
  "In[275]:=",ExpressionUUID->"0fe56359-5dc6-440a-b476-45d0107fcb67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a1", " ", "x1", " ", "y1"}], "+", 
  SuperscriptBox["y1", "2"], "+", 
  RowBox[{"a3", " ", "y1", " ", "z1"}]}]], "Output",
 CellChangeTimes->{3.9469825309615*^9, 3.946983096321836*^9, 
  3.946995303650074*^9, 3.947756075151692*^9, 3.948273339928965*^9, 
  3.948964358742804*^9, 3.9489681383273706`*^9, 3.949983109169546*^9, 
  3.966417382065304*^9, 3.966417891026019*^9, 3.966420460812818*^9},
 CellLabel->
  "Out[275]=",ExpressionUUID->"5ce25a23-c262-4eca-959d-bd5b5cfdfa07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"w2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"a1", " ", "x1", " ", "y1"}], "+", 
    SuperscriptBox["y1", "2"], "+", 
    RowBox[{"a3", " ", "y1", " ", "z1"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "->", "x2"}], ",", 
     RowBox[{"y1", "->", "y2"}], ",", 
     RowBox[{"z1", "->", "z2"}], ",", 
     RowBox[{"a1", "->", "b1"}], ",", 
     RowBox[{"a2", "->", "b2"}], ",", 
     RowBox[{"a3", "->", "b3"}], ",", 
     RowBox[{"a4", "->", "b4"}], ",", 
     RowBox[{"a6", "->", "b6"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.946982531481412*^9, 3.946982552686297*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"07b4ccdd-54b5-4456-baca-655460aa7c50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b1", " ", "x2", " ", "y2"}], "+", 
  SuperscriptBox["y2", "2"], "+", 
  RowBox[{"b3", " ", "y2", " ", "z2"}]}]], "Output",
 CellChangeTimes->{3.946982553153644*^9, 3.946983097839113*^9, 
  3.946995305968054*^9, 3.94775607526536*^9, 3.9482733400152407`*^9, 
  3.948964358835423*^9, 3.94896813844833*^9, 3.9499831091921053`*^9, 
  3.966417382235619*^9, 3.9664178911217737`*^9, 3.966420460848309*^9},
 CellLabel->
  "Out[276]=",ExpressionUUID->"4cce586e-da3e-4a77-8e51-ec4846f1f270"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"w", "^", "2"}], "-", 
   RowBox[{"4", "w1", " ", "w2"}], "-", 
   RowBox[{
    RowBox[{"a1", "^", "2"}], " ", 
    RowBox[{"x1", "^", "2"}], " ", "w2"}], "-", 
   RowBox[{
    SuperscriptBox["b1", "2"], " ", 
    SuperscriptBox["x2", "2"], "w1"}], "+", 
   RowBox[{"a1", " ", "b1", " ", "x1", " ", "x2", " ", "w"}], "+", " ", 
   RowBox[{"a3", " ", "b1", " ", "x2", " ", "z1", " ", "w"}], "-", 
   RowBox[{"2", " ", "a1", " ", "a3", " ", "x1", " ", "z1", " ", "w2"}], "-", 
   
   RowBox[{
    SuperscriptBox["a3", "2"], " ", 
    SuperscriptBox["z1", "2"], "w2"}], "-", 
   RowBox[{"2", " ", "b1", " ", "b3", " ", "x2", " ", "z2", " ", "w1"}], "-", 
   
   RowBox[{
    SuperscriptBox["b3", "2"], " ", 
    SuperscriptBox["z2", "2"], "w1"}], "+", " ", 
   RowBox[{"a1", " ", "b3", " ", "x1", " ", "z2", " ", "w"}], "+", " ", 
   RowBox[{"a3", " ", "b3", " ", "z1", " ", "z2", " ", "w"}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.9469825567871647`*^9, 3.946982567890367*^9}, {
  3.946982635992577*^9, 3.946982654972591*^9}, {3.946982702728643*^9, 
  3.946982799045287*^9}, {3.946982840765143*^9, 3.946983040892276*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"2b83f3b8-0f2e-418b-b88b-1a9dad69c23b"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["w", "2"], "+", 
  RowBox[{"a1", " ", "b1", " ", "w", " ", "x1", " ", "x2"}], "-", 
  RowBox[{"a1", " ", 
   SuperscriptBox["b1", "2"], " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", "y1"}], "-", 
  RowBox[{
   SuperscriptBox["b1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["y1", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "b1", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "y2"}], "-", 
  RowBox[{
  "4", " ", "a1", " ", "b1", " ", "x1", " ", "x2", " ", "y1", " ", "y2"}], 
  "-", 
  RowBox[{"4", " ", "b1", " ", "x2", " ", 
   SuperscriptBox["y1", "2"], " ", "y2"}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["y2", "2"]}], "-", 
  RowBox[{"4", " ", "a1", " ", "x1", " ", "y1", " ", 
   SuperscriptBox["y2", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["y1", "2"], " ", 
   SuperscriptBox["y2", "2"]}], "+", 
  RowBox[{"a3", " ", "b1", " ", "w", " ", "x2", " ", "z1"}], "-", 
  RowBox[{"a3", " ", 
   SuperscriptBox["b1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", "z1"}], "-", 
  RowBox[{
  "2", " ", "a1", " ", "a3", " ", "b1", " ", "x1", " ", "x2", " ", "y2", " ", 
   "z1"}], "-", 
  RowBox[{
  "4", " ", "a3", " ", "b1", " ", "x2", " ", "y1", " ", "y2", " ", "z1"}], 
  "-", 
  RowBox[{"2", " ", "a1", " ", "a3", " ", "x1", " ", 
   SuperscriptBox["y2", "2"], " ", "z1"}], "-", 
  RowBox[{"4", " ", "a3", " ", "y1", " ", 
   SuperscriptBox["y2", "2"], " ", "z1"}], "-", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", "b1", " ", "x2", " ", "y2", " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["y2", "2"], " ", 
   SuperscriptBox["z1", "2"]}], "+", 
  RowBox[{"a1", " ", "b3", " ", "w", " ", "x1", " ", "z2"}], "-", 
  RowBox[{
  "2", " ", "a1", " ", "b1", " ", "b3", " ", "x1", " ", "x2", " ", "y1", " ", 
   "z2"}], "-", 
  RowBox[{"2", " ", "b1", " ", "b3", " ", "x2", " ", 
   SuperscriptBox["y1", "2"], " ", "z2"}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "b3", " ", 
   SuperscriptBox["x1", "2"], " ", "y2", " ", "z2"}], "-", 
  RowBox[{
  "4", " ", "a1", " ", "b3", " ", "x1", " ", "y1", " ", "y2", " ", "z2"}], 
  "-", 
  RowBox[{"4", " ", "b3", " ", 
   SuperscriptBox["y1", "2"], " ", "y2", " ", "z2"}], "+", 
  RowBox[{"a3", " ", "b3", " ", "w", " ", "z1", " ", "z2"}], "-", 
  RowBox[{
  "2", " ", "a3", " ", "b1", " ", "b3", " ", "x2", " ", "y1", " ", "z1", " ", 
   "z2"}], "-", 
  RowBox[{
  "2", " ", "a1", " ", "a3", " ", "b3", " ", "x1", " ", "y2", " ", "z1", " ", 
   "z2"}], "-", 
  RowBox[{
  "4", " ", "a3", " ", "b3", " ", "y1", " ", "y2", " ", "z1", " ", "z2"}], 
  "-", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", "b3", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
  RowBox[{"a1", " ", 
   SuperscriptBox["b3", "2"], " ", "x1", " ", "y1", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["b3", "2"], " ", 
   SuperscriptBox["y1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"a3", " ", 
   SuperscriptBox["b3", "2"], " ", "y1", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}]}]], "Output",
 CellChangeTimes->{{3.9469825641947727`*^9, 3.946982567957107*^9}, {
   3.946982636268449*^9, 3.9469826555420427`*^9}, {3.946982712010396*^9, 
   3.9469827995256453`*^9}, {3.946982848533916*^9, 3.9469829389329023`*^9}, {
   3.946982970069057*^9, 3.9469830411156797`*^9}, 3.9477560753505287`*^9, 
   3.9482733400727997`*^9, 3.9489643588919363`*^9, 3.948968138530354*^9, 
   3.949983109208558*^9, 3.966417382318433*^9, 3.9664178912297792`*^9, 
   3.966420222026037*^9, 3.966420256668145*^9, 3.9664204608889637`*^9},
 CellLabel->
  "Out[277]=",ExpressionUUID->"92d1df15-65ea-422a-b2f7-c1fcda3d8bbe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["w", "2"], "-", 
   RowBox[{"4", " ", "w1", " ", "w2"}], "-", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "w2", " ", 
    SuperscriptBox["x1", "2"]}], "+", 
   RowBox[{"a1", " ", "b1", " ", "w", " ", "x1", " ", "x2"}], "-", 
   RowBox[{
    SuperscriptBox["b1", "2"], " ", "w1", " ", 
    SuperscriptBox["x2", "2"]}], "-", 
   RowBox[{"2", " ", "a1", " ", "a3", " ", "w2", " ", "x1", " ", "z1"}], "+", 
   
   RowBox[{"a3", " ", "b1", " ", "w", " ", "x2", " ", "z1"}], "-", 
   RowBox[{
    SuperscriptBox["a3", "2"], " ", "w2", " ", 
    SuperscriptBox["z1", "2"]}], "+", 
   RowBox[{"a1", " ", "b3", " ", "w", " ", "x1", " ", "z2"}], "-", 
   RowBox[{"2", " ", "b1", " ", "b3", " ", "w1", " ", "x2", " ", "z2"}], "+", 
   
   RowBox[{"a3", " ", "b3", " ", "w", " ", "z1", " ", "z2"}], "-", 
   RowBox[{
    SuperscriptBox["b3", "2"], " ", "w1", " ", 
    SuperscriptBox["z2", "2"]}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.946983110323413*^9, 3.94698311454463*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"ba88c255-adcf-41f5-a89b-6b17d8cbd2a7"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["w", "2"], "+", 
  RowBox[{"a1", " ", "b1", " ", "w", " ", "x1", " ", "x2"}], "-", 
  RowBox[{"a1", " ", 
   SuperscriptBox["b1", "2"], " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", "y1"}], "-", 
  RowBox[{
   SuperscriptBox["b1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["y1", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "b1", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "y2"}], "-", 
  RowBox[{
  "4", " ", "a1", " ", "b1", " ", "x1", " ", "x2", " ", "y1", " ", "y2"}], 
  "-", 
  RowBox[{"4", " ", "b1", " ", "x2", " ", 
   SuperscriptBox["y1", "2"], " ", "y2"}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["y2", "2"]}], "-", 
  RowBox[{"4", " ", "a1", " ", "x1", " ", "y1", " ", 
   SuperscriptBox["y2", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["y1", "2"], " ", 
   SuperscriptBox["y2", "2"]}], "+", 
  RowBox[{"a3", " ", "b1", " ", "w", " ", "x2", " ", "z1"}], "-", 
  RowBox[{"a3", " ", 
   SuperscriptBox["b1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", "z1"}], "-", 
  RowBox[{
  "2", " ", "a1", " ", "a3", " ", "b1", " ", "x1", " ", "x2", " ", "y2", " ", 
   "z1"}], "-", 
  RowBox[{
  "4", " ", "a3", " ", "b1", " ", "x2", " ", "y1", " ", "y2", " ", "z1"}], 
  "-", 
  RowBox[{"2", " ", "a1", " ", "a3", " ", "x1", " ", 
   SuperscriptBox["y2", "2"], " ", "z1"}], "-", 
  RowBox[{"4", " ", "a3", " ", "y1", " ", 
   SuperscriptBox["y2", "2"], " ", "z1"}], "-", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", "b1", " ", "x2", " ", "y2", " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["y2", "2"], " ", 
   SuperscriptBox["z1", "2"]}], "+", 
  RowBox[{"a1", " ", "b3", " ", "w", " ", "x1", " ", "z2"}], "-", 
  RowBox[{
  "2", " ", "a1", " ", "b1", " ", "b3", " ", "x1", " ", "x2", " ", "y1", " ", 
   "z2"}], "-", 
  RowBox[{"2", " ", "b1", " ", "b3", " ", "x2", " ", 
   SuperscriptBox["y1", "2"], " ", "z2"}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "b3", " ", 
   SuperscriptBox["x1", "2"], " ", "y2", " ", "z2"}], "-", 
  RowBox[{
  "4", " ", "a1", " ", "b3", " ", "x1", " ", "y1", " ", "y2", " ", "z2"}], 
  "-", 
  RowBox[{"4", " ", "b3", " ", 
   SuperscriptBox["y1", "2"], " ", "y2", " ", "z2"}], "+", 
  RowBox[{"a3", " ", "b3", " ", "w", " ", "z1", " ", "z2"}], "-", 
  RowBox[{
  "2", " ", "a3", " ", "b1", " ", "b3", " ", "x2", " ", "y1", " ", "z1", " ", 
   "z2"}], "-", 
  RowBox[{
  "2", " ", "a1", " ", "a3", " ", "b3", " ", "x1", " ", "y2", " ", "z1", " ", 
   "z2"}], "-", 
  RowBox[{
  "4", " ", "a3", " ", "b3", " ", "y1", " ", "y2", " ", "z1", " ", "z2"}], 
  "-", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", "b3", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
  RowBox[{"a1", " ", 
   SuperscriptBox["b3", "2"], " ", "x1", " ", "y1", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["b3", "2"], " ", 
   SuperscriptBox["y1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"a3", " ", 
   SuperscriptBox["b3", "2"], " ", "y1", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}]}]], "Output",
 CellChangeTimes->{{3.94698310805435*^9, 3.946983114901116*^9}, 
   3.947756075392668*^9, 3.948273340101767*^9, 3.948964358920001*^9, 
   3.9489681386072683`*^9, 3.949983109216669*^9, 3.966417382359172*^9, 
   3.9664178912832823`*^9, 3.966420250705908*^9, 3.9664204609289722`*^9},
 CellLabel->
  "Out[278]=",ExpressionUUID->"415ad324-828a-49e4-ad77-165a1a04bc59"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["w", "2"], "-", 
   RowBox[{"4", " ", "w1", " ", "w2"}], "+", 
   RowBox[{"w", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", "x1"}], "+", 
      RowBox[{"a3", " ", "z1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b1", " ", "x2"}], "+", 
      RowBox[{"b3", " ", "z2"}]}], ")"}]}], "-", 
   RowBox[{"w1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b1", " ", "x2"}], "+", 
       RowBox[{"b3", " ", "z2"}]}], ")"}], "2"]}], "-", 
   RowBox[{"w2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a1", " ", "x1"}], "+", 
       RowBox[{"a3", " ", "z1"}]}], ")"}], "2"]}]}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.946995276955402*^9, 3.946995320238727*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"28ae71e0-fa9f-4bcb-a36c-a58ff2b1c3b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"w", "-", 
    RowBox[{"b1", " ", "x2", " ", "y1"}], "-", 
    RowBox[{"a1", " ", "x1", " ", "y2"}], "-", 
    RowBox[{"2", " ", "y1", " ", "y2"}], "-", 
    RowBox[{"a3", " ", "y2", " ", "z1"}], "-", 
    RowBox[{"b3", " ", "y1", " ", "z2"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"w", "+", 
    RowBox[{"a1", " ", "b1", " ", "x1", " ", "x2"}], "+", 
    RowBox[{"b1", " ", "x2", " ", "y1"}], "+", 
    RowBox[{"a1", " ", "x1", " ", "y2"}], "+", 
    RowBox[{"2", " ", "y1", " ", "y2"}], "+", 
    RowBox[{"a3", " ", "b1", " ", "x2", " ", "z1"}], "+", 
    RowBox[{"a3", " ", "y2", " ", "z1"}], "+", 
    RowBox[{"a1", " ", "b3", " ", "x1", " ", "z2"}], "+", 
    RowBox[{"b3", " ", "y1", " ", "z2"}], "+", 
    RowBox[{"a3", " ", "b3", " ", "z1", " ", "z2"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.946995317540923*^9, 3.946995320522344*^9}, 
   3.947756075638769*^9, 3.948273340287808*^9, 3.9489643590902767`*^9, 
   3.9489681388608103`*^9, 3.9499831092706842`*^9, 3.966417382751072*^9, 
   3.966417891599798*^9, 3.966420460982943*^9},
 CellLabel->
  "Out[279]=",ExpressionUUID->"dfa65994-a860-4da3-afd5-3eafac0f59cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nec2", "=", 
  RowBox[{"ec2", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "->", "b1"}], ",", 
     RowBox[{"a2", "->", "b2"}], ",", 
     RowBox[{"a3", "->", "b3"}], ",", 
     RowBox[{"a4", "->", "b4"}], ",", 
     RowBox[{"a6", "->", "b6"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.948273371761272*^9, 3.948273394985055*^9}},
 CellLabel->
  "In[280]:=",ExpressionUUID->"606e791c-c133-4f45-bc0a-f735409c66b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "b6"}], "-", 
  RowBox[{"b4", " ", "x2"}], "-", 
  RowBox[{"b2", " ", 
   SuperscriptBox["x2", "2"]}], "-", 
  SuperscriptBox["x2", "3"], "+", 
  RowBox[{"b3", " ", "y2"}], "+", 
  RowBox[{"b1", " ", "x2", " ", "y2"}], "+", 
  SuperscriptBox["y2", "2"]}]], "Output",
 CellChangeTimes->{{3.9482733736537323`*^9, 3.948273395288815*^9}, 
   3.948964359286337*^9, 3.94896813914951*^9, 3.949983109327042*^9, 
   3.966417383016354*^9, 3.9664178919117947`*^9, 3.966420461023581*^9},
 CellLabel->
  "Out[280]=",ExpressionUUID->"0a9b5d58-ad2b-437d-936f-0c8e5395e5d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rootsec1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"4", 
      RowBox[{"z1", "^", "4"}], "ec1"}], "/.", 
     RowBox[{"{", 
      RowBox[{"y1", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "a1"}], " ", 
         RowBox[{"x1", "/", "2"}]}], "-", 
        RowBox[{"a3", "/", "2"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"x1", "->", 
      RowBox[{"x1", "/", "z1"}]}], "}"}]}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.948273399649803*^9, 3.948273450672124*^9}, {
  3.948273508333433*^9, 3.948273587222415*^9}},
 CellLabel->
  "In[281]:=",ExpressionUUID->"42741160-a49e-443e-8408-550a4a54e4c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "z1"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["x1", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["a1", "2"], " ", 
     SuperscriptBox["x1", "2"], " ", "z1"}], "+", 
    RowBox[{"4", " ", "a2", " ", 
     SuperscriptBox["x1", "2"], " ", "z1"}], "+", 
    RowBox[{"2", " ", "a1", " ", "a3", " ", "x1", " ", 
     SuperscriptBox["z1", "2"]}], "+", 
    RowBox[{"4", " ", "a4", " ", "x1", " ", 
     SuperscriptBox["z1", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a3", "2"], " ", 
     SuperscriptBox["z1", "3"]}], "+", 
    RowBox[{"4", " ", "a6", " ", 
     SuperscriptBox["z1", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.948273402092126*^9, {3.948273437813476*^9, 3.9482734508356123`*^9}, {
   3.948273509176867*^9, 3.948273587497443*^9}, 3.948964359322811*^9, 
   3.948968139195869*^9, 3.949983109339514*^9, 3.966417383058523*^9, 
   3.966417891966338*^9, 3.96642046106583*^9},
 CellLabel->
  "Out[281]=",ExpressionUUID->"ad15aa94-d19b-49ce-9285-440529169d45"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"or", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "y1", " ", "y2"}], " ", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1", " ", "x1"}], "+", 
        RowBox[{"a3", " ", "z1"}]}], ")"}], "y2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1", " ", "x2"}], "+", 
        RowBox[{"a3", " ", "z2"}]}], ")"}], "y1"}]}], ")"}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{
  3.9482864904242697`*^9, {3.948288059192524*^9, 3.9482880680155*^9}},
 FontWeight->"Plain",
 CellLabel->
  "In[282]:=",ExpressionUUID->"5bead4ac-f594-4796-8b05-4a0fd51e2b06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a1", " ", "x2", " ", "y1"}], "+", 
  RowBox[{"a1", " ", "x1", " ", "y2"}], "+", 
  RowBox[{"2", " ", "y1", " ", "y2"}], "+", 
  RowBox[{"a3", " ", "y2", " ", "z1"}], "+", 
  RowBox[{"a3", " ", "y1", " ", "z2"}]}]], "Output",
 CellChangeTimes->{3.948288068224031*^9, 3.9489643594725924`*^9, 
  3.94896813940333*^9, 3.949983109404317*^9, 3.966417383262295*^9, 
  3.966417892190802*^9, 3.96642030059267*^9, 3.966420461104042*^9},
 CellLabel->
  "Out[282]=",ExpressionUUID->"d984b20c-9ff2-4f03-9b1a-829fa1a3d848"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"orinv", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y1", " ", "y2"}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a1", " ", "x1"}], "+", 
         RowBox[{"a3", " ", "z1"}]}], ")"}], "y2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a1", " ", "x2"}], "+", 
         RowBox[{"a3", " ", "z2"}]}], ")"}], "y1"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y1", "->", "y2"}], ",", 
      RowBox[{"y2", "->", 
       RowBox[{
        RowBox[{"-", "y1"}], "-", 
        RowBox[{"a1", " ", "x1"}], "-", 
        RowBox[{"a3", " ", "z1"}]}]}], ",", 
      RowBox[{"x1", "->", "x2"}], ",", 
      RowBox[{"x2", "->", "x1"}], ",", 
      RowBox[{"z1", "->", "z2"}], ",", 
      RowBox[{"z2", "->", "z1"}]}], "}"}]}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.9482879398887177`*^9, 3.948287973756896*^9}, {
  3.9482880619022017`*^9, 3.948288064733411*^9}},
 CellLabel->
  "In[283]:=",ExpressionUUID->"5261d328-00de-42ac-ac59-119edc805664"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["a1", "2"]}], " ", "x1", " ", "x2"}], "-", 
  RowBox[{"a1", " ", "x2", " ", "y1"}], "-", 
  RowBox[{"a1", " ", "x1", " ", "y2"}], "-", 
  RowBox[{"2", " ", "y1", " ", "y2"}], "-", 
  RowBox[{"a1", " ", "a3", " ", "x2", " ", "z1"}], "-", 
  RowBox[{"a3", " ", "y2", " ", "z1"}], "-", 
  RowBox[{"a1", " ", "a3", " ", "x1", " ", "z2"}], "-", 
  RowBox[{"a3", " ", "y1", " ", "z2"}], "-", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", "z1", " ", "z2"}]}]], "Output",
 CellChangeTimes->{{3.948287970024969*^9, 3.948287974077869*^9}, 
   3.948288070394885*^9, 3.948964359501033*^9, 3.948968139448987*^9, 
   3.949983109413946*^9, 3.966417383303665*^9, 3.966417892236491*^9, 
   3.9664203086006727`*^9, 3.966420461143516*^9},
 CellLabel->
  "Out[283]=",ExpressionUUID->"84b1e566-11ba-45cd-93b0-ec9ba3bc2cce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"or", "+", "orinv"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.948288071464348*^9, 3.948288077642701*^9}},
 CellLabel->
  "In[284]:=",ExpressionUUID->"c4cc28d2-84f3-4392-9823-1611ebd3360f"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", "x1"}], "+", 
      RowBox[{"a3", " ", "z1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", "x2"}], "+", 
      RowBox[{"a3", " ", "z2"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.948288073747992*^9, 3.948288077803678*^9}, 
   3.948964359529059*^9, 3.9489681394922333`*^9, 3.949983109423335*^9, 
   3.966417383341008*^9, 3.966417892289094*^9, 3.966420311158482*^9, 
   3.966420461180846*^9},
 CellLabel->
  "Out[284]=",ExpressionUUID->"2effc31a-0d3c-457c-9fc0-d9b1b5b84f19"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newlinex", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Y", "/", "Z"}], "-", 
       RowBox[{"InterpolatingPolynomial", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x1", "/", "z1"}], ",", 
             RowBox[{"y1", "/", "z1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x2", "/", "z2"}], ",", 
             RowBox[{"y2", "/", "z2"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"X", "/", "Z"}]}], "]"}]}], "==", "0"}], ",", "Y"}], "]"}], 
   "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.948964493580534*^9, 3.9489645761173286`*^9}, {
  3.94896463725357*^9, 3.948964650259162*^9}, {3.94896477218501*^9, 
  3.9489647777684307`*^9}},
 CellLabel->
  "In[318]:=",ExpressionUUID->"1ab78b54-8b32-44de-807e-d14039457c22"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Y", "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{"x2", " ", "y1", " ", "Z"}], "-", 
     RowBox[{"x1", " ", "y2", " ", "Z"}], "+", 
     RowBox[{"X", " ", "y2", " ", "z1"}], "-", 
     RowBox[{"X", " ", "y1", " ", "z2"}]}], 
    RowBox[{
     RowBox[{"x2", " ", "z1"}], "-", 
     RowBox[{"x1", " ", "z2"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.948964528032748*^9, 3.94896457624949*^9}, {
   3.948964647372521*^9, 3.948964651117221*^9}, 3.9489647780011673`*^9, 
   3.9489681415739517`*^9, 3.949983109979432*^9, 3.9664173854733667`*^9, 
   3.966420462559368*^9},
 CellLabel->
  "Out[318]=",ExpressionUUID->"375210c2-ae3a-4e04-8e99-d25caa80cb3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newec1", "=", 
  RowBox[{"ec", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "->", "x1"}], ",", 
     RowBox[{"Y", "->", "y1"}], ",", 
     RowBox[{"Z", "->", "z1"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.948964795716938*^9, 3.948964814368373*^9}},
 CellLabel->
  "In[319]:=",ExpressionUUID->"95ff6587-30a2-46f0-9c00-c61c3f2a74c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["x1", "3"]}], "-", 
  RowBox[{"a2", " ", 
   SuperscriptBox["x1", "2"], " ", "z1"}], "+", 
  RowBox[{"a1", " ", "x1", " ", "y1", " ", "z1"}], "+", 
  RowBox[{
   SuperscriptBox["y1", "2"], " ", "z1"}], "-", 
  RowBox[{"a4", " ", "x1", " ", 
   SuperscriptBox["z1", "2"]}], "+", 
  RowBox[{"a3", " ", "y1", " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{"a6", " ", 
   SuperscriptBox["z1", "3"]}]}]], "Output",
 CellChangeTimes->{{3.948964800562335*^9, 3.948964814647539*^9}, 
   3.948968141615405*^9, 3.949983109988167*^9, 3.966417385530773*^9, 
   3.966420462597459*^9},
 CellLabel->
  "Out[319]=",ExpressionUUID->"9f7f8498-eb55-4f11-9b1c-77f148df6479"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newec2", "=", 
  RowBox[{"ec", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "->", "x2"}], ",", 
     RowBox[{"Y", "->", "y2"}], ",", 
     RowBox[{"Z", "->", "z2"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.9489648262695*^9, 3.948964843824564*^9}},
 CellLabel->
  "In[320]:=",ExpressionUUID->"420197d4-f0f8-4836-b8a6-67d6a9f4e9de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["x2", "3"]}], "-", 
  RowBox[{"a2", " ", 
   SuperscriptBox["x2", "2"], " ", "z2"}], "+", 
  RowBox[{"a1", " ", "x2", " ", "y2", " ", "z2"}], "+", 
  RowBox[{
   SuperscriptBox["y2", "2"], " ", "z2"}], "-", 
  RowBox[{"a4", " ", "x2", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"a3", " ", "y2", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"a6", " ", 
   SuperscriptBox["z2", "3"]}]}]], "Output",
 CellChangeTimes->{{3.948964829821343*^9, 3.948964844908152*^9}, 
   3.9489681416929626`*^9, 3.9499831099969788`*^9, 3.966417385587679*^9, 
   3.966420462634726*^9},
 CellLabel->
  "Out[320]=",ExpressionUUID->"ffeb51d5-2d33-48c4-94e7-a017013f28ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newsumpt", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"PolynomialReduce", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"PolynomialReduce", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"x2", " ", "z1"}], "-", 
                   RowBox[{"x1", " ", "z2"}]}], ")"}], "2"], "ec"}], "/.", 
               "newlinex"}], "//", "Factor"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"z1", " ", "X"}], "-", 
                  RowBox[{"x1", " ", "Z"}]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"z2", " ", "X"}], "-", 
                  RowBox[{"x2", " ", "Z"}]}], ")"}]}], ",", "newec1", ",", 
               "newec2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "X", ",", "Z", ",", "y1", ",", "y2", ",", "x2", ",", "x1"}], 
              "}"}]}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"newec1", ",", "newec2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "X", ",", "Z", ",", "y1", ",", "y2", ",", "x2", ",", "x1"}], 
           "}"}]}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "==", "0"}], ",", "X"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.948964617582406*^9, 3.948964622564434*^9}, {
  3.948964757252842*^9, 3.948964783829956*^9}, {3.948964854447419*^9, 
  3.9489649087621527`*^9}, {3.9489649387722197`*^9, 3.948964958258441*^9}, {
  3.948965028068844*^9, 3.948965034013445*^9}, {3.94896510333914*^9, 
  3.948965180191983*^9}, {3.948965292158634*^9, 3.948965388543252*^9}, {
  3.948965602556017*^9, 3.948965603782051*^9}},
 CellLabel->
  "In[324]:=",ExpressionUUID->"d2b86d60-0f70-4ae7-9c9e-6eb219813cb8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"X", "\[Rule]", 
   FractionBox[
    RowBox[{"Z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", " ", 
        SuperscriptBox["x2", "2"], " ", "z1"}], "+", 
       RowBox[{
        SuperscriptBox["x1", "2"], " ", "x2", " ", "z2"}], "+", 
       RowBox[{"2", " ", "a2", " ", "x1", " ", "x2", " ", "z1", " ", "z2"}], 
       "-", 
       RowBox[{"a1", " ", "x2", " ", "y1", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"a1", " ", "x1", " ", "y2", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", "y1", " ", "y2", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"a4", " ", "x2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"a3", " ", "y2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"a4", " ", "x1", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"a3", " ", "y1", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", "a6", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x2", " ", "z1"}], "-", 
       RowBox[{"x1", " ", "z2"}]}], ")"}], "2"]]}], "}"}]], "Output",
 CellChangeTimes->{{3.948965149044344*^9, 3.9489651806966343`*^9}, 
   3.9489653573888474`*^9, 3.948965389928566*^9, 3.948965604244306*^9, 
   3.948968141864087*^9, 3.9499831100578203`*^9, 3.96641738588948*^9, 
   3.966420462793624*^9},
 CellLabel->
  "Out[324]=",ExpressionUUID->"002a7a46-dfea-4956-91f5-62a0affdc195"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newrulesx3", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"newsumpt", "/.", 
     RowBox[{"{", 
      RowBox[{"X", "->", "x3"}], "}"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y3", "->", 
       RowBox[{
        RowBox[{"PolynomialReduce", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Y", "/.", "newlinex"}], "/.", "newsumpt"}], ")"}], ",", 
          RowBox[{"{", 
           RowBox[{"newec1", ",", "newec2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "X", ",", "Z", ",", "y1", ",", "y2", ",", "x2", ",", "x1"}], 
           "}"}]}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "//", "Factor"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9489657040095997`*^9, 3.948965764227005*^9}, {
  3.94896598614334*^9, 3.948965995188718*^9}, {3.948966043610374*^9, 
  3.948966073879953*^9}},
 CellLabel->
  "In[327]:=",ExpressionUUID->"d712e8f2-adb4-4df4-9227-05d12ef3d54a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x3", "\[Rule]", 
    FractionBox[
     RowBox[{"Z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", " ", 
         SuperscriptBox["x2", "2"], " ", "z1"}], "+", 
        RowBox[{
         SuperscriptBox["x1", "2"], " ", "x2", " ", "z2"}], "+", 
        RowBox[{"2", " ", "a2", " ", "x1", " ", "x2", " ", "z1", " ", "z2"}], 
        "-", 
        RowBox[{"a1", " ", "x2", " ", "y1", " ", "z1", " ", "z2"}], "-", 
        RowBox[{"a1", " ", "x1", " ", "y2", " ", "z1", " ", "z2"}], "-", 
        RowBox[{"2", " ", "y1", " ", "y2", " ", "z1", " ", "z2"}], "+", 
        RowBox[{"a4", " ", "x2", " ", 
         SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
        RowBox[{"a3", " ", "y2", " ", 
         SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
        RowBox[{"a4", " ", "x1", " ", "z1", " ", 
         SuperscriptBox["z2", "2"]}], "-", 
        RowBox[{"a3", " ", "y1", " ", "z1", " ", 
         SuperscriptBox["z2", "2"]}], "+", 
        RowBox[{"2", " ", "a6", " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "2"]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x2", " ", "z1"}], "-", 
        RowBox[{"x1", " ", "z2"}]}], ")"}], "2"]]}], ",", 
   RowBox[{"y3", "\[Rule]", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "x2"}], " ", "z1"}], "+", 
          RowBox[{"x1", " ", "z2"}]}], ")"}], "3"]], 
      RowBox[{"Z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a1"}], " ", "x1", " ", 
          SuperscriptBox["x2", "3"], " ", 
          SuperscriptBox["z1", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["x2", "3"], " ", "y1", " ", 
          SuperscriptBox["z1", "2"]}], "-", 
         RowBox[{"a3", " ", 
          SuperscriptBox["x2", "3"], " ", 
          SuperscriptBox["z1", "3"]}], "-", 
         RowBox[{"3", " ", "x1", " ", 
          SuperscriptBox["x2", "2"], " ", "y1", " ", "z1", " ", "z2"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["x1", "2"], " ", "x2", " ", "y2", " ", "z1", " ", 
          "z2"}], "-", 
         RowBox[{"a1", " ", "a2", " ", "x1", " ", 
          SuperscriptBox["x2", "2"], " ", 
          SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
         RowBox[{"2", " ", "a2", " ", 
          SuperscriptBox["x2", "2"], " ", "y1", " ", 
          SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
         RowBox[{
          SuperscriptBox["a1", "2"], " ", "x1", " ", "x2", " ", "y2", " ", 
          SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
         RowBox[{"2", " ", "a2", " ", "x1", " ", "x2", " ", "y2", " ", 
          SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
         RowBox[{"a1", " ", "x2", " ", "y1", " ", "y2", " ", 
          SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
         RowBox[{"a2", " ", "a3", " ", 
          SuperscriptBox["x2", "2"], " ", 
          SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
         RowBox[{"a1", " ", "a3", " ", "x2", " ", "y2", " ", 
          SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
         RowBox[{"a4", " ", "x2", " ", "y2", " ", 
          SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
         RowBox[{"a1", " ", 
          SuperscriptBox["x1", "3"], " ", "x2", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["x1", "3"], " ", "y2", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"a1", " ", "a2", " ", 
          SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a1", "2"], " ", "x1", " ", "x2", " ", "y1", " ", 
          "z1", " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{
         "2", " ", "a2", " ", "x1", " ", "x2", " ", "y1", " ", "z1", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"2", " ", "a2", " ", 
          SuperscriptBox["x1", "2"], " ", "y2", " ", "z1", " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{"a1", " ", "x1", " ", "y1", " ", "y2", " ", "z1", " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{"a1", " ", "a3", " ", "x2", " ", "y1", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{"3", " ", "a4", " ", "x2", " ", "y1", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"a1", " ", "a3", " ", "x1", " ", "y2", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"3", " ", "a4", " ", "x1", " ", "y2", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{"a3", " ", "a4", " ", "x2", " ", 
          SuperscriptBox["z1", "3"], " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"a1", " ", "a6", " ", "x2", " ", 
          SuperscriptBox["z1", "3"], " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a3", "2"], " ", "y2", " ", 
          SuperscriptBox["z1", "3"], " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"4", " ", "a6", " ", "y2", " ", 
          SuperscriptBox["z1", "3"], " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"a3", " ", 
          SuperscriptBox["x1", "3"], " ", 
          SuperscriptBox["z2", "3"]}], "+", 
         RowBox[{"a2", " ", "a3", " ", 
          SuperscriptBox["x1", "2"], " ", "z1", " ", 
          SuperscriptBox["z2", "3"]}], "-", 
         RowBox[{"a1", " ", "a3", " ", "x1", " ", "y1", " ", "z1", " ", 
          SuperscriptBox["z2", "3"]}], "-", 
         RowBox[{"a4", " ", "x1", " ", "y1", " ", "z1", " ", 
          SuperscriptBox["z2", "3"]}], "+", 
         RowBox[{"a3", " ", "a4", " ", "x1", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z2", "3"]}], "-", 
         RowBox[{"a1", " ", "a6", " ", "x1", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z2", "3"]}], "-", 
         RowBox[{
          SuperscriptBox["a3", "2"], " ", "y1", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z2", "3"]}], "-", 
         RowBox[{"4", " ", "a6", " ", "y1", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z2", "3"]}]}], ")"}]}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.948965722292631*^9, 3.948965764661291*^9}, 
   3.948966074280554*^9, 3.9489681419814167`*^9, 3.9499831101036882`*^9, 
   3.966417386067924*^9, 3.966420462893968*^9},
 CellLabel->
  "Out[327]=",ExpressionUUID->"6b37d4cc-8fd3-4145-a0aa-26677cf031cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bestrulesx3", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x3", ",", "y3", ",", "Z"}], "}"}], "/.", "newrulesx3"}], "/.", 
         RowBox[{"{", 
          RowBox[{"Z", "->", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x2", " ", "z1"}], "-", 
              RowBox[{"x1", " ", "z2"}]}], ")"}], "3"]}], "}"}]}], "//", 
        "Factor"}], ")"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.948965775872815*^9, 3.948965820789321*^9}, {
  3.94896608612926*^9, 3.948966160250328*^9}},
 CellLabel->
  "In[328]:=",ExpressionUUID->"baae638e-838e-441f-b57c-d700d9905048"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x3", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x2", " ", "z1"}], "-", 
       RowBox[{"x1", " ", "z2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", " ", 
        SuperscriptBox["x2", "2"], " ", "z1"}], "+", 
       RowBox[{
        SuperscriptBox["x1", "2"], " ", "x2", " ", "z2"}], "+", 
       RowBox[{"2", " ", "a2", " ", "x1", " ", "x2", " ", "z1", " ", "z2"}], 
       "-", 
       RowBox[{"a1", " ", "x2", " ", "y1", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"a1", " ", "x1", " ", "y2", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", "y1", " ", "y2", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"a4", " ", "x2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"a3", " ", "y2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"a4", " ", "x1", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"a3", " ", "y1", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", "a6", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{"y3", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a1"}], " ", "x1", " ", 
      SuperscriptBox["x2", "3"], " ", 
      SuperscriptBox["z1", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["x2", "3"], " ", "y1", " ", 
      SuperscriptBox["z1", "2"]}], "-", 
     RowBox[{"a3", " ", 
      SuperscriptBox["x2", "3"], " ", 
      SuperscriptBox["z1", "3"]}], "-", 
     RowBox[{"3", " ", "x1", " ", 
      SuperscriptBox["x2", "2"], " ", "y1", " ", "z1", " ", "z2"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["x1", "2"], " ", "x2", " ", "y2", " ", "z1", " ", "z2"}],
      "-", 
     RowBox[{"a1", " ", "a2", " ", "x1", " ", 
      SuperscriptBox["x2", "2"], " ", 
      SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
     RowBox[{"2", " ", "a2", " ", 
      SuperscriptBox["x2", "2"], " ", "y1", " ", 
      SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
     RowBox[{
      SuperscriptBox["a1", "2"], " ", "x1", " ", "x2", " ", "y2", " ", 
      SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
     RowBox[{"2", " ", "a2", " ", "x1", " ", "x2", " ", "y2", " ", 
      SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
     RowBox[{"a1", " ", "x2", " ", "y1", " ", "y2", " ", 
      SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
     RowBox[{"a2", " ", "a3", " ", 
      SuperscriptBox["x2", "2"], " ", 
      SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
     RowBox[{"a1", " ", "a3", " ", "x2", " ", "y2", " ", 
      SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
     RowBox[{"a4", " ", "x2", " ", "y2", " ", 
      SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
     RowBox[{"a1", " ", 
      SuperscriptBox["x1", "3"], " ", "x2", " ", 
      SuperscriptBox["z2", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["x1", "3"], " ", "y2", " ", 
      SuperscriptBox["z2", "2"]}], "+", 
     RowBox[{"a1", " ", "a2", " ", 
      SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
      SuperscriptBox["z2", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["a1", "2"], " ", "x1", " ", "x2", " ", "y1", " ", "z1", 
      " ", 
      SuperscriptBox["z2", "2"]}], "-", 
     RowBox[{
     "2", " ", "a2", " ", "x1", " ", "x2", " ", "y1", " ", "z1", " ", 
      SuperscriptBox["z2", "2"]}], "+", 
     RowBox[{"2", " ", "a2", " ", 
      SuperscriptBox["x1", "2"], " ", "y2", " ", "z1", " ", 
      SuperscriptBox["z2", "2"]}], "-", 
     RowBox[{"a1", " ", "x1", " ", "y1", " ", "y2", " ", "z1", " ", 
      SuperscriptBox["z2", "2"]}], "-", 
     RowBox[{"a1", " ", "a3", " ", "x2", " ", "y1", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "2"]}], "-", 
     RowBox[{"3", " ", "a4", " ", "x2", " ", "y1", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "2"]}], "+", 
     RowBox[{"a1", " ", "a3", " ", "x1", " ", "y2", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "2"]}], "+", 
     RowBox[{"3", " ", "a4", " ", "x1", " ", "y2", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "2"]}], "-", 
     RowBox[{"a3", " ", "a4", " ", "x2", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "2"]}], "+", 
     RowBox[{"a1", " ", "a6", " ", "x2", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a3", "2"], " ", "y2", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "2"]}], "+", 
     RowBox[{"4", " ", "a6", " ", "y2", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "2"]}], "+", 
     RowBox[{"a3", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["z2", "3"]}], "+", 
     RowBox[{"a2", " ", "a3", " ", 
      SuperscriptBox["x1", "2"], " ", "z1", " ", 
      SuperscriptBox["z2", "3"]}], "-", 
     RowBox[{"a1", " ", "a3", " ", "x1", " ", "y1", " ", "z1", " ", 
      SuperscriptBox["z2", "3"]}], "-", 
     RowBox[{"a4", " ", "x1", " ", "y1", " ", "z1", " ", 
      SuperscriptBox["z2", "3"]}], "+", 
     RowBox[{"a3", " ", "a4", " ", "x1", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "3"]}], "-", 
     RowBox[{"a1", " ", "a6", " ", "x1", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["a3", "2"], " ", "y1", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "3"]}], "-", 
     RowBox[{"4", " ", "a6", " ", "y1", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "3"]}]}]}], ",", 
   RowBox[{"z3", "\[Rule]", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x2", " ", "z1"}], "-", 
       RowBox[{"x1", " ", "z2"}]}], ")"}], "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9489657821595*^9, 3.9489658211723347`*^9}, {
   3.948966080960598*^9, 3.948966088429359*^9}, {3.9489661329056063`*^9, 
   3.948966160858914*^9}, 3.948968142024555*^9, 3.949983110122699*^9, 
   3.966417386131761*^9, 3.966420462936653*^9},
 CellLabel->
  "Out[328]=",ExpressionUUID->"404f3475-658f-4544-a0c7-b20e5f24f203"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PolynomialReduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"inv", ".", 
       RowBox[{"{", 
        RowBox[{"X", ",", "Y", ",", "Z"}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"X", "->", "x3"}], ",", 
        RowBox[{"Y", "->", "y3"}], ",", 
        RowBox[{"Z", "->", "z3"}]}], "}"}]}], "/.", "bestrulesx3"}], ",", 
    RowBox[{"{", 
     RowBox[{"newec1", ",", "newec2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"X", ",", "Z", ",", "y1", ",", "y2", ",", "x2", ",", "x1"}], 
     "}"}]}], "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.948967205321966*^9, 3.9489672633124533`*^9}, {
  3.9489684421456327`*^9, 3.948968460690187*^9}},
 CellLabel->
  "In[330]:=",ExpressionUUID->"4d9727ec-fc8b-41b3-912a-2366c7770b97"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9489672033830643`*^9, 3.9489672636463947`*^9}, 
   3.94896814208841*^9, {3.948968442893608*^9, 3.948968461018011*^9}, 
   3.949983110138797*^9, 3.966417386260627*^9, 3.9664204630314903`*^9},
 CellLabel->
  "Out[330]=",ExpressionUUID->"09c1011a-5666-473c-8c44-8bf92339a4ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ord3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "->", "x3"}], ",", 
      RowBox[{"x2", "->", "x1"}], " ", ",", 
      RowBox[{"y1", "->", "y3"}], ",", 
      RowBox[{"y2", "->", "y1"}], " ", ",", 
      RowBox[{"z1", "->", "z3"}], ",", 
      RowBox[{"z2", "->", "z1"}]}], " ", "}"}], "/.", "bestrulesx3"}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.948966218011346*^9, 3.948966330140955*^9}, {
  3.948966560828006*^9, 3.948966567821384*^9}, {3.9489686791726933`*^9, 
  3.948968683431715*^9}},
 CellLabel->
  "In[336]:=",ExpressionUUID->"a88c86fd-c379-41b2-b372-35008c907574"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x1", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x2", " ", "z1"}], "-", 
       RowBox[{"x1", " ", "z2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", " ", 
        SuperscriptBox["x2", "2"], " ", "z1"}], "+", 
       RowBox[{
        SuperscriptBox["x1", "2"], " ", "x2", " ", "z2"}], "+", 
       RowBox[{"2", " ", "a2", " ", "x1", " ", "x2", " ", "z1", " ", "z2"}], 
       "-", 
       RowBox[{"a1", " ", "x2", " ", "y1", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"a1", " ", "x1", " ", "y2", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", "y1", " ", "y2", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"a4", " ", "x2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"a3", " ", "y2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"a4", " ", "x1", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"a3", " ", "y1", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", "a6", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "\[Rule]", "x1"}], ",", 
   RowBox[{"y1", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a1"}], " ", "x1", " ", 
      SuperscriptBox["x2", "3"], " ", 
      SuperscriptBox["z1", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["x2", "3"], " ", "y1", " ", 
      SuperscriptBox["z1", "2"]}], "-", 
     RowBox[{"a3", " ", 
      SuperscriptBox["x2", "3"], " ", 
      SuperscriptBox["z1", "3"]}], "-", 
     RowBox[{"3", " ", "x1", " ", 
      SuperscriptBox["x2", "2"], " ", "y1", " ", "z1", " ", "z2"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["x1", "2"], " ", "x2", " ", "y2", " ", "z1", " ", "z2"}],
      "-", 
     RowBox[{"a1", " ", "a2", " ", "x1", " ", 
      SuperscriptBox["x2", "2"], " ", 
      SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
     RowBox[{"2", " ", "a2", " ", 
      SuperscriptBox["x2", "2"], " ", "y1", " ", 
      SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
     RowBox[{
      SuperscriptBox["a1", "2"], " ", "x1", " ", "x2", " ", "y2", " ", 
      SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
     RowBox[{"2", " ", "a2", " ", "x1", " ", "x2", " ", "y2", " ", 
      SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
     RowBox[{"a1", " ", "x2", " ", "y1", " ", "y2", " ", 
      SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
     RowBox[{"a2", " ", "a3", " ", 
      SuperscriptBox["x2", "2"], " ", 
      SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
     RowBox[{"a1", " ", "a3", " ", "x2", " ", "y2", " ", 
      SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
     RowBox[{"a4", " ", "x2", " ", "y2", " ", 
      SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
     RowBox[{"a1", " ", 
      SuperscriptBox["x1", "3"], " ", "x2", " ", 
      SuperscriptBox["z2", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["x1", "3"], " ", "y2", " ", 
      SuperscriptBox["z2", "2"]}], "+", 
     RowBox[{"a1", " ", "a2", " ", 
      SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
      SuperscriptBox["z2", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["a1", "2"], " ", "x1", " ", "x2", " ", "y1", " ", "z1", 
      " ", 
      SuperscriptBox["z2", "2"]}], "-", 
     RowBox[{
     "2", " ", "a2", " ", "x1", " ", "x2", " ", "y1", " ", "z1", " ", 
      SuperscriptBox["z2", "2"]}], "+", 
     RowBox[{"2", " ", "a2", " ", 
      SuperscriptBox["x1", "2"], " ", "y2", " ", "z1", " ", 
      SuperscriptBox["z2", "2"]}], "-", 
     RowBox[{"a1", " ", "x1", " ", "y1", " ", "y2", " ", "z1", " ", 
      SuperscriptBox["z2", "2"]}], "-", 
     RowBox[{"a1", " ", "a3", " ", "x2", " ", "y1", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "2"]}], "-", 
     RowBox[{"3", " ", "a4", " ", "x2", " ", "y1", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "2"]}], "+", 
     RowBox[{"a1", " ", "a3", " ", "x1", " ", "y2", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "2"]}], "+", 
     RowBox[{"3", " ", "a4", " ", "x1", " ", "y2", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "2"]}], "-", 
     RowBox[{"a3", " ", "a4", " ", "x2", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "2"]}], "+", 
     RowBox[{"a1", " ", "a6", " ", "x2", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a3", "2"], " ", "y2", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "2"]}], "+", 
     RowBox[{"4", " ", "a6", " ", "y2", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "2"]}], "+", 
     RowBox[{"a3", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["z2", "3"]}], "+", 
     RowBox[{"a2", " ", "a3", " ", 
      SuperscriptBox["x1", "2"], " ", "z1", " ", 
      SuperscriptBox["z2", "3"]}], "-", 
     RowBox[{"a1", " ", "a3", " ", "x1", " ", "y1", " ", "z1", " ", 
      SuperscriptBox["z2", "3"]}], "-", 
     RowBox[{"a4", " ", "x1", " ", "y1", " ", "z1", " ", 
      SuperscriptBox["z2", "3"]}], "+", 
     RowBox[{"a3", " ", "a4", " ", "x1", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "3"]}], "-", 
     RowBox[{"a1", " ", "a6", " ", "x1", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["a3", "2"], " ", "y1", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "3"]}], "-", 
     RowBox[{"4", " ", "a6", " ", "y1", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "3"]}]}]}], ",", 
   RowBox[{"y2", "\[Rule]", "y1"}], ",", 
   RowBox[{"z1", "\[Rule]", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x2", " ", "z1"}], "-", 
       RowBox[{"x1", " ", "z2"}]}], ")"}], "3"]}], ",", 
   RowBox[{"z2", "\[Rule]", "z1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.948966277166811*^9, {3.948966311969709*^9, 3.9489663305619717`*^9}, 
   3.948966568249427*^9, 3.948968142192192*^9, 3.948968719633049*^9, 
   3.949983110317871*^9, 3.96641738676775*^9, 3.966420463272766*^9},
 CellLabel->
  "Out[336]=",ExpressionUUID->"c8623fb3-ff84-4a82-bab0-94e428028796"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"red", "[", "pol_", "]"}], ":=", 
  RowBox[{
   RowBox[{"PolynomialReduce", "[", 
    RowBox[{"pol", ",", 
     RowBox[{"{", 
      RowBox[{"newec1", ",", "newec2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"X", ",", "Z", ",", "y1", ",", "y2", ",", "x2", ",", "x1"}], 
      "}"}]}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.948967755564795*^9, 3.9489677649763403`*^9}},
 CellLabel->
  "In[340]:=",ExpressionUUID->"6b77ea2a-0f39-4f9e-a5ab-bde37641c34b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"red", "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"inv", "/.", "ord3"}], "/.", 
     RowBox[{"{", 
      RowBox[{"s", "->", 
       RowBox[{"y1", " ", "y2"}]}], "}"}]}], ")"}]}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.948967551958288*^9, 3.948967557335095*^9}, {
  3.948967703544468*^9, 3.948967709740254*^9}, {3.948967770780061*^9, 
  3.948967775720047*^9}},
 CellLabel->
  "In[342]:=",ExpressionUUID->"3bc6e3cb-a589-4977-8853-40d9b3767ffe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a1", " ", "x1", " ", 
     SuperscriptBox["x2", "3"], " ", 
     SuperscriptBox["z1", "3"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x2", "3"], " ", "y1", " ", 
     SuperscriptBox["z1", "3"]}], "+", 
    RowBox[{"a3", " ", 
     SuperscriptBox["x2", "3"], " ", 
     SuperscriptBox["z1", "4"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["x1", "2"], " ", "x2", " ", "y2", " ", 
     SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
    RowBox[{"a1", " ", "a2", " ", "x1", " ", 
     SuperscriptBox["x2", "2"], " ", 
     SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
    RowBox[{"2", " ", "a2", " ", 
     SuperscriptBox["x2", "2"], " ", "y1", " ", 
     SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
    RowBox[{
     SuperscriptBox["a1", "2"], " ", "x1", " ", "x2", " ", "y2", " ", 
     SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
    RowBox[{"2", " ", "a2", " ", "x1", " ", "x2", " ", "y2", " ", 
     SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
    RowBox[{"a1", " ", "x2", " ", "y1", " ", "y2", " ", 
     SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
    RowBox[{"a2", " ", "a3", " ", 
     SuperscriptBox["x2", "2"], " ", 
     SuperscriptBox["z1", "4"], " ", "z2"}], "-", 
    RowBox[{"a1", " ", "a3", " ", "x2", " ", "y2", " ", 
     SuperscriptBox["z1", "4"], " ", "z2"}], "-", 
    RowBox[{"a4", " ", "x2", " ", "y2", " ", 
     SuperscriptBox["z1", "4"], " ", "z2"}], "-", 
    RowBox[{"a1", " ", 
     SuperscriptBox["x1", "3"], " ", "x2", " ", "z1", " ", 
     SuperscriptBox["z2", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["x1", "2"], " ", "x2", " ", "y1", " ", "z1", " ", 
     SuperscriptBox["z2", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["x1", "3"], " ", "y2", " ", "z1", " ", 
     SuperscriptBox["z2", "2"]}], "-", 
    RowBox[{"a1", " ", "a2", " ", 
     SuperscriptBox["x1", "2"], " ", "x2", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a1", "2"], " ", "x1", " ", "x2", " ", "y1", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "2"]}], "+", 
    RowBox[{"2", " ", "a2", " ", "x1", " ", "x2", " ", "y1", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "2"]}], "-", 
    RowBox[{"2", " ", "a2", " ", 
     SuperscriptBox["x1", "2"], " ", "y2", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "2"]}], "+", 
    RowBox[{"a1", " ", "x1", " ", "y1", " ", "y2", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "2"]}], "+", 
    RowBox[{"a1", " ", "a3", " ", "x2", " ", "y1", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "2"]}], "+", 
    RowBox[{"3", " ", "a4", " ", "x2", " ", "y1", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "2"]}], "-", 
    RowBox[{"a1", " ", "a3", " ", "x1", " ", "y2", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "2"]}], "-", 
    RowBox[{"3", " ", "a4", " ", "x1", " ", "y2", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "2"]}], "+", 
    RowBox[{"a3", " ", "a4", " ", "x2", " ", 
     SuperscriptBox["z1", "4"], " ", 
     SuperscriptBox["z2", "2"]}], "-", 
    RowBox[{"a1", " ", "a6", " ", "x2", " ", 
     SuperscriptBox["z1", "4"], " ", 
     SuperscriptBox["z2", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["a3", "2"], " ", "y2", " ", 
     SuperscriptBox["z1", "4"], " ", 
     SuperscriptBox["z2", "2"]}], "-", 
    RowBox[{"4", " ", "a6", " ", "y2", " ", 
     SuperscriptBox["z1", "4"], " ", 
     SuperscriptBox["z2", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["x1", "3"], " ", "y1", " ", 
     SuperscriptBox["z2", "3"]}], "-", 
    RowBox[{"a3", " ", 
     SuperscriptBox["x1", "3"], " ", "z1", " ", 
     SuperscriptBox["z2", "3"]}], "-", 
    RowBox[{"a2", " ", "a3", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "3"]}], "+", 
    RowBox[{"a1", " ", "a3", " ", "x1", " ", "y1", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "3"]}], "+", 
    RowBox[{"a4", " ", "x1", " ", "y1", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "3"]}], "-", 
    RowBox[{"a3", " ", "a4", " ", "x1", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "3"]}], "+", 
    RowBox[{"a1", " ", "a6", " ", "x1", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["a3", "2"], " ", "y1", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "3"]}], "+", 
    RowBox[{"4", " ", "a6", " ", "y1", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "3"]}]}], ",", 
   RowBox[{"z2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "x2"}], " ", "z1"}], "+", 
      RowBox[{"x1", " ", "z2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["x1", "2"], " ", "x2", " ", "z1"}], "-", 
      RowBox[{"2", " ", "a2", " ", "x1", " ", "x2", " ", 
       SuperscriptBox["z1", "2"]}], "+", 
      RowBox[{"a1", " ", "x2", " ", "y1", " ", 
       SuperscriptBox["z1", "2"]}], "+", 
      RowBox[{"a1", " ", "x1", " ", "y2", " ", 
       SuperscriptBox["z1", "2"]}], "+", 
      RowBox[{"2", " ", "y1", " ", "y2", " ", 
       SuperscriptBox["z1", "2"]}], "-", 
      RowBox[{"a4", " ", "x2", " ", 
       SuperscriptBox["z1", "3"]}], "+", 
      RowBox[{"a3", " ", "y2", " ", 
       SuperscriptBox["z1", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["x1", "3"], " ", "z2"}], "-", 
      RowBox[{"a4", " ", "x1", " ", 
       SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
      RowBox[{"a3", " ", "y1", " ", 
       SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
      RowBox[{"2", " ", "a6", " ", 
       SuperscriptBox["z1", "3"], " ", "z2"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a1"}], " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "3"], " ", 
     SuperscriptBox["z1", "2"]}], "-", 
    RowBox[{"2", " ", "x1", " ", 
     SuperscriptBox["x2", "3"], " ", "y1", " ", 
     SuperscriptBox["z1", "2"]}], "-", 
    RowBox[{"a3", " ", "x1", " ", 
     SuperscriptBox["x2", "3"], " ", 
     SuperscriptBox["z1", "3"]}], "+", 
    RowBox[{"a1", " ", 
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["x2", "2"], " ", "y1", " ", "z1", " ", "z2"}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["x1", "3"], " ", "x2", " ", "y2", " ", "z1", " ", "z2"}], 
    "-", 
    RowBox[{
     SuperscriptBox["a1", "2"], " ", "x1", " ", 
     SuperscriptBox["x2", "2"], " ", "y1", " ", 
     SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
    RowBox[{"4", " ", "a2", " ", "x1", " ", 
     SuperscriptBox["x2", "2"], " ", "y1", " ", 
     SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
    RowBox[{
     SuperscriptBox["a1", "2"], " ", 
     SuperscriptBox["x1", "2"], " ", "x2", " ", "y2", " ", 
     SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
    RowBox[{"4", " ", "a2", " ", 
     SuperscriptBox["x1", "2"], " ", "x2", " ", "y2", " ", 
     SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
    RowBox[{"a2", " ", "a3", " ", "x1", " ", 
     SuperscriptBox["x2", "2"], " ", 
     SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
    RowBox[{"a1", " ", "a4", " ", "x1", " ", 
     SuperscriptBox["x2", "2"], " ", 
     SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
    RowBox[{"a1", " ", "a3", " ", 
     SuperscriptBox["x2", "2"], " ", "y1", " ", 
     SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
    RowBox[{"a4", " ", 
     SuperscriptBox["x2", "2"], " ", "y1", " ", 
     SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
    RowBox[{"a1", " ", "a3", " ", "x1", " ", "x2", " ", "y2", " ", 
     SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
    RowBox[{"3", " ", "a4", " ", "x1", " ", "x2", " ", "y2", " ", 
     SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
    RowBox[{"a3", " ", "x2", " ", "y1", " ", "y2", " ", 
     SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
    RowBox[{"a1", " ", "a6", " ", 
     SuperscriptBox["x2", "2"], " ", 
     SuperscriptBox["z1", "4"], " ", "z2"}], "+", 
    RowBox[{"2", " ", "a6", " ", "x2", " ", "y2", " ", 
     SuperscriptBox["z1", "4"], " ", "z2"}], "+", 
    RowBox[{
     SuperscriptBox["x1", "3"], " ", "x2", " ", "y1", " ", 
     SuperscriptBox["z2", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["x1", "4"], " ", "y2", " ", 
     SuperscriptBox["z2", "2"]}], "+", 
    RowBox[{"a3", " ", 
     SuperscriptBox["x1", "3"], " ", "x2", " ", "z1", " ", 
     SuperscriptBox["z2", "2"]}], "+", 
    RowBox[{"a2", " ", "a3", " ", 
     SuperscriptBox["x1", "2"], " ", "x2", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "2"]}], "-", 
    RowBox[{"a1", " ", "a4", " ", 
     SuperscriptBox["x1", "2"], " ", "x2", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "2"]}], "-", 
    RowBox[{"a1", " ", "a3", " ", "x1", " ", "x2", " ", "y1", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "2"]}], "-", 
    RowBox[{"3", " ", "a4", " ", "x1", " ", "x2", " ", "y1", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "2"]}], "+", 
    RowBox[{"a1", " ", "a3", " ", 
     SuperscriptBox["x1", "2"], " ", "y2", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "2"]}], "+", 
    RowBox[{"a4", " ", 
     SuperscriptBox["x1", "2"], " ", "y2", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "2"]}], "+", 
    RowBox[{"a3", " ", "x1", " ", "y1", " ", "y2", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["a3", "2"], " ", "x2", " ", "y1", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "2"]}], "-", 
    RowBox[{"2", " ", "a6", " ", "x2", " ", "y1", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a3", "2"], " ", "x1", " ", "y2", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "2"]}], "+", 
    RowBox[{"2", " ", "a6", " ", "x1", " ", "y2", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "2"]}], "+", 
    RowBox[{"a3", " ", "a6", " ", "x2", " ", 
     SuperscriptBox["z1", "4"], " ", 
     SuperscriptBox["z2", "2"]}], "-", 
    RowBox[{"a1", " ", "a6", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "3"]}], "-", 
    RowBox[{"2", " ", "a6", " ", "x1", " ", "y1", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "3"]}], "-", 
    RowBox[{"a3", " ", "a6", " ", "x1", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "3"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.948967554271942*^9, 3.9489675578956013`*^9}, 
   3.9489677103092546`*^9, 3.948967776263897*^9, 3.9489681424539413`*^9, 
   3.949983110395108*^9, 3.966417387150201*^9, 3.9664204634919233`*^9},
 CellLabel->
  "Out[342]=",ExpressionUUID->"ac831d1d-fa72-4112-9cb8-2b5bc81c884f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ord3data", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "->", 
     RowBox[{"3", "t"}]}], ",", 
    RowBox[{"a2", "->", "0"}], ",", 
    RowBox[{"a3", "->", 
     RowBox[{
      RowBox[{"t", "^", "3"}], "-", "1"}]}], ",", 
    RowBox[{"a4", "->", "0"}], ",", 
    RowBox[{"a6", "->", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.948972224675149*^9, 3.9489722621160383`*^9}},
 CellLabel->
  "In[360]:=",ExpressionUUID->"727ce252-96b7-4d0c-a2e1-f00e0be5eff2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", 
    RowBox[{"3", " ", "t"}]}], ",", 
   RowBox[{"a2", "\[Rule]", "0"}], ",", 
   RowBox[{"a3", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["t", "3"]}]}], ",", 
   RowBox[{"a4", "\[Rule]", "0"}], ",", 
   RowBox[{"a6", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.948972262434019*^9, 3.949983110784894*^9, 
  3.966417388229261*^9, 3.966420464230627*^9},
 CellLabel->
  "Out[360]=",ExpressionUUID->"af9093f0-ed2d-4d2a-b288-614f9c4be7a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ramdata", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ram", "//", "Factor"}], ")"}], "/.", "ord3data"}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.9489722967039633`*^9, 3.94897232148837*^9}},
 CellLabel->
  "In[362]:=",ExpressionUUID->"16971418-c09b-46a2-821c-82913cbdc4a7"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "6"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "6"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "6"]}], "-", 
  RowBox[{"6", " ", "t", " ", 
   SuperscriptBox["x", "5"], " ", "y"}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "5"], " ", "y"}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "5"], " ", "y"}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["t", "2"], " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["y", "2"]}], "-", 
  RowBox[{"18", " ", 
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "9"], " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"6", " ", "t", " ", 
   SuperscriptBox["x", "5"], " ", "z"}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "5"], " ", "z"}], "-", 
  RowBox[{"36", " ", 
   SuperscriptBox["t", "2"], " ", 
   SuperscriptBox["x", "4"], " ", "y", " ", "z"}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "4"], " ", "y", " ", "z"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "+", 
  RowBox[{"42", " ", 
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "-", 
  RowBox[{"48", " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "+", 
  RowBox[{"18", " ", "t", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "-", 
  RowBox[{"36", " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["t", "2"], " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["x", "3"], " ", "y", " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"48", " ", 
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "3"], " ", "y", " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"72", " ", "t", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"54", " ", 
   SuperscriptBox["t", "2"], " ", "x", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"54", " ", 
   SuperscriptBox["t", "5"], " ", "x", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"27", " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"54", " ", 
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"27", " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"18", " ", "t", " ", 
   SuperscriptBox["x", "2"], " ", "y", " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"54", " ", 
   SuperscriptBox["t", "2"], " ", "x", " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "3"]}], "-", 
  RowBox[{"54", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "3"]}], "-", 
  RowBox[{"54", " ", 
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "3"]}], "-", 
  RowBox[{"27", " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "4"]}]}]], "Output",
 CellChangeTimes->{{3.948972295247635*^9, 3.948972321807716*^9}, 
   3.94998311080844*^9, 3.96641738834042*^9, 3.9664204643116493`*^9},
 CellLabel->
  "Out[362]=",ExpressionUUID->"a08ce642-52cc-4cca-80e2-c48b6a6d3005"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "==", "0"}], "&"}], "/@", 
      RowBox[{"D", "[", 
       RowBox[{"ramdata", ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "z"}], "}"}], "}"}]}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"z", "->", "1"}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.948972322554182*^9, 3.948972330792591*^9}, {
  3.94897241586511*^9, 3.9489725073948593`*^9}},
 CellLabel->
  "In[501]:=",ExpressionUUID->"e718d9c4-86fc-4670-a61f-373cd899eac5"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"x", "\[Rule]", "0"}], ",", 
             RowBox[{"y", "\[Rule]", "0"}]}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"x", "\[Rule]", 
               FractionBox[
                RowBox[{"3", " ", "t"}], 
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
                  RowBox[{"(", 
                    RowBox[{"1", "+", "t", "+", 
                    SuperscriptBox["t", "2"]}], ")"}]}]]}], ",", 
             RowBox[{"y", "\[Rule]", 
               FractionBox["1", 
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
                  RowBox[{"(", 
                    RowBox[{"1", "+", "t", "+", 
                    SuperscriptBox["t", "2"]}], ")"}]}]]}]}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"x", "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"3", " ", "t"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                    RowBox[{
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "t", "+", 
                    SuperscriptBox["t", "2"]}], ")"}], "2"]}]]}]}], 
                  RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "t", "+", 
                    SuperscriptBox["t", "2"]}], ")"}], "2"]}]]}]}], ",", 
             RowBox[{"y", "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"3", " ", "t"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                    RowBox[{
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}], 
                    "2"]}]]}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    TemplateBox[{"406"}, "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    SuperscriptBox["t", "22"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", 
                    SuperscriptBox[
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "2"]}], 
                    ")"}], 
                    RowBox[{"13", "/", "2"}]]}]}], ")"}]}], 
                  RowBox[{"442368", " ", 
                    SuperscriptBox["t", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "t"}], ")"}], "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"2", " ", "t"}], "+", 
                    SuperscriptBox["t", "2"]}], ")"}], "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "t", "+", 
                    SuperscriptBox["t", "2"]}], ")"}], "20"]}]]}]}]}], "}"}], 
         ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"x", "\[Rule]", 
               FractionBox[
                RowBox[{"3", "+", 
                  TemplateBox[{"2"}, "OutputSizeLimit`Skeleton"], "+", 
                  TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], 
                RowBox[{"2", " ", 
                  SuperscriptBox[
                   TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "2"]}]]}], 
             ",", 
             RowBox[{"y", "\[Rule]", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}]}], "}"}], ",", 
         RowBox[{"{", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"x", "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{
                    RowBox[{"-", "3"}], " ", "t"}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                  RowBox[{
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}], 
                    "2"]}]]}]}], 
                RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                    RowBox[{"1", "+", "t", "+", 
                    SuperscriptBox["t", "2"]}], ")"}]}]]}], ",", 
             RowBox[{"y", "\[Rule]", 
               FractionBox[
                RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}], 
                   "2"], " ", 
                  RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
                RowBox[{"442368", " ", 
                  TemplateBox[{"4"}, "OutputSizeLimit`Skeleton"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}], 
                   "5"]}]]}]}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"x", "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{"3", "+", 
                    RowBox[{
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "4"]}]]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}]}], 
                  RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "t", "+", 
                    SuperscriptBox["t", "2"]}], ")"}]}]]}]}], ",", 
             RowBox[{"y", "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "4"]}]]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    TemplateBox[{"294"}, "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{"1458", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{"-", 
                    SuperscriptBox[
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "4"]}]], 
                    " ", 
                    SuperscriptBox["t", "34"]}], "-", 
                    RowBox[{"36864", " ", 
                    SuperscriptBox["t", "35"]}], "-", 
                    RowBox[{"144", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "4"]}]], " ", 
                    SuperscriptBox["t", "35"]}], "+", 
                    RowBox[{"9", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "4"]}]], " ", 
                    SuperscriptBox["t", "36"]}]}], ")"}]}], 
                  RowBox[{"442368", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "20"], " ", 
                    SuperscriptBox["t", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "t"}], ")"}], "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"2", " ", "t"}], "+", 
                    SuperscriptBox["t", "2"]}], ")"}], "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "t", "+", 
                    SuperscriptBox["t", "2"]}], ")"}], "5"]}]]}]}]}], "}"}], 
         ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"x", "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "4"]}]]}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}]}], 
                RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                    RowBox[{"1", "+", "t", "+", 
                    SuperscriptBox["t", "2"]}], ")"}]}]]}], ",", 
             RowBox[{"y", "\[Rule]", 
               FractionBox[
                RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "4"]}]]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "19335680"}], " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "4"]}]]}], "-", 
                    RowBox[{"56226816", " ", 
                    SqrtBox["3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "4"]}], ")"}], 
                    RowBox[{"3", "/", "2"}]]}], "-", 
                    RowBox[{"57503232", " ", 
                    SqrtBox["3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "4"]}], ")"}], 
                    RowBox[{"5", "/", "2"}]]}], "-", 
                    RowBox[{"23787520", " ", 
                    SqrtBox["3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "4"]}], ")"}], 
                    RowBox[{"7", "/", "2"}]]}], "-", 
                    RowBox[{"3294720", " ", 
                    SqrtBox["3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "4"]}], ")"}], 
                    RowBox[{"9", "/", "2"}]]}], "-", 
                    RowBox[{"119808", " ", 
                    SqrtBox["3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "4"]}], ")"}], 
                    RowBox[{"11", "/", "2"}]]}], "-", 
                    RowBox[{"512", " ", 
                    SqrtBox["3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "4"]}], ")"}], 
                    RowBox[{"13", "/", "2"}]]}], "+", 
                    RowBox[{"326363136", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "4"]}]], " ", 
                    "t"}], "+", 
                    TemplateBox[{"276"}, "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{"3354624", " ", 
                    SuperscriptBox["t", "33"]}], "+", 
                    RowBox[{"3896", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "4"]}]], " ", 
                    SuperscriptBox["t", "33"]}], "-", 
                    RowBox[{"516096", " ", 
                    SuperscriptBox["t", "34"]}], "+", 
                    RowBox[{"1458", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "4"]}]], " ", 
                    SuperscriptBox["t", "34"]}], "+", 
                    RowBox[{"36864", " ", 
                    SuperscriptBox["t", "35"]}], "-", 
                    RowBox[{"144", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "4"]}]], " ", 
                    SuperscriptBox["t", "35"]}], "+", 
                    RowBox[{"9", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "4"]}]], " ", 
                    SuperscriptBox["t", "36"]}]}], ")"}]}], 
                RowBox[{"442368", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], "20"], " ", 
                  SuperscriptBox["t", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "t"}], ")"}], "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"2", " ", "t"}], "+", 
                    SuperscriptBox["t", "2"]}], ")"}], "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "t", "+", 
                    SuperscriptBox["t", "2"]}], ")"}], "5"]}]]}]}], "}"}]}], 
       "}"}], Short[#, 8]& ], "line" -> 501, "sessionID" -> 
   34101152777688878192, "byteCount" -> 829928, "size" -> 8, "stored" -> 
   False, "expr" -> Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.9489723272820053`*^9, 3.948972331429517*^9}, 
   3.948972430791914*^9, {3.9489724909128*^9, 3.9489725140312157`*^9}, 
   3.9499831177175283`*^9, 3.966417394029951*^9, 3.966420469956192*^9, 
   3.966420802190346*^9},
 CellLabel->
  "Out[501]=",ExpressionUUID->"d3a42a39-18cc-4086-b4ef-4e1706f6206a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rest1", "=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"PolynomialReduce", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ram", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "->", 
              RowBox[{"inv", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", 
             RowBox[{"y", "->", 
              RowBox[{"inv", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ",", 
             RowBox[{"z", "->", 
              RowBox[{"inv", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x2", "->", "0"}], ",", 
            RowBox[{"y2", "->", "1"}], ",", 
            RowBox[{"z2", "->", "0"}]}], "}"}]}], "//", "Factor"}], ",", 
        "newec1", ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "z1", ",", "y1"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "//", "Factor"}], "]"}], "//", 
   "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.9490373108620157`*^9, 3.9490373459042683`*^9}, {
  3.949037457919712*^9, 3.9490374884003696`*^9}, {3.94903752739754*^9, 
  3.9490376112849293`*^9}, {3.949037645231802*^9, 3.949037650805017*^9}},
 CellLabel->
  "In[373]:=",ExpressionUUID->"71213a7b-a9ce-4a1c-82af-26585bfa2aa3"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["z1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"a1", " ", "x1"}], "+", 
    RowBox[{"2", " ", "y1"}], "+", 
    RowBox[{"a3", " ", "z1"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9490373115364513`*^9, 3.949037315379261*^9}, {
   3.9490374777247677`*^9, 3.949037488661603*^9}, 3.94903752946854*^9, {
   3.9490375870310698`*^9, 3.949037612041445*^9}, 3.9490376512532253`*^9, 
   3.949983118324894*^9, 3.9664173946182747`*^9, 3.966420470309841*^9},
 CellLabel->
  "Out[373]=",ExpressionUUID->"254ebc17-fdaa-4db8-9166-ebc59e004ee5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rest2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"PolynomialReduce", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ram", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "->", 
              RowBox[{"inv", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", 
             RowBox[{"y", "->", 
              RowBox[{"inv", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ",", 
             RowBox[{"z", "->", 
              RowBox[{"inv", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x1", "->", "0"}], ",", 
            RowBox[{"y1", "->", "1"}], ",", 
            RowBox[{"z1", "->", "0"}]}], "}"}]}], "//", "Factor"}], ",", 
        "newec2", ",", 
        RowBox[{"{", 
         RowBox[{"x2", ",", "z2", ",", "y2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "//", "Factor"}], "//", "Sqrt"}], "//", 
   "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.949037515146295*^9, 3.949037532573042*^9}, {
  3.9490376269044456`*^9, 3.949037659676997*^9}},
 CellLabel->
  "In[374]:=",ExpressionUUID->"e63b4a16-c6c7-40c3-8f17-997742a16f90"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["z2", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"a1", " ", "x2"}], "+", 
    RowBox[{"2", " ", "y2"}], "+", 
    RowBox[{"a3", " ", "z2"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9490375191807613`*^9, 3.949037532801002*^9}, {
   3.94903764085546*^9, 3.949037660068766*^9}, 3.9499831183381443`*^9, 
   3.966417394683865*^9, 3.966420470348538*^9},
 CellLabel->
  "Out[374]=",ExpressionUUID->"3c60c0c1-d42e-4251-898c-6c72878a74ce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"invram", "=", 
  RowBox[{
   RowBox[{"ram", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "->", 
       RowBox[{"inv", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"y", "->", 
       RowBox[{"inv", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"z", "->", 
       RowBox[{"inv", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "//", 
   "Factor"}]}]], "Input",ExpressionUUID->"3dd0c943-8608-4bde-98ba-\
a314b58c62e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"invramex", "=", 
  RowBox[{"invram", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "->", "0"}], ",", 
     RowBox[{"a3", "->", "0"}], ",", 
     RowBox[{"a2", "->", "0"}], ",", 
     RowBox[{"a4", "->", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"a6", "->", "0"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.94999846500078*^9, 3.949998571453405*^9}},
 CellLabel->
  "In[377]:=",ExpressionUUID->"828f8886-a0b6-433e-9f94-7479c0d3f18d"],

Cell[BoxData["invram"], "Output",
 CellChangeTimes->{{3.949998469973393*^9, 3.949998571752323*^9}, 
   3.966417394804261*^9, 3.9664204704334908`*^9},
 CellLabel->
  "Out[377]=",ExpressionUUID->"03236553-e044-43ec-a704-d5b9cdd649a5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"MonomialsWithWCoefficientUpTo", "[", "b1_", "]"}], ":=", 
  RowBox[{"Sort", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"a1", "^", "i1"}], " ", 
           RowBox[{"a2", "^", "i2"}], " ", 
           RowBox[{"a3", "^", "i3"}], " ", 
           RowBox[{"a4", "^", "i4"}], " ", 
           RowBox[{"a6", "^", "i6"}]}], ",", 
          RowBox[{"i1", "+", 
           RowBox[{"2", "i2"}], "+", 
           RowBox[{"3", "i3"}], "+", 
           RowBox[{"4", "i4"}], "+", 
           RowBox[{"6", "i6"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i1", ",", "0", ",", 
          RowBox[{"Floor", "[", "b1", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i2", ",", "0", ",", 
          RowBox[{"Floor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"b1", "-", "i1"}], ")"}], "/", "2"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i3", ",", "0", ",", 
          RowBox[{"Floor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"b1", "-", "i1", "-", 
              RowBox[{"2", "i2"}]}], ")"}], "/", "3"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i4", ",", "0", ",", 
          RowBox[{"Floor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"b1", "-", "i1", "-", 
              RowBox[{"2", "i2"}], "-", 
              RowBox[{"3", "i3"}]}], ")"}], "/", "4"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i6", ",", "0", ",", 
          RowBox[{"Floor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"b1", "-", "i1", "-", 
              RowBox[{"2", "i2"}], "-", 
              RowBox[{"3", "i3"}], "-", 
              RowBox[{"4", "i4"}]}], ")"}], "/", "6"}], "]"}]}], "}"}]}], 
       "]"}], ",", "4"}], "]"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "<=", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "&"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9499833314347057`*^9, 3.949983333767673*^9}, {
  3.94998386341782*^9, 3.949984032341216*^9}, {3.949984073682583*^9, 
  3.94998422131752*^9}},
 CellLabel->
  "In[389]:=",ExpressionUUID->"88389146-2181-4ed9-8baf-6e32654c2f65"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MonomialsWithWCoefficientUpTo", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.949984187014718*^9, 3.949984193064722*^9}},
 CellLabel->
  "In[390]:=",ExpressionUUID->"c7cf3618-f5ed-4d9b-a5b3-0647b0cd571a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["a1", "2"], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", " ", "a2"}], ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["a1", "3"], ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["a2", "2"], ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", " ", "a3"}], ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a1", "2"], " ", "a2"}], ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["a1", "4"], ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a2", " ", "a3"}], ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", " ", "a4"}], ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", " ", 
      SuperscriptBox["a2", "2"]}], ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a1", "2"], " ", "a3"}], ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a1", "3"], " ", "a2"}], ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["a1", "5"], ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a6", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["a3", "2"], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a2", " ", "a4"}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["a2", "3"], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", " ", "a2", " ", "a3"}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a1", "2"], " ", "a4"}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a1", "2"], " ", 
      SuperscriptBox["a2", "2"]}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a1", "3"], " ", "a3"}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a1", "4"], " ", "a2"}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["a1", "6"], ",", "6"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949984193363552*^9, 3.949984223599371*^9}, 
   3.966417395576705*^9, 3.966420471101213*^9},
 CellLabel->
  "Out[390]=",ExpressionUUID->"b6ba9a4c-7122-4178-bd35-e3aada6d5e70"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"MonomialsWithWCoefficient", "[", "b1_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"list", "=", 
      RowBox[{"MonomialsWithWCoefficientUpTo", "[", "b1", "]"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"list", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "==", "b1"}], "&"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "1"}], "]"}], "]"}]}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.949984249714446*^9, 3.949984284972527*^9}},
 CellLabel->
  "In[391]:=",ExpressionUUID->"59b3678d-f539-498d-b5a8-e3d2c222bc38"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MonomialsWithWCoefficient", "[", "12", "]"}]], "Input",
 CellChangeTimes->{{3.949984260628574*^9, 3.9499842734917192`*^9}, {
  3.949984483943821*^9, 3.949984484631728*^9}},
 CellLabel->
  "In[392]:=",ExpressionUUID->"63c74219-38c3-4f82-980a-ead599747d8a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["a6", "2"], ",", 
   SuperscriptBox["a4", "3"], ",", 
   RowBox[{
    SuperscriptBox["a3", "2"], " ", "a6"}], ",", 
   SuperscriptBox["a3", "4"], ",", 
   RowBox[{"a2", " ", "a4", " ", "a6"}], ",", 
   RowBox[{"a2", " ", 
    SuperscriptBox["a3", "2"], " ", "a4"}], ",", 
   RowBox[{
    SuperscriptBox["a2", "2"], " ", 
    SuperscriptBox["a4", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a2", "3"], " ", "a6"}], ",", 
   RowBox[{
    SuperscriptBox["a2", "3"], " ", 
    SuperscriptBox["a3", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a2", "4"], " ", "a4"}], ",", 
   SuperscriptBox["a2", "6"], ",", 
   RowBox[{"a1", " ", "a3", " ", 
    SuperscriptBox["a4", "2"]}], ",", 
   RowBox[{"a1", " ", "a2", " ", "a3", " ", "a6"}], ",", 
   RowBox[{"a1", " ", "a2", " ", 
    SuperscriptBox["a3", "3"]}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a2", "2"], " ", "a3", " ", "a4"}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a2", "4"], " ", "a3"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a4", " ", "a6"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a3", "2"], " ", "a4"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a2", " ", 
    SuperscriptBox["a4", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a2", "2"], " ", "a6"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a2", "2"], " ", 
    SuperscriptBox["a3", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a2", "3"], " ", "a4"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a2", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a3", " ", "a6"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", 
    SuperscriptBox["a3", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a2", " ", "a3", " ", "a4"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", 
    SuperscriptBox["a2", "3"], " ", "a3"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", 
    SuperscriptBox["a4", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", "a2", " ", "a6"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", "a2", " ", 
    SuperscriptBox["a3", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", 
    SuperscriptBox["a2", "2"], " ", "a4"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", 
    SuperscriptBox["a2", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "5"], " ", "a3", " ", "a4"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "5"], " ", 
    SuperscriptBox["a2", "2"], " ", "a3"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "6"], " ", "a6"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "6"], " ", 
    SuperscriptBox["a3", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "6"], " ", "a2", " ", "a4"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "6"], " ", 
    SuperscriptBox["a2", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "7"], " ", "a2", " ", "a3"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "8"], " ", "a4"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "8"], " ", 
    SuperscriptBox["a2", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "9"], " ", "a3"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "10"], " ", "a2"}], ",", 
   SuperscriptBox["a1", "12"]}], "}"}]], "Output",
 CellChangeTimes->{{3.949984266911418*^9, 3.9499842870101233`*^9}, 
   3.949984485456761*^9, 3.9664173956139708`*^9, 3.966420471146737*^9},
 CellLabel->
  "Out[392]=",ExpressionUUID->"436e7843-988c-49a9-be19-3b4d0c4c2813"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wm", "=", 
  RowBox[{
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "^", "ix"}], " ", 
            RowBox[{"y", "^", "iy"}], " ", 
            RowBox[{"z", "^", 
             RowBox[{"(", 
              RowBox[{"6", "-", "ix", "-", "iy"}], ")"}]}]}], ",", 
           RowBox[{
            RowBox[{"3", "ix"}], "+", 
            RowBox[{"2", "iy"}], "+", 
            RowBox[{"5", 
             RowBox[{"(", 
              RowBox[{"6", "-", "ix", "-", "iy"}], ")"}]}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"ix", ",", "0", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"iy", ",", "0", ",", 
           RowBox[{"6", "-", "ix"}]}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "<=", "24"}], "&"}]}], "]"}], "//", 
   "Reverse"}]}]], "Input",
 CellChangeTimes->{{3.949984313516601*^9, 3.949984454393661*^9}, {
  3.949984573841223*^9, 3.9499845978936243`*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"6e707107-3d7f-4f59-915b-c43aba81bbcd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["x", "6"], ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "5"], " ", "y"}], ",", "17"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "5"], " ", "z"}], ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["y", "2"]}], ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "4"], " ", "y", " ", "z"}], ",", "19"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["z", "2"]}], ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      SuperscriptBox["y", "3"]}], ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      SuperscriptBox["y", "2"], " ", "z"}], ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "3"], " ", "y", " ", 
      SuperscriptBox["z", "2"]}], ",", "21"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      SuperscriptBox["z", "3"]}], ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "4"]}], ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "3"], " ", "z"}], ",", "17"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox["z", "2"]}], ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "2"], " ", "y", " ", 
      SuperscriptBox["z", "3"]}], ",", "23"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", 
      SuperscriptBox["y", "5"]}], ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", 
      SuperscriptBox["y", "4"], " ", "z"}], ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", 
      SuperscriptBox["y", "3"], " ", 
      SuperscriptBox["z", "2"]}], ",", "19"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox["z", "3"]}], ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["y", "6"], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y", "5"], " ", "z"}], ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y", "4"], " ", 
      SuperscriptBox["z", "2"]}], ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y", "3"], " ", 
      SuperscriptBox["z", "3"]}], ",", "21"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox["z", "4"]}], ",", "24"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949984430876298*^9, 3.949984454623666*^9}, 
   3.949984598413539*^9, 3.966417395647892*^9, 3.9664204711890717`*^9},
 CellLabel->
  "Out[393]=",ExpressionUUID->"84b18d0d-3bd1-470c-9027-9cdb26e9c09b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bound", "=", "0"}]], "Input",
 CellChangeTimes->{{3.949988661818417*^9, 3.9499886635131598`*^9}, {
  3.949999871688346*^9, 3.9499998739009933`*^9}},
 CellLabel->
  "In[394]:=",ExpressionUUID->"079199de-863f-4067-865b-837fd82600ec"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.949988663754232*^9, 3.949999874068112*^9, 
  3.9664173956797247`*^9, 3.966420471230422*^9},
 CellLabel->
  "Out[394]=",ExpressionUUID->"615e7543-ea6a-4a41-b8b3-1ae17408084a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"otherwm", "=", 
  RowBox[{
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"x1", "^", "ix1"}], " ", 
            RowBox[{"y1", "^", "iy1"}], " ", 
            RowBox[{"z1", "^", 
             RowBox[{"(", 
              RowBox[{"3", "-", "ix1", "-", "iy1"}], ")"}]}], 
            RowBox[{"x2", "^", "ix2"}], " ", 
            RowBox[{"y2", "^", "iy2"}], " ", 
            RowBox[{"z2", "^", 
             RowBox[{"(", 
              RowBox[{"3", "-", "ix2", "-", "iy2"}], ")"}]}]}], ",", 
           RowBox[{
            RowBox[{"2", "ix1"}], "+", 
            RowBox[{"3", "iy1"}], "+", 
            RowBox[{"2", "ix2"}], "+", 
            RowBox[{"3", "iy2"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"ix1", ",", "0", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"iy1", ",", "0", ",", 
           RowBox[{"3", "-", "ix1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"ix2", ",", "0", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"iy2", ",", "0", ",", 
           RowBox[{"3", "-", "ix2"}]}], "}"}]}], "]"}], ",", "3"}], "]"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "<=", 
       RowBox[{"12", "+", "bound"}]}], "&"}]}], "]"}], "//", 
   "Reverse"}]}]], "Input",
 CellChangeTimes->{{3.949984769901026*^9, 3.9499847773845873`*^9}, {
  3.9499851821368227`*^9, 3.949985262347279*^9}, {3.94998533134763*^9, 
  3.949985351330804*^9}, {3.949985390089385*^9, 3.949985429394293*^9}, {
  3.9499854799285097`*^9, 3.949985515234704*^9}, {3.949985552078115*^9, 
  3.949985570250956*^9}, {3.949988022839632*^9, 3.94998802361714*^9}, {
  3.949988655868579*^9, 3.949988659348165*^9}},
 CellLabel->
  "In[395]:=",ExpressionUUID->"3093a5a5-9584-49a1-8551-97e9ceb7e51d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"], " ", "z2"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "3"], " ", "x2", " ", "y2", " ", "z2"}], ",", 
     "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "3"], " ", "x2", " ", 
      SuperscriptBox["z2", "2"]}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["y2", "2"], " ", "z2"}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "3"], " ", "y2", " ", 
      SuperscriptBox["z2", "2"]}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"], " ", "y1", " ", "z2"}], ",", "11"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", "x2", " ", "y1", " ", "y2", " ", "z2"}],
      ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", "x2", " ", "y1", " ", 
      SuperscriptBox["z2", "2"]}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", "y1", " ", "y2", " ", 
      SuperscriptBox["z2", "2"]}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", "y1", " ", 
      SuperscriptBox["z2", "3"]}], ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"], " ", "z1"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"], " ", "y2", " ", "z1"}], ",", "11"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], ",", "8"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", "x2", " ", 
      SuperscriptBox["y2", "2"], " ", "z1"}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", "x2", " ", "y2", " ", "z1", " ", "z2"}],
      ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
      SuperscriptBox["z2", "2"]}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["y2", "2"], " ", "z1", " ", "z2"}], ",", "10"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", "y2", " ", "z1", " ", 
      SuperscriptBox["z2", "2"]}], ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", "z1", " ", 
      SuperscriptBox["z2", "3"]}], ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["x2", "2"], " ", 
      SuperscriptBox["y1", "2"], " ", "z2"}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "x2", " ", 
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["z2", "2"]}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["y1", "2"], " ", "y2", " ", 
      SuperscriptBox["z2", "2"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["x2", "3"], " ", "y1", " ", "z1"}], ",", "11"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["x2", "2"], " ", "y1", " ", "y2", " ", "z1"}], ",", 
     "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["x2", "2"], " ", "y1", " ", "z1", " ", "z2"}], ",", 
     "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "x2", " ", "y1", " ", "y2", " ", "z1", " ", "z2"}], 
     ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "x2", " ", "y1", " ", "z1", " ", 
      SuperscriptBox["z2", "2"]}], ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "y1", " ", 
      SuperscriptBox["y2", "2"], " ", "z1", " ", "z2"}], ",", "11"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "y1", " ", "y2", " ", "z1", " ", 
      SuperscriptBox["z2", "2"]}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "y1", " ", "z1", " ", 
      SuperscriptBox["z2", "3"]}], ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["x2", "3"], " ", 
      SuperscriptBox["z1", "2"]}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["x2", "2"], " ", "y2", " ", 
      SuperscriptBox["z1", "2"]}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["x2", "2"], " ", 
      SuperscriptBox["z1", "2"], " ", "z2"}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "x2", " ", 
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "2"]}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "x2", " ", "y2", " ", 
      SuperscriptBox["z1", "2"], " ", "z2"}], ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "x2", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "2"]}], ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["y2", "3"], " ", 
      SuperscriptBox["z1", "2"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "2"], " ", "z2"}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "y2", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "2"]}], ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", " ", 
      SuperscriptBox["y1", "3"], " ", 
      SuperscriptBox["z2", "2"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y1", "3"], " ", "y2", " ", 
      SuperscriptBox["z2", "2"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y1", "3"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "3"], " ", 
      SuperscriptBox["y1", "2"], " ", "z1"}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "2"], " ", 
      SuperscriptBox["y1", "2"], " ", "z1", " ", "z2"}], ",", "10"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", " ", 
      SuperscriptBox["y1", "2"], " ", "y2", " ", "z1", " ", "z2"}], ",", 
     "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", " ", 
      SuperscriptBox["y1", "2"], " ", "z1", " ", 
      SuperscriptBox["z2", "2"]}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["y2", "2"], " ", "z1", " ", "z2"}], ",", "12"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y1", "2"], " ", "y2", " ", "z1", " ", 
      SuperscriptBox["z2", "2"]}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y1", "2"], " ", "z1", " ", 
      SuperscriptBox["z2", "3"]}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "3"], " ", "y1", " ", 
      SuperscriptBox["z1", "2"]}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "2"], " ", "y1", " ", "y2", " ", 
      SuperscriptBox["z1", "2"]}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "2"], " ", "y1", " ", 
      SuperscriptBox["z1", "2"], " ", "z2"}], ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", " ", "y1", " ", 
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "2"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", " ", "y1", " ", "y2", " ", 
      SuperscriptBox["z1", "2"], " ", "z2"}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", " ", "y1", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "2"]}], ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y1", " ", 
      SuperscriptBox["y2", "3"], " ", 
      SuperscriptBox["z1", "2"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y1", " ", 
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "2"], " ", "z2"}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y1", " ", "y2", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "2"]}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y1", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "3"], " ", 
      SuperscriptBox["z1", "3"]}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "2"], " ", "y2", " ", 
      SuperscriptBox["z1", "3"]}], ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "2"], " ", 
      SuperscriptBox["z1", "3"], " ", "z2"}], ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", " ", 
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "3"]}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", " ", "y2", " ", 
      SuperscriptBox["z1", "3"], " ", "z2"}], ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "2"]}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y2", "3"], " ", 
      SuperscriptBox["z1", "3"]}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "3"], " ", "z2"}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y2", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "2"]}], ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9499852269204473`*^9, 3.949985434025465*^9, {3.9499854810812187`*^9, 
   3.949985515615999*^9}, 3.9499855705461283`*^9, 3.9499880239157352`*^9, 
   3.949988665742844*^9, 3.949999875595829*^9, 3.966417395712481*^9, 
   3.9664204712716*^9},
 CellLabel->
  "Out[395]=",ExpressionUUID->"1c04e8e5-0c9e-497d-9147-11776d945812"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newotherwm", "=", 
  RowBox[{
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"x1", "^", "ix1"}], " ", 
            RowBox[{"y1", "^", "iy1"}], " ", 
            RowBox[{"z1", "^", 
             RowBox[{"(", 
              RowBox[{"6", "-", "ix1", "-", "iy1"}], ")"}]}], 
            RowBox[{"x2", "^", "ix2"}], " ", 
            RowBox[{"y2", "^", "iy2"}], " ", 
            RowBox[{"z2", "^", 
             RowBox[{"(", 
              RowBox[{"6", "-", "ix2", "-", "iy2"}], ")"}]}]}], ",", 
           RowBox[{
            RowBox[{"2", "ix1"}], "+", 
            RowBox[{"3", "iy1"}], "+", 
            RowBox[{"2", "ix2"}], "+", 
            RowBox[{"3", "iy2"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"ix1", ",", "0", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"iy1", ",", "0", ",", 
           RowBox[{"6", "-", "ix1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"ix2", ",", "0", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"iy2", ",", "0", ",", 
           RowBox[{"6", "-", "ix2"}]}], "}"}]}], "]"}], ",", "3"}], "]"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "<=", "12"}], "&"}]}], "]"}], "//", 
   "Reverse"}]}]], "Input",
 CellChangeTimes->{{3.949999720847495*^9, 3.949999786577018*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"a8cf4ee8-106d-480a-aa97-4fca9a1d99a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "6"], " ", 
      SuperscriptBox["z2", "6"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "5"], " ", "x2", " ", "z1", " ", 
      SuperscriptBox["z2", "5"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "5"], " ", "z1", " ", 
      SuperscriptBox["z2", "6"]}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "4"], " ", "y1", " ", "z1", " ", 
      SuperscriptBox["z2", "6"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["x2", "2"], " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "4"], " ", "x2", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "4"], " ", "y2", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "4"], " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "6"]}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["y1", "2"], " ", "z1", " ", 
      SuperscriptBox["z2", "6"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "3"], " ", "x2", " ", "y1", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "3"], " ", "y1", " ", "y2", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "3"], " ", "y1", " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "6"]}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"], " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"], " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "3"], " ", "x2", " ", "y2", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "3"], " ", "x2", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "3"], " ", "y2", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "6"]}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", "x2", " ", 
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "6"]}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"], " ", "y1", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", "x2", " ", "y1", " ", "y2", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", "x2", " ", "y1", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", "y1", " ", "y2", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", "y1", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "6"]}], ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "4"], " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "2"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"], " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"], " ", "y2", " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"], " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", "x2", " ", 
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", "x2", " ", "y2", " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", "x2", " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", "y2", " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "6"]}], ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["y1", "3"], " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "6"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["x2", "2"], " ", 
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "x2", " ", 
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["y1", "2"], " ", "y2", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "6"]}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["x2", "3"], " ", "y1", " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["x2", "2"], " ", "y1", " ", "y2", " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["x2", "2"], " ", "y1", " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "x2", " ", "y1", " ", "y2", " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "x2", " ", "y1", " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "y1", " ", 
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "y1", " ", "y2", " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "y1", " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "6"]}], ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["x2", "5"], " ", 
      SuperscriptBox["z1", "5"], " ", "z2"}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["x2", "4"], " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "2"]}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["x2", "3"], " ", "y2", " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "2"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["x2", "3"], " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["x2", "2"], " ", 
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "2"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["x2", "2"], " ", "y2", " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["x2", "2"], " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "x2", " ", 
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "x2", " ", "y2", " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "x2", " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["y2", "3"], " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", "y2", " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "6"]}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y1", "4"], " ", 
      SuperscriptBox["z1", "2"], " ", 
      SuperscriptBox["z2", "6"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", " ", 
      SuperscriptBox["y1", "3"], " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y1", "3"], " ", "y2", " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y1", "3"], " ", 
      SuperscriptBox["z1", "3"], " ", 
      SuperscriptBox["z2", "6"]}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "3"], " ", 
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "2"], " ", 
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", " ", 
      SuperscriptBox["y1", "2"], " ", "y2", " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", " ", 
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y1", "2"], " ", "y2", " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["z1", "4"], " ", 
      SuperscriptBox["z2", "6"]}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "4"], " ", "y1", " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "2"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "3"], " ", "y1", " ", "y2", " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "2"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "3"], " ", "y1", " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "2"], " ", "y1", " ", "y2", " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "2"], " ", "y1", " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", " ", "y1", " ", 
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", " ", "y1", " ", "y2", " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", " ", "y1", " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y1", " ", 
      SuperscriptBox["y2", "3"], " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y1", " ", 
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y1", " ", "y2", " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y1", " ", 
      SuperscriptBox["z1", "5"], " ", 
      SuperscriptBox["z2", "6"]}], ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "6"], " ", 
      SuperscriptBox["z1", "6"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "5"], " ", 
      SuperscriptBox["z1", "6"], " ", "z2"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "4"], " ", "y2", " ", 
      SuperscriptBox["z1", "6"], " ", "z2"}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "4"], " ", 
      SuperscriptBox["z1", "6"], " ", 
      SuperscriptBox["z2", "2"]}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "3"], " ", 
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "6"], " ", "z2"}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "3"], " ", "y2", " ", 
      SuperscriptBox["z1", "6"], " ", 
      SuperscriptBox["z2", "2"]}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "3"], " ", 
      SuperscriptBox["z1", "6"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "2"], " ", 
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "6"], " ", 
      SuperscriptBox["z2", "2"]}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "2"], " ", "y2", " ", 
      SuperscriptBox["z1", "6"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x2", "2"], " ", 
      SuperscriptBox["z1", "6"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", " ", 
      SuperscriptBox["y2", "3"], " ", 
      SuperscriptBox["z1", "6"], " ", 
      SuperscriptBox["z2", "2"]}], ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", " ", 
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "6"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", " ", "y2", " ", 
      SuperscriptBox["z1", "6"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x2", " ", 
      SuperscriptBox["z1", "6"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y2", "4"], " ", 
      SuperscriptBox["z1", "6"], " ", 
      SuperscriptBox["z2", "2"]}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y2", "3"], " ", 
      SuperscriptBox["z1", "6"], " ", 
      SuperscriptBox["z2", "3"]}], ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y2", "2"], " ", 
      SuperscriptBox["z1", "6"], " ", 
      SuperscriptBox["z2", "4"]}], ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y2", " ", 
      SuperscriptBox["z1", "6"], " ", 
      SuperscriptBox["z2", "5"]}], ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["z1", "6"], " ", 
      SuperscriptBox["z2", "6"]}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.949999795430361*^9, 3.9499998791020517`*^9, 
  3.966417395755228*^9, 3.966420471315218*^9},
 CellLabel->
  "Out[396]=",ExpressionUUID->"43a9e9dc-3b36-4cc9-9f7b-36f0103286fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"poss", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", "1", "]"}], "]"}], 
      RowBox[{"MonomialsWithWCoefficient", "[", 
       RowBox[{"24", "-", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "&"}], "/@", "wm"}], "//",
    "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.9499844181348333`*^9, 3.949984419079402*^9}, {
   3.949984612737352*^9, 3.9499846831786137`*^9}, 3.9499847662690287`*^9},
 CellLabel->
  "In[504]:=",ExpressionUUID->"c8326f27-3735-4db9-b03c-f0aa47937399"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a6", " ", 
    SuperscriptBox["x", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a3", "2"], " ", 
    SuperscriptBox["x", "6"]}], ",", 
   RowBox[{"a2", " ", "a4", " ", 
    SuperscriptBox["x", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a2", "3"], " ", 
    SuperscriptBox["x", "6"]}], ",", 
   RowBox[{"a1", " ", "a2", " ", "a3", " ", 
    SuperscriptBox["x", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a4", " ", 
    SuperscriptBox["x", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a2", "2"], " ", 
    SuperscriptBox["x", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a3", " ", 
    SuperscriptBox["x", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", "a2", " ", 
    SuperscriptBox["x", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "6"], " ", 
    SuperscriptBox["x", "6"]}], ",", 
   RowBox[{"a3", " ", "a4", " ", 
    SuperscriptBox["x", "5"], " ", "y"}], ",", 
   RowBox[{
    SuperscriptBox["a2", "2"], " ", "a3", " ", 
    SuperscriptBox["x", "5"], " ", "y"}], ",", 
   RowBox[{"a1", " ", "a6", " ", 
    SuperscriptBox["x", "5"], " ", "y"}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a3", "2"], " ", 
    SuperscriptBox["x", "5"], " ", "y"}], ",", 
   RowBox[{"a1", " ", "a2", " ", "a4", " ", 
    SuperscriptBox["x", "5"], " ", "y"}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a2", "3"], " ", 
    SuperscriptBox["x", "5"], " ", "y"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", 
    SuperscriptBox["x", "5"], " ", "y"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a4", " ", 
    SuperscriptBox["x", "5"], " ", "y"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", 
    SuperscriptBox["a2", "2"], " ", 
    SuperscriptBox["x", "5"], " ", "y"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", "a3", " ", 
    SuperscriptBox["x", "5"], " ", "y"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "5"], " ", "a2", " ", 
    SuperscriptBox["x", "5"], " ", "y"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "7"], " ", 
    SuperscriptBox["x", "5"], " ", "y"}], ",", 
   RowBox[{"a4", " ", 
    SuperscriptBox["x", "5"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a2", "2"], " ", 
    SuperscriptBox["x", "5"], " ", "z"}], ",", 
   RowBox[{"a1", " ", "a3", " ", 
    SuperscriptBox["x", "5"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a2", " ", 
    SuperscriptBox["x", "5"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", 
    SuperscriptBox["x", "5"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a4", "2"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{"a2", " ", "a6", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{"a2", " ", 
    SuperscriptBox["a3", "2"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a2", "2"], " ", "a4", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a2", "4"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{"a1", " ", "a3", " ", "a4", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a2", "2"], " ", "a3", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a6", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a3", "2"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a2", " ", "a4", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a2", "3"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a2", " ", "a3", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", "a4", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", 
    SuperscriptBox["a2", "2"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "5"], " ", "a3", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "6"], " ", "a2", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "8"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{"a2", " ", "a3", " ", 
    SuperscriptBox["x", "4"], " ", "y", " ", "z"}], ",", 
   RowBox[{"a1", " ", "a4", " ", 
    SuperscriptBox["x", "4"], " ", "y", " ", "z"}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a2", "2"], " ", 
    SuperscriptBox["x", "4"], " ", "y", " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a3", " ", 
    SuperscriptBox["x", "4"], " ", "y", " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a2", " ", 
    SuperscriptBox["x", "4"], " ", "y", " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "5"], " ", 
    SuperscriptBox["x", "4"], " ", "y", " ", "z"}], ",", 
   RowBox[{"a2", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{"a3", " ", "a6", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["a3", "3"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{"a2", " ", "a3", " ", "a4", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["a2", "3"], " ", "a3", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a4", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{"a1", " ", "a2", " ", "a6", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{"a1", " ", "a2", " ", 
    SuperscriptBox["a3", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a2", "2"], " ", "a4", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a2", "4"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a3", " ", "a4", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a2", "2"], " ", "a3", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a6", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", 
    SuperscriptBox["a3", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a2", " ", "a4", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", 
    SuperscriptBox["a2", "3"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", "a2", " ", "a3", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "5"], " ", "a4", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "5"], " ", 
    SuperscriptBox["a2", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "6"], " ", "a3", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "7"], " ", "a2", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "9"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{"a6", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "2"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a3", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "2"], " ", "z"}], ",", 
   RowBox[{"a2", " ", "a4", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "2"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a2", "3"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "2"], " ", "z"}], ",", 
   RowBox[{"a1", " ", "a2", " ", "a3", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "2"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a4", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "2"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a2", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "2"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a3", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "2"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", "a2", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "2"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "6"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "2"], " ", "z"}], ",", 
   RowBox[{"a3", " ", 
    SuperscriptBox["x", "3"], " ", "y", " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{"a1", " ", "a2", " ", 
    SuperscriptBox["x", "3"], " ", "y", " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", 
    SuperscriptBox["x", "3"], " ", "y", " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["z", "3"]}], ",", 
   RowBox[{"a4", " ", "a6", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a3", "2"], " ", "a4", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{"a2", " ", 
    SuperscriptBox["a4", "2"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a2", "2"], " ", "a6", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a2", "2"], " ", 
    SuperscriptBox["a3", "2"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a2", "3"], " ", "a4", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a2", "5"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{"a1", " ", "a3", " ", "a6", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a3", "3"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{"a1", " ", "a2", " ", "a3", " ", "a4", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a2", "3"], " ", "a3", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a4", "2"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a2", " ", "a6", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a2", " ", 
    SuperscriptBox["a3", "2"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a2", "2"], " ", "a4", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a2", "4"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a3", " ", "a4", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", 
    SuperscriptBox["a2", "2"], " ", "a3", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", "a6", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", 
    SuperscriptBox["a3", "2"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", "a2", " ", "a4", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", 
    SuperscriptBox["a2", "3"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "5"], " ", "a2", " ", "a3", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "6"], " ", "a4", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "6"], " ", 
    SuperscriptBox["a2", "2"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "7"], " ", "a3", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "8"], " ", "a2", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "10"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], ",", 
   RowBox[{"a3", " ", "a4", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "3"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a2", "2"], " ", "a3", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "3"], " ", "z"}], ",", 
   RowBox[{"a1", " ", "a6", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "3"], " ", "z"}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a3", "2"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "3"], " ", "z"}], ",", 
   RowBox[{"a1", " ", "a2", " ", "a4", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "3"], " ", "z"}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a2", "3"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "3"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "3"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a4", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "3"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", 
    SuperscriptBox["a2", "2"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "3"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", "a3", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "3"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "5"], " ", "a2", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "3"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "7"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "3"], " ", "z"}], ",", 
   RowBox[{"a4", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "2"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a2", "2"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "2"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{"a1", " ", "a3", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "2"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a2", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "2"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "2"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["x", "2"], " ", "y", " ", 
    SuperscriptBox["z", "3"]}], ",", 
   RowBox[{"a3", " ", 
    SuperscriptBox["a4", "2"], " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{"a2", " ", "a3", " ", "a6", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{"a2", " ", 
    SuperscriptBox["a3", "3"], " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a2", "2"], " ", "a3", " ", "a4", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a2", "4"], " ", "a3", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{"a1", " ", "a4", " ", "a6", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a3", "2"], " ", "a4", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{"a1", " ", "a2", " ", 
    SuperscriptBox["a4", "2"], " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a2", "2"], " ", "a6", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a2", "2"], " ", 
    SuperscriptBox["a3", "2"], " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a2", "3"], " ", "a4", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a2", "5"], " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a3", " ", "a6", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a3", "3"], " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", "a4", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a2", "3"], " ", "a3", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", 
    SuperscriptBox["a4", "2"], " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a2", " ", "a6", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a2", " ", 
    SuperscriptBox["a3", "2"], " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", 
    SuperscriptBox["a2", "2"], " ", "a4", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", 
    SuperscriptBox["a2", "4"], " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", "a3", " ", "a4", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", 
    SuperscriptBox["a2", "2"], " ", "a3", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "5"], " ", "a6", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "5"], " ", 
    SuperscriptBox["a3", "2"], " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "5"], " ", "a2", " ", "a4", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "5"], " ", 
    SuperscriptBox["a2", "3"], " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "6"], " ", "a2", " ", "a3", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "7"], " ", "a4", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "7"], " ", 
    SuperscriptBox["a2", "2"], " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "8"], " ", "a3", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "9"], " ", "a2", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "11"], " ", "x", " ", 
    SuperscriptBox["y", "5"]}], ",", 
   RowBox[{
    SuperscriptBox["a4", "2"], " ", "x", " ", 
    SuperscriptBox["y", "4"], " ", "z"}], ",", 
   RowBox[{"a2", " ", "a6", " ", "x", " ", 
    SuperscriptBox["y", "4"], " ", "z"}], ",", 
   RowBox[{"a2", " ", 
    SuperscriptBox["a3", "2"], " ", "x", " ", 
    SuperscriptBox["y", "4"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a2", "2"], " ", "a4", " ", "x", " ", 
    SuperscriptBox["y", "4"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a2", "4"], " ", "x", " ", 
    SuperscriptBox["y", "4"], " ", "z"}], ",", 
   RowBox[{"a1", " ", "a3", " ", "a4", " ", "x", " ", 
    SuperscriptBox["y", "4"], " ", "z"}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a2", "2"], " ", "a3", " ", "x", " ", 
    SuperscriptBox["y", "4"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a6", " ", "x", " ", 
    SuperscriptBox["y", "4"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a3", "2"], " ", "x", " ", 
    SuperscriptBox["y", "4"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a2", " ", "a4", " ", "x", " ", 
    SuperscriptBox["y", "4"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a2", "3"], " ", "x", " ", 
    SuperscriptBox["y", "4"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a2", " ", "a3", " ", "x", " ", 
    SuperscriptBox["y", "4"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", "a4", " ", "x", " ", 
    SuperscriptBox["y", "4"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", 
    SuperscriptBox["a2", "2"], " ", "x", " ", 
    SuperscriptBox["y", "4"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "5"], " ", "a3", " ", "x", " ", 
    SuperscriptBox["y", "4"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "6"], " ", "a2", " ", "x", " ", 
    SuperscriptBox["y", "4"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "8"], " ", "x", " ", 
    SuperscriptBox["y", "4"], " ", "z"}], ",", 
   RowBox[{"a2", " ", "a3", " ", "x", " ", 
    SuperscriptBox["y", "3"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{"a1", " ", "a4", " ", "x", " ", 
    SuperscriptBox["y", "3"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a2", "2"], " ", "x", " ", 
    SuperscriptBox["y", "3"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a3", " ", "x", " ", 
    SuperscriptBox["y", "3"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a2", " ", "x", " ", 
    SuperscriptBox["y", "3"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "5"], " ", "x", " ", 
    SuperscriptBox["y", "3"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{"a2", " ", "x", " ", 
    SuperscriptBox["y", "2"], " ", 
    SuperscriptBox["z", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "x", " ", 
    SuperscriptBox["y", "2"], " ", 
    SuperscriptBox["z", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["a6", "2"], " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a4", "3"], " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a3", "2"], " ", "a6", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a3", "4"], " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{"a2", " ", "a4", " ", "a6", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{"a2", " ", 
    SuperscriptBox["a3", "2"], " ", "a4", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a2", "2"], " ", 
    SuperscriptBox["a4", "2"], " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a2", "3"], " ", "a6", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a2", "3"], " ", 
    SuperscriptBox["a3", "2"], " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a2", "4"], " ", "a4", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a2", "6"], " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{"a1", " ", "a3", " ", 
    SuperscriptBox["a4", "2"], " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{"a1", " ", "a2", " ", "a3", " ", "a6", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{"a1", " ", "a2", " ", 
    SuperscriptBox["a3", "3"], " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a2", "2"], " ", "a3", " ", "a4", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a2", "4"], " ", "a3", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a4", " ", "a6", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a3", "2"], " ", "a4", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a2", " ", 
    SuperscriptBox["a4", "2"], " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a2", "2"], " ", "a6", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a2", "2"], " ", 
    SuperscriptBox["a3", "2"], " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a2", "3"], " ", "a4", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a2", "5"], " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a3", " ", "a6", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", 
    SuperscriptBox["a3", "3"], " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a2", " ", "a3", " ", "a4", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", 
    SuperscriptBox["a2", "3"], " ", "a3", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", 
    SuperscriptBox["a4", "2"], " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", "a2", " ", "a6", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", "a2", " ", 
    SuperscriptBox["a3", "2"], " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", 
    SuperscriptBox["a2", "2"], " ", "a4", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", 
    SuperscriptBox["a2", "4"], " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "5"], " ", "a3", " ", "a4", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "5"], " ", 
    SuperscriptBox["a2", "2"], " ", "a3", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "6"], " ", "a6", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "6"], " ", 
    SuperscriptBox["a3", "2"], " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "6"], " ", "a2", " ", "a4", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "6"], " ", 
    SuperscriptBox["a2", "3"], " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "7"], " ", "a2", " ", "a3", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "8"], " ", "a4", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "8"], " ", 
    SuperscriptBox["a2", "2"], " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "9"], " ", "a3", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "10"], " ", "a2", " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "12"], " ", 
    SuperscriptBox["y", "6"]}], ",", 
   RowBox[{"a3", " ", "a6", " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a3", "3"], " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{"a2", " ", "a3", " ", "a4", " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a2", "3"], " ", "a3", " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a4", "2"], " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{"a1", " ", "a2", " ", "a6", " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{"a1", " ", "a2", " ", 
    SuperscriptBox["a3", "2"], " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a2", "2"], " ", "a4", " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{"a1", " ", 
    SuperscriptBox["a2", "4"], " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a3", " ", "a4", " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a2", "2"], " ", "a3", " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a6", " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", 
    SuperscriptBox["a3", "2"], " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a2", " ", "a4", " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", 
    SuperscriptBox["a2", "3"], " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", "a2", " ", "a3", " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "5"], " ", "a4", " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "5"], " ", 
    SuperscriptBox["a2", "2"], " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "6"], " ", "a3", " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "7"], " ", "a2", " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{
    SuperscriptBox["a1", "9"], " ", 
    SuperscriptBox["y", "5"], " ", "z"}], ",", 
   RowBox[{"a6", " ", 
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a3", "2"], " ", 
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{"a2", " ", "a4", " ", 
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a2", "3"], " ", 
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{"a1", " ", "a2", " ", "a3", " ", 
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", "a4", " ", 
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "2"], " ", 
    SuperscriptBox["a2", "2"], " ", 
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", "a3", " ", 
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "4"], " ", "a2", " ", 
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "6"], " ", 
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{"a3", " ", 
    SuperscriptBox["y", "3"], " ", 
    SuperscriptBox["z", "3"]}], ",", 
   RowBox[{"a1", " ", "a2", " ", 
    SuperscriptBox["y", "3"], " ", 
    SuperscriptBox["z", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["a1", "3"], " ", 
    SuperscriptBox["y", "3"], " ", 
    SuperscriptBox["z", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["y", "2"], " ", 
    SuperscriptBox["z", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949984656098454*^9, 3.949984683430485*^9}, 
   3.966417395935155*^9, 3.966420471517445*^9, 3.966420898034292*^9},
 CellLabel->
  "Out[504]=",ExpressionUUID->"5f8a4535-470c-49ab-9154-8e9281596a4f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"otherposs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], 
       RowBox[{"MonomialsWithWCoefficient", "[", 
        RowBox[{"12", "+", "bound", "-", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "&"}], "/@", "otherwm"}],
     "//", "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.949985602801386*^9, 3.949985640174779*^9}, {
  3.949988044571588*^9, 3.9499880453760138`*^9}, {3.949988674152237*^9, 
  3.9499886780705633`*^9}},
 CellLabel->
  "In[402]:=",ExpressionUUID->"b27600e9-5625-447e-aae6-e317cdc6843e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"newotherposs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], 
       RowBox[{"MonomialsWithWCoefficient", "[", 
        RowBox[{"12", "-", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "&"}], "/@", 
     "newotherwm"}], "//", "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.949999848124748*^9, 3.9499998560749826`*^9}},
 CellLabel->
  "In[403]:=",ExpressionUUID->"91488fc6-c760-401e-b2f2-05979661434a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"poss", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.949984699264769*^9, 3.94998470122412*^9}},
 CellLabel->
  "In[404]:=",ExpressionUUID->"8a51e7d2-e985-4382-b57a-da391d2dde14"],

Cell[BoxData["270"], "Output",
 CellChangeTimes->{3.9499847015812263`*^9, 3.966417396118353*^9, 
  3.9664204716203938`*^9},
 CellLabel->
  "Out[404]=",ExpressionUUID->"20e42487-2957-4e86-9598-e07137592fd4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"otherposs", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.949985642327486*^9, 3.9499856489491167`*^9}},
 CellLabel->
  "In[405]:=",ExpressionUUID->"8d295131-38ff-4518-ab0d-808be690d906"],

Cell[BoxData["460"], "Output",
 CellChangeTimes->{{3.949985643902196*^9, 3.949985649309731*^9}, 
   3.949998293817927*^9, 3.949999890686043*^9, 3.966417396150531*^9, 
   3.9664204716514606`*^9},
 CellLabel->
  "Out[405]=",ExpressionUUID->"409a8c82-cb25-4a6e-9c2e-2f9fc613201b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newotherposs", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.94999989655608*^9, 3.949999896793376*^9}},
 CellLabel->
  "In[406]:=",ExpressionUUID->"1ec6212b-3d63-4531-ad3d-478dc76f5817"],

Cell[BoxData["510"], "Output",
 CellChangeTimes->{3.949999897149233*^9, 3.966417396183322*^9, 
  3.9664204716937313`*^9},
 CellLabel->
  "Out[406]=",ExpressionUUID->"b3b16fbc-f165-4713-adb2-205a1bdc3bec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ec1"], "Input",
 CellChangeTimes->{{3.949985709821672*^9, 3.9499857241964083`*^9}},
 CellLabel->
  "In[407]:=",ExpressionUUID->"25fd6a8f-6a23-4743-9534-22738c1154c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "a6"}], "-", 
  RowBox[{"a4", " ", "x1"}], "-", 
  RowBox[{"a2", " ", 
   SuperscriptBox["x1", "2"]}], "-", 
  SuperscriptBox["x1", "3"], "+", 
  RowBox[{"a3", " ", "y1"}], "+", 
  RowBox[{"a1", " ", "x1", " ", "y1"}], "+", 
  SuperscriptBox["y1", "2"]}]], "Output",
 CellChangeTimes->{3.949985710451877*^9, 3.966417396214818*^9, 
  3.966420471734808*^9},
 CellLabel->
  "Out[407]=",ExpressionUUID->"315805ea-cc8f-4c1a-a62b-521bf7a64eb7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rulesa4a6", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ec1", "==", "0"}], ",", 
        RowBox[{"ec2", "==", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a4", ",", "a6"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "Factor", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "In", " ", "order", " ", "to", " ", "generate", " ", "a", " ", "random", 
      " ", "curve", " ", "with", " ", "two", " ", "points", " ", "on", " ", 
      "it"}], ",", " ", 
     RowBox[{"we", " ", "will", " ", "first", " ", "choose", " ", "f1"}], ",",
      " ", "..", ",", " ", 
     RowBox[{"f6", " ", "and", " ", "g1"}], ",", " ", "...", ",", " ", 
     RowBox[{
     "g3", " ", "and", " ", "the", " ", "coordinates", " ", "of", " ", "the", 
      " ", "point", " ", "and", " ", "then", " ", "we", " ", "will", " ", 
      "choose", " ", "f0", " ", "and", " ", "g0", " ", "to"}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.949985677198319*^9, 3.949985739487483*^9}},
 CellLabel->
  "In[408]:=",ExpressionUUID->"4849d723-a627-4982-bc61-5bbdf8a9013f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a4", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"a2", " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       SuperscriptBox["x1", "3"], "-", 
       RowBox[{"a2", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       SuperscriptBox["x2", "3"], "-", 
       RowBox[{"a3", " ", "y1"}], "-", 
       RowBox[{"a1", " ", "x1", " ", "y1"}], "-", 
       SuperscriptBox["y1", "2"], "+", 
       RowBox[{"a3", " ", "y2"}], "+", 
       RowBox[{"a1", " ", "x2", " ", "y2"}], "+", 
       SuperscriptBox["y2", "2"]}], 
      RowBox[{"x1", "-", "x2"}]]}]}], ",", 
   RowBox[{"a6", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"a2", " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
      RowBox[{"a2", " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "-", 
      RowBox[{"x1", " ", 
       SuperscriptBox["x2", "3"]}], "-", 
      RowBox[{"a3", " ", "x2", " ", "y1"}], "-", 
      RowBox[{"a1", " ", "x1", " ", "x2", " ", "y1"}], "-", 
      RowBox[{"x2", " ", 
       SuperscriptBox["y1", "2"]}], "+", 
      RowBox[{"a3", " ", "x1", " ", "y2"}], "+", 
      RowBox[{"a1", " ", "x1", " ", "x2", " ", "y2"}], "+", 
      RowBox[{"x1", " ", 
       SuperscriptBox["y2", "2"]}]}], 
     RowBox[{"x1", "-", "x2"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9499857400069227`*^9, 3.9499999008850727`*^9, 
  3.96641739626143*^9, 3.966420471778537*^9},
 CellLabel->
  "Out[408]=",ExpressionUUID->"6bc6c091-e1de-482a-b2c6-d6651060b406"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MonomialsWithWCoefficient", "[", "bound", "]"}]], "Input",
 CellChangeTimes->{{3.9499886989814043`*^9, 3.949988715390333*^9}},
 CellLabel->
  "In[505]:=",ExpressionUUID->"99688419-df0d-48a5-9b1d-2361254e1fc5"],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{{3.949988689969014*^9, 3.949988715743552*^9}, 
   3.9664173962962627`*^9, 3.966420471818577*^9, 3.9664209091478643`*^9},
 CellLabel->
  "Out[505]=",ExpressionUUID->"d9828598-43e9-4147-a79d-aff2aaa8e92d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tab", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{"otherposs", ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"invram", "*", 
            RowBox[{"MonomialsWithWCoefficient", "[", "bound", "]"}]}], 
           "]"}]}], "]"}], "/.", "rulesa4a6"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"y1", "->", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"y2", "->", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"x1", "->", 
          RowBox[{"#", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", 
         RowBox[{"x2", "->", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "+", 
           RowBox[{"2", 
            RowBox[{"RandomInteger", "[", "]"}]}], "-", "1"}]}], ",", 
         RowBox[{"z1", "->", "1"}], ",", 
         RowBox[{"z2", "->", "1"}], ",", 
         RowBox[{"a1", "->", 
          RowBox[{"#", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], ",", 
         RowBox[{"a2", "->", 
          RowBox[{"#", "[", 
           RowBox[{"[", "5", "]"}], "]"}]}], ",", 
         RowBox[{"a3", "->", 
          RowBox[{"#", "[", 
           RowBox[{"[", "6", "]"}], "]"}]}]}], "}"}]}], "&"}], "@", 
     RowBox[{"RandomInteger", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", "8"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "500"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9499858055082903`*^9, 3.949986025444689*^9}, {
  3.949986162587237*^9, 3.94998616386136*^9}, {3.949986361071454*^9, 
  3.9499864301064243`*^9}, {3.949988058336247*^9, 3.9499880806777563`*^9}, {
  3.949988682658361*^9, 3.949988707636455*^9}, {3.949999949390505*^9, 
  3.9499999534527817`*^9}},
 CellLabel->
  "In[506]:=",ExpressionUUID->"7a31e9cd-aa15-4c17-be65-1fcedbc08683"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}], Short[#, 8]& ], 
   "line" -> 506, "sessionID" -> 34101152777688878192, "byteCount" -> 5612096,
    "size" -> 8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{
  3.949985952302926*^9, 3.949985983370851*^9, {3.949986018316826*^9, 
   3.949986025692819*^9}, 3.949986402579916*^9, 3.949986451764504*^9, 
   3.9499873833283653`*^9, 3.949988200995317*^9, 3.949997899741559*^9, 
   3.949999935707242*^9, 3.9499999739328833`*^9, 3.966417417645525*^9, 
   3.966420491223051*^9, 3.966420932525982*^9},
 CellLabel->
  "Out[506]=",ExpressionUUID->"2fc17eae-7a02-4b57-87c0-527b2332ce08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"thirdcoord", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"PolynomialReduce", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"NullSpace", "[", "tab", "]"}], ".", 
         RowBox[{"Join", "[", 
          RowBox[{"otherposs", ",", 
           RowBox[{"0", "*", 
            RowBox[{"MonomialsWithWCoefficient", "[", "bound", "]"}]}]}], 
          "]"}]}], ")"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"newec1", ",", "newec2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y1", ",", "y2", ",", "x1", ",", "x2", ",", "z1", ",", "z2"}], 
       "}"}]}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.949986439756404*^9, 3.9499864486934443`*^9}, {
  3.949986479405561*^9, 3.9499864992187433`*^9}, {3.9499881134128227`*^9, 
  3.949988121214377*^9}, {3.950000018310793*^9, 3.95000003816081*^9}, {
  3.950000138243883*^9, 3.950000142538516*^9}, {3.9500013330554934`*^9, 
  3.950001438023304*^9}},
 CellLabel->
  "In[509]:=",ExpressionUUID->"f0f14a6e-955e-4567-86c0-35d27a4b8467"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "14"}], " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["x2", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "3"], " ", "z1"}], "-", 
  RowBox[{"13", " ", "a2", " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "3"], " ", "z1"}], "+", 
  RowBox[{"3", " ", "a1", " ", "x1", " ", 
   SuperscriptBox["x2", "3"], " ", "y1", " ", "z1"}], "+", 
  RowBox[{"6", " ", "a1", " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", "y2", " ", "z1"}], "+", 
  RowBox[{"6", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", "y2", " ", "z1"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", 
   SuperscriptBox["y2", "2"], " ", "z1"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a2", "2"], " ", "x1", " ", 
   SuperscriptBox["x2", "3"], " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{"3", " ", "a1", " ", "a3", " ", "x1", " ", 
   SuperscriptBox["x2", "3"], " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{"6", " ", "a4", " ", "x1", " ", 
   SuperscriptBox["x2", "3"], " ", 
   SuperscriptBox["z1", "2"]}], "+", 
  RowBox[{"a1", " ", "a2", " ", 
   SuperscriptBox["x2", "3"], " ", "y1", " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{"3", " ", "a3", " ", 
   SuperscriptBox["x2", "3"], " ", "y1", " ", 
   SuperscriptBox["z1", "2"]}], "+", 
  RowBox[{"3", " ", "a1", " ", "a2", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", "y2", " ", 
   SuperscriptBox["z1", "2"]}], "+", 
  RowBox[{"3", " ", "a3", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", "y2", " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", "y2", " ", 
   SuperscriptBox["z1", "2"]}], "+", 
  RowBox[{"2", " ", "a2", " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", "y2", " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "x1", " ", "x2", " ", 
   SuperscriptBox["y2", "2"], " ", 
   SuperscriptBox["z1", "2"]}], "+", 
  RowBox[{"2", " ", "a2", " ", "x1", " ", "x2", " ", 
   SuperscriptBox["y2", "2"], " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{"3", " ", "a1", " ", "x2", " ", "y1", " ", 
   SuperscriptBox["y2", "2"], " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{"a1", " ", "x1", " ", 
   SuperscriptBox["y2", "3"], " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{"2", " ", "y1", " ", 
   SuperscriptBox["y2", "3"], " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x2", "3"], " ", 
   SuperscriptBox["z1", "3"]}], "-", 
  RowBox[{"a2", " ", "a4", " ", 
   SuperscriptBox["x2", "3"], " ", 
   SuperscriptBox["z1", "3"]}], "-", 
  RowBox[{"2", " ", "a6", " ", 
   SuperscriptBox["x2", "3"], " ", 
   SuperscriptBox["z1", "3"]}], "+", 
  RowBox[{"a2", " ", "a3", " ", 
   SuperscriptBox["x2", "2"], " ", "y2", " ", 
   SuperscriptBox["z1", "3"]}], "+", 
  RowBox[{"a1", " ", "a4", " ", 
   SuperscriptBox["x2", "2"], " ", "y2", " ", 
   SuperscriptBox["z1", "3"]}], "-", 
  RowBox[{"a1", " ", "a3", " ", "x2", " ", 
   SuperscriptBox["y2", "2"], " ", 
   SuperscriptBox["z1", "3"]}], "+", 
  RowBox[{"a4", " ", "x2", " ", 
   SuperscriptBox["y2", "2"], " ", 
   SuperscriptBox["z1", "3"]}], "-", 
  RowBox[{"a3", " ", 
   SuperscriptBox["y2", "3"], " ", 
   SuperscriptBox["z1", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["x2", "2"], " ", "z2"}], "-", 
  RowBox[{"13", " ", "a2", " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["x2", "2"], " ", "z2"}], "+", 
  RowBox[{"6", " ", "a1", " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", "z2"}], "+", 
  RowBox[{"3", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["y1", "2"], " ", "z2"}], "+", 
  RowBox[{"3", " ", "a1", " ", 
   SuperscriptBox["x1", "3"], " ", "x2", " ", "y2", " ", "z2"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "y1", " ", "y2", " ", "z2"}], 
  "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a1", "2"], " ", "a2", " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], "-", 
  RowBox[{"12", " ", "a4", " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], "+", 
  RowBox[{
   SuperscriptBox["a1", "3"], " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", "z1", " ", "z2"}], "+", 
  RowBox[{"4", " ", "a1", " ", "a2", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", "z1", " ", "z2"}], "+", 
  RowBox[{"6", " ", "a3", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", "z1", " ", "z2"}], "+", 
  RowBox[{
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "y2", " ", "z1", " ", "z2"}], 
  "+", 
  RowBox[{"4", " ", "a1", " ", "a2", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "y2", " ", "z1", " ", "z2"}], 
  "+", 
  RowBox[{"6", " ", "a3", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "y2", " ", "z1", " ", "z2"}], 
  "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["a1", "2"], " ", "x1", " ", "x2", " ", "y1", " ", "y2", " ",
    "z1", " ", "z2"}], "+", 
  RowBox[{
  "8", " ", "a2", " ", "x1", " ", "x2", " ", "y1", " ", "y2", " ", "z1", " ", 
   "z2"}], "-", 
  RowBox[{"3", " ", "a1", " ", "a2", " ", "a3", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "a4", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
  RowBox[{"10", " ", "a2", " ", "a4", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
  RowBox[{"9", " ", "a6", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "a3", " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
  RowBox[{"2", " ", "a2", " ", "a3", " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
  RowBox[{"3", " ", "a1", " ", "a4", " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["a1", "2"], " ", "a3", " ", "x1", " ", "x2", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
  RowBox[{"6", " ", "a2", " ", "a3", " ", "x1", " ", "x2", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
  RowBox[{"3", " ", "a1", " ", "a4", " ", "x1", " ", "x2", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
  RowBox[{"3", " ", "a1", " ", "a3", " ", "x2", " ", "y1", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
  RowBox[{"6", " ", "a4", " ", "x2", " ", "y1", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
  RowBox[{"2", " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "a6", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
  RowBox[{"4", " ", "a2", " ", "a6", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
  RowBox[{"2", " ", "a1", " ", 
   SuperscriptBox["a3", "2"], " ", "x2", " ", "y2", " ", 
   SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
  RowBox[{"4", " ", "a3", " ", "a4", " ", "x2", " ", "y2", " ", 
   SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["x1", "3"], " ", "x2", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"3", " ", "a1", " ", "a3", " ", 
   SuperscriptBox["x1", "3"], " ", "x2", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"6", " ", "a4", " ", 
   SuperscriptBox["x1", "3"], " ", "x2", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"3", " ", "a1", " ", "a2", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "y1", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"3", " ", "a3", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "y1", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "x1", " ", "x2", " ", 
   SuperscriptBox["y1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"2", " ", "a2", " ", "x1", " ", "x2", " ", 
   SuperscriptBox["y1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"a1", " ", "x2", " ", 
   SuperscriptBox["y1", "3"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"a1", " ", "a2", " ", 
   SuperscriptBox["x1", "3"], " ", "y2", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"3", " ", "a3", " ", 
   SuperscriptBox["x1", "3"], " ", "y2", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["x1", "2"], " ", "y1", " ", "y2", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"2", " ", "a2", " ", 
   SuperscriptBox["x1", "2"], " ", "y1", " ", "y2", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"3", " ", "a1", " ", "x1", " ", 
   SuperscriptBox["y1", "2"], " ", "y2", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["y1", "3"], " ", "y2", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"3", " ", "a1", " ", "a2", " ", "a3", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "a4", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"10", " ", "a2", " ", "a4", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"9", " ", "a6", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["a1", "2"], " ", "a3", " ", "x1", " ", "x2", " ", "y1", " ",
    "z1", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{
  "6", " ", "a2", " ", "a3", " ", "x1", " ", "x2", " ", "y1", " ", "z1", " ", 
   
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{
  "3", " ", "a1", " ", "a4", " ", "x1", " ", "x2", " ", "y1", " ", "z1", " ", 
   
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "a3", " ", 
   SuperscriptBox["x1", "2"], " ", "y2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"2", " ", "a2", " ", "a3", " ", 
   SuperscriptBox["x1", "2"], " ", "y2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"3", " ", "a1", " ", "a4", " ", 
   SuperscriptBox["x1", "2"], " ", "y2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{
  "3", " ", "a1", " ", "a3", " ", "x1", " ", "y1", " ", "y2", " ", "z1", " ", 
   
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"6", " ", "a4", " ", "x1", " ", "y1", " ", "y2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"6", " ", "a1", " ", "a3", " ", "a4", " ", "x1", " ", "x2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["a4", "2"], " ", "x1", " ", "x2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"12", " ", "a2", " ", "a6", " ", "x1", " ", "x2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"3", " ", "a1", " ", 
   SuperscriptBox["a3", "2"], " ", "x2", " ", "y1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"6", " ", "a1", " ", "a6", " ", "x2", " ", "y1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"3", " ", "a1", " ", 
   SuperscriptBox["a3", "2"], " ", "x1", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"6", " ", "a1", " ", "a6", " ", "x1", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["a3", "2"], " ", "y1", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"12", " ", "a6", " ", "y1", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a3", "2"], " ", "a4", " ", "x2", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"3", " ", "a1", " ", "a3", " ", "a6", " ", "x2", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"9", " ", "a4", " ", "a6", " ", "x2", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["a3", "3"], " ", "y2", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"3", " ", "a3", " ", "a6", " ", "y2", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"a2", " ", "a4", " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"2", " ", "a6", " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"a2", " ", "a3", " ", 
   SuperscriptBox["x1", "2"], " ", "y1", " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"a1", " ", "a4", " ", 
   SuperscriptBox["x1", "2"], " ", "y1", " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"a1", " ", "a3", " ", "x1", " ", 
   SuperscriptBox["y1", "2"], " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"a4", " ", "x1", " ", 
   SuperscriptBox["y1", "2"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"a3", " ", 
   SuperscriptBox["y1", "3"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"2", " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x1", "2"], " ", "z1", " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["x1", "2"], " ", "z1", " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "a6", " ", 
   SuperscriptBox["x1", "2"], " ", "z1", " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"4", " ", "a2", " ", "a6", " ", 
   SuperscriptBox["x1", "2"], " ", "z1", " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"2", " ", "a1", " ", 
   SuperscriptBox["a3", "2"], " ", "x1", " ", "y1", " ", "z1", " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"4", " ", "a3", " ", "a4", " ", "x1", " ", "y1", " ", "z1", " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a3", "2"], " ", "a4", " ", "x1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"3", " ", "a1", " ", "a3", " ", "a6", " ", "x1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"9", " ", "a4", " ", "a6", " ", "x1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["a3", "3"], " ", "y1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"3", " ", "a3", " ", "a6", " ", "y1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a3", "2"], " ", "a6", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["a6", "2"], " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "3"]}]}]], "Output",
 CellChangeTimes->{{3.9499864598880997`*^9, 3.949986505703562*^9}, 
   3.949988201607562*^9, 3.949988232283053*^9, 3.9499981158898783`*^9, {
   3.950000029225519*^9, 3.950000043463806*^9}, 3.950000147556234*^9, 
   3.9500013399216003`*^9, {3.950001388250443*^9, 3.950001413176371*^9}, 
   3.9500014438807487`*^9, 3.966417429654584*^9, 3.966420500687379*^9, 
   3.966420990760041*^9},
 CellLabel->
  "Out[509]=",ExpressionUUID->"a19e4aee-2eda-492a-b030-5e7ca759f861"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PolynomialReduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"w", "^", "2"}], "-", "ram"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", 
        RowBox[{"inv", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"y", "->", 
        RowBox[{"inv", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"z", "->", 
        RowBox[{"inv", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"w", "->", "thirdcoord"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"newec1", ",", "newec2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y1", ",", "y2", ",", "x1", ",", "x2", ",", "z1", ",", "z2"}], 
     "}"}]}], "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.950009437401031*^9, 3.9500095342593527`*^9}},
 CellLabel->
  "In[510]:=",ExpressionUUID->"d3451a03-5a2c-4dfb-9400-f65bdb60fb23"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.950009449362124*^9, 3.950009481415587*^9, {3.9500095250115213`*^9, 
   3.950009534949708*^9}, 3.966417430442256*^9, 3.966420501090745*^9, 
   3.966420995814549*^9},
 CellLabel->
  "Out[510]=",ExpressionUUID->"95a9de5f-cbaf-4c8d-9395-7eb2a4a9aadc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"thirdcoord2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{
     RowBox[{"PolynomialReduce", "[", 
      RowBox[{
       RowBox[{"thirdcoord", "-", 
        RowBox[{"PowerExpand", "[", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"ram", "//", "Factor2"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", " ", "->", 
             RowBox[{"inv", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", 
            RowBox[{"y", "->", 
             RowBox[{"inv", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ",", 
            RowBox[{"z", "->", 
             RowBox[{"inv", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"newec1", ",", "newec2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y1", ",", "y2", ",", "x1", ",", "x2", ",", "z1", ",", "z2"}],
         "}"}]}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.950003058072771*^9, 3.950003065997075*^9}, {
  3.950003101680253*^9, 3.9500031079518213`*^9}, {3.950003350880987*^9, 
  3.950003373855085*^9}, {3.9500034856245127`*^9, 3.950003532730206*^9}, {
  3.950009346342208*^9, 3.9500093480216208`*^9}, {3.950009718978862*^9, 
  3.950009719784293*^9}, {3.950009775161702*^9, 3.950009792357543*^9}, {
  3.95001086001571*^9, 3.950010860866479*^9}},
 CellLabel->
  "In[512]:=",ExpressionUUID->"b07b0513-954c-4198-8f82-507a87e734c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "7"}], " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["x2", "3"]}], "-", 
  RowBox[{"6", " ", "a2", " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "3"], " ", "z1"}], "+", 
  RowBox[{"3", " ", "a1", " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", "y2", " ", "z1"}], "+", 
  RowBox[{"2", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", "y2", " ", "z1"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", 
   SuperscriptBox["y2", "2"], " ", "z1"}], "-", 
  RowBox[{
   SuperscriptBox["a2", "2"], " ", "x1", " ", 
   SuperscriptBox["x2", "3"], " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{"2", " ", "a1", " ", "a3", " ", "x1", " ", 
   SuperscriptBox["x2", "3"], " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{"3", " ", "a4", " ", "x1", " ", 
   SuperscriptBox["x2", "3"], " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{"a3", " ", 
   SuperscriptBox["x2", "3"], " ", "y1", " ", 
   SuperscriptBox["z1", "2"]}], "+", 
  RowBox[{"2", " ", "a1", " ", "a2", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", "y2", " ", 
   SuperscriptBox["z1", "2"]}], "+", 
  RowBox[{"2", " ", "a3", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", "y2", " ", 
   SuperscriptBox["z1", "2"]}], "+", 
  RowBox[{"a2", " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", "y2", " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "x1", " ", "x2", " ", 
   SuperscriptBox["y2", "2"], " ", 
   SuperscriptBox["z1", "2"]}], "+", 
  RowBox[{"a2", " ", "x1", " ", "x2", " ", 
   SuperscriptBox["y2", "2"], " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{"2", " ", "a1", " ", "x2", " ", "y1", " ", 
   SuperscriptBox["y2", "2"], " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{"y1", " ", 
   SuperscriptBox["y2", "3"], " ", 
   SuperscriptBox["z1", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x2", "3"], " ", 
   SuperscriptBox["z1", "3"]}], "+", 
  RowBox[{"a4", " ", "x2", " ", 
   SuperscriptBox["y2", "2"], " ", 
   SuperscriptBox["z1", "3"]}], "-", 
  RowBox[{"a3", " ", 
   SuperscriptBox["y2", "3"], " ", 
   SuperscriptBox["z1", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["x2", "2"], " ", "z2"}], "-", 
  RowBox[{"7", " ", "a2", " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["x2", "2"], " ", "z2"}], "+", 
  RowBox[{"3", " ", "a1", " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", "z2"}], "+", 
  RowBox[{"x1", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["y1", "2"], " ", "z2"}], "+", 
  RowBox[{"3", " ", "a1", " ", 
   SuperscriptBox["x1", "3"], " ", "x2", " ", "y2", " ", "z2"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "y1", " ", "y2", " ", "z2"}], 
  "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "a2", " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], "-", 
  RowBox[{"6", " ", "a4", " ", 
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", "z1", " ", "z2"}], "+", 
  RowBox[{
   SuperscriptBox["a1", "3"], " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", "z1", " ", "z2"}], "+", 
  RowBox[{"2", " ", "a1", " ", "a2", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", "z1", " ", "z2"}], "+", 
  RowBox[{"4", " ", "a3", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", "z1", " ", "z2"}], "+", 
  RowBox[{"2", " ", "a1", " ", "a2", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "y2", " ", "z1", " ", "z2"}], 
  "+", 
  RowBox[{"2", " ", "a3", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "y2", " ", "z1", " ", "z2"}], 
  "+", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "x1", " ", "x2", " ", "y1", " ", "y2", " ",
    "z1", " ", "z2"}], "+", 
  RowBox[{
  "4", " ", "a2", " ", "x1", " ", "x2", " ", "y1", " ", "y2", " ", "z1", " ", 
   "z2"}], "-", 
  RowBox[{"2", " ", "a1", " ", "a2", " ", "a3", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "a4", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
  RowBox[{"7", " ", "a2", " ", "a4", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
  RowBox[{"6", " ", "a6", " ", "x1", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "a3", " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
  RowBox[{"a2", " ", "a3", " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
  RowBox[{"2", " ", "a1", " ", "a4", " ", 
   SuperscriptBox["x2", "2"], " ", "y1", " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["a1", "2"], " ", "a3", " ", "x1", " ", "x2", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
  RowBox[{"4", " ", "a2", " ", "a3", " ", "x1", " ", "x2", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
  RowBox[{"4", " ", "a1", " ", "a4", " ", "x1", " ", "x2", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
  RowBox[{"2", " ", "a1", " ", "a3", " ", "x2", " ", "y1", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
  RowBox[{"2", " ", "a4", " ", "x2", " ", "y1", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
  RowBox[{"a2", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
  RowBox[{
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "a6", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
  RowBox[{"2", " ", "a2", " ", "a6", " ", 
   SuperscriptBox["x2", "2"], " ", 
   SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
  RowBox[{"a1", " ", 
   SuperscriptBox["a3", "2"], " ", "x2", " ", "y2", " ", 
   SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
  RowBox[{"2", " ", "a3", " ", "a4", " ", "x2", " ", "y2", " ", 
   SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
  RowBox[{"a1", " ", "a6", " ", "x2", " ", "y2", " ", 
   SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
  RowBox[{
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["x1", "3"], " ", "x2", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"a1", " ", "a3", " ", 
   SuperscriptBox["x1", "3"], " ", "x2", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"3", " ", "a4", " ", 
   SuperscriptBox["x1", "3"], " ", "x2", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"a1", " ", "a2", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "y1", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"a3", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "y1", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"a2", " ", "x1", " ", "x2", " ", 
   SuperscriptBox["y1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"a1", " ", "x2", " ", 
   SuperscriptBox["y1", "3"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"a1", " ", "a2", " ", 
   SuperscriptBox["x1", "3"], " ", "y2", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"2", " ", "a3", " ", 
   SuperscriptBox["x1", "3"], " ", "y2", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["x1", "2"], " ", "y1", " ", "y2", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"a2", " ", 
   SuperscriptBox["x1", "2"], " ", "y1", " ", "y2", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"a1", " ", "x1", " ", 
   SuperscriptBox["y1", "2"], " ", "y2", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["y1", "3"], " ", "y2", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"a1", " ", "a2", " ", "a3", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"3", " ", "a2", " ", "a4", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"3", " ", "a6", " ", 
   SuperscriptBox["x1", "2"], " ", "x2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "a3", " ", "x1", " ", "x2", " ", "y1", " ",
    "z1", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{
  "2", " ", "a2", " ", "a3", " ", "x1", " ", "x2", " ", "y1", " ", "z1", " ", 
   
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"a1", " ", "a4", " ", "x1", " ", "x2", " ", "y1", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"3", " ", "a2", " ", "a3", " ", 
   SuperscriptBox["x1", "2"], " ", "y2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"a1", " ", "a4", " ", 
   SuperscriptBox["x1", "2"], " ", "y2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{
  "5", " ", "a1", " ", "a3", " ", "x1", " ", "y1", " ", "y2", " ", "z1", " ", 
   
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"4", " ", "a4", " ", "x1", " ", "y1", " ", "y2", " ", "z1", " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"3", " ", "a1", " ", "a3", " ", "a4", " ", "x1", " ", "x2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["a4", "2"], " ", "x1", " ", "x2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"6", " ", "a2", " ", "a6", " ", "x1", " ", "x2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"a1", " ", 
   SuperscriptBox["a3", "2"], " ", "x2", " ", "y1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"a3", " ", "a4", " ", "x2", " ", "y1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"3", " ", "a1", " ", "a6", " ", "x2", " ", "y1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"2", " ", "a1", " ", 
   SuperscriptBox["a3", "2"], " ", "x1", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"a3", " ", "a4", " ", "x1", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"3", " ", "a1", " ", "a6", " ", "x1", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["a3", "2"], " ", "y1", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{"6", " ", "a6", " ", "y1", " ", "y2", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", "a4", " ", "x2", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"a1", " ", "a3", " ", "a6", " ", "x2", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{"4", " ", "a4", " ", "a6", " ", "x2", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["a3", "3"], " ", "y2", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"a2", " ", "a4", " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"2", " ", "a6", " ", 
   SuperscriptBox["x1", "3"], " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"a2", " ", "a3", " ", 
   SuperscriptBox["x1", "2"], " ", "y1", " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"a1", " ", "a4", " ", 
   SuperscriptBox["x1", "2"], " ", "y1", " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"a1", " ", "a3", " ", "x1", " ", 
   SuperscriptBox["y1", "2"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"a2", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x1", "2"], " ", "z1", " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["x1", "2"], " ", "z1", " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"2", " ", "a2", " ", "a6", " ", 
   SuperscriptBox["x1", "2"], " ", "z1", " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"a1", " ", 
   SuperscriptBox["a3", "2"], " ", "x1", " ", "y1", " ", "z1", " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"2", " ", "a3", " ", "a4", " ", "x1", " ", "y1", " ", "z1", " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"a1", " ", "a6", " ", "x1", " ", "y1", " ", "z1", " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", "a4", " ", "x1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"2", " ", "a1", " ", "a3", " ", "a6", " ", "x1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"5", " ", "a4", " ", "a6", " ", "x1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["a3", "3"], " ", "y1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "3"]}], "+", 
  RowBox[{"3", " ", "a3", " ", "a6", " ", "y1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a3", "2"], " ", "a6", " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "3"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a6", "2"], " ", 
   SuperscriptBox["z1", "3"], " ", 
   SuperscriptBox["z2", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.9500031087142563`*^9, {3.9500033531216087`*^9, 3.950003374479266*^9}, {
   3.950003486485767*^9, 3.950003533291079*^9}, 3.9500093485616083`*^9, 
   3.950009720317924*^9, {3.950009775868222*^9, 3.950009793220764*^9}, 
   3.95001086135104*^9, 3.966417430523192*^9, 3.966420501157795*^9, 
   3.96642100963097*^9},
 CellLabel->
  "Out[512]=",ExpressionUUID->"19b92b61-5088-4eb9-9b07-91d9ca524d72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ram2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ram", "//", "Factor2"}], "//", "Sqrt"}], "//", 
   "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.950009646337801*^9, 3.950009664581709*^9}},
 CellLabel->
  "In[425]:=",ExpressionUUID->"76ee631d-aa00-44e0-8d64-58830774ab46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a3", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"a1", " ", "a3", " ", 
   SuperscriptBox["x", "2"], " ", "y"}], "+", 
  RowBox[{"a4", " ", 
   SuperscriptBox["x", "2"], " ", "y"}], "+", 
  RowBox[{"a2", " ", "a3", " ", "x", " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"a1", " ", "a4", " ", "x", " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"a2", " ", "a4", " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"a6", " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"a1", " ", 
   SuperscriptBox["x", "2"], " ", "z"}], "+", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "x", " ", "y", " ", "z"}], "+", 
  RowBox[{"a1", " ", "a2", " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "+", 
  RowBox[{"a3", " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "+", 
  RowBox[{"y", " ", 
   SuperscriptBox["z", "2"]}]}]], "Output",
 CellChangeTimes->{3.950009664922063*^9, 3.966417430764429*^9, 
  3.966420501362063*^9},
 CellLabel->
  "Out[425]=",ExpressionUUID->"a9b304b9-42b4-44c5-9e50-7383ca9ecd4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PolynomialReduce", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"w", "^", "2"}], "+", 
       RowBox[{"w", " ", "ram2"}], "-", 
       RowBox[{"ram", "/", "4"}], "+", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"ram2", "^", "2"}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "->", 
         RowBox[{"inv", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"y", "->", 
         RowBox[{"inv", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"z", "->", 
         RowBox[{"inv", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ",", 
        RowBox[{"w", "->", "thirdcoord2"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"newec1", ",", "newec2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y1", ",", "y2", ",", "x1", ",", "x2", ",", "z1", ",", "z2"}], 
      "}"}]}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.950009546871676*^9, 3.950009550842802*^9}, {
   3.950009671070681*^9, 3.9500096759698067`*^9}, {3.9500097554011*^9, 
   3.950009769718391*^9}, {3.9500108071342363`*^9, 3.950010807517118*^9}, 
   3.950010849219372*^9},
 CellLabel->
  "In[514]:=",ExpressionUUID->"8330e28c-2953-4885-adc2-e934c49c5ddd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.950009677351946*^9, 3.950009724891591*^9, {3.950009758783321*^9, 
   3.950009779324423*^9}, 3.9500108087211857`*^9, {3.950010850036192*^9, 
   3.950010864908547*^9}, 3.96641743142664*^9, 3.966420501741432*^9, 
   3.966421032238721*^9},
 CellLabel->
  "Out[514]=",ExpressionUUID->"a7241c72-c5d3-4900-abaf-025fc2911c35"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"invram", "-", 
   RowBox[{"thirdcoord", "^", "2"}]}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.950002065558586*^9, 3.9500020689829893`*^9}},
 CellLabel->
  "In[428]:=",ExpressionUUID->"f237e8d1-66b4-4d38-ae34-76fe91894bc2"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{
         RowBox[{"-", "196"}], " ", 
         SuperscriptBox["x1", "6"], " ", 
         SuperscriptBox["x2", "6"]}], "-", 
       RowBox[{"28", " ", 
         SuperscriptBox["a1", "2"], " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"], " ", "z1"}], "-", 
       RowBox[{"364", " ", "a2", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "6"], " ", "z1"}], "+", 
       RowBox[{"84", " ", "a1", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"], " ", "y1", " ", "z1"}], "+", 
       RowBox[{"168", " ", "a1", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "5"], " ", "y2", " ", "z1"}], "+", 
       RowBox[{"168", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"], " ", "y1", " ", "y2", " ", "z1"}], "+", 
       RowBox[{"84", " ", 
         SuperscriptBox["x1", "5"], " ", 
         SuperscriptBox["x2", "4"], " ", 
         SuperscriptBox["y2", "2"], " ", "z1"}], "-", 
       RowBox[{
         SuperscriptBox["a1", "4"], " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"], " ", 
         SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"26", " ", 
         SuperscriptBox["a1", "2"], " ", "a2", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"], " ", 
         SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"225", " ", 
         SuperscriptBox["a2", "2"], " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"], " ", 
         SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"84", " ", "a1", " ", "a3", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"], " ", 
         SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"168", " ", "a4", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "6"], " ", 
         SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"6", " ", 
         SuperscriptBox["a1", "3"], " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"], " ", "y1", " ", 
         SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"106", " ", "a1", " ", "a2", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"], " ", "y1", " ", 
         SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"84", " ", "a3", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "6"], " ", "y1", " ", 
         SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"9", " ", 
         SuperscriptBox["a1", "2"], " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "6"], " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"27", " ", 
         SuperscriptBox["x2", "6"], " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"12", " ", 
         SuperscriptBox["a1", "3"], " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"], " ", "y2", " ", 
         SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"240", " ", "a1", " ", "a2", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"], " ", "y2", " ", 
         SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"84", " ", "a3", " ", 
         SuperscriptBox["x1", "4"], " ", 
         SuperscriptBox["x2", "5"], " ", "y2", " ", 
         SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"52", " ", 
         SuperscriptBox["a1", "2"], " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"], " ", "y1", " ", "y2", " ", 
         SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"212", " ", "a2", " ", 
         SuperscriptBox["x1", "3"], " ", 
         SuperscriptBox["x2", "5"], " ", "y1", " ", "y2", " ", 
         SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"36", " ", "a1", " ", 
         SuperscriptBox["x1", "2"], " ", 
         SuperscriptBox["x2", "5"], " ", 
         SuperscriptBox["y1", "2"], " ", "y2", " ", 
         SuperscriptBox["z1", "2"]}], "+", 
       TemplateBox[{"5013"}, "OutputSizeLimit`Skeleton"], "+", 
       RowBox[{"8", " ", 
         SuperscriptBox["a3", "5"], " ", "a4", " ", "x1", " ", "y1", " ", 
         SuperscriptBox["z1", "4"], " ", 
         SuperscriptBox["z2", "6"]}], "+", 
       RowBox[{"28", " ", "a1", " ", 
         SuperscriptBox["a3", "4"], " ", "a6", " ", "x1", " ", "y1", " ", 
         SuperscriptBox["z1", "4"], " ", 
         SuperscriptBox["z2", "6"]}], "+", 
       RowBox[{"80", " ", 
         SuperscriptBox["a3", "3"], " ", "a4", " ", "a6", " ", "x1", " ", 
         "y1", " ", 
         SuperscriptBox["z1", "4"], " ", 
         SuperscriptBox["z2", "6"]}], "+", 
       RowBox[{"50", " ", "a1", " ", 
         SuperscriptBox["a3", "2"], " ", 
         SuperscriptBox["a6", "2"], " ", "x1", " ", "y1", " ", 
         SuperscriptBox["z1", "4"], " ", 
         SuperscriptBox["z2", "6"]}], "+", 
       RowBox[{"118", " ", "a3", " ", "a4", " ", 
         SuperscriptBox["a6", "2"], " ", "x1", " ", "y1", " ", 
         SuperscriptBox["z1", "4"], " ", 
         SuperscriptBox["z2", "6"]}], "-", 
       RowBox[{"4", " ", 
         SuperscriptBox["a3", "6"], " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["z1", "4"], " ", 
         SuperscriptBox["z2", "6"]}], "-", 
       RowBox[{"12", " ", 
         SuperscriptBox["a3", "4"], " ", "a6", " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["z1", "4"], " ", 
         SuperscriptBox["z2", "6"]}], "-", 
       RowBox[{"9", " ", 
         SuperscriptBox["a3", "2"], " ", 
         SuperscriptBox["a6", "2"], " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["z1", "4"], " ", 
         SuperscriptBox["z2", "6"]}], "-", 
       RowBox[{"16", " ", 
         SuperscriptBox["a3", "4"], " ", "a4", " ", "a6", " ", "x1", " ", 
         SuperscriptBox["z1", "5"], " ", 
         SuperscriptBox["z2", "6"]}], "-", 
       RowBox[{"24", " ", "a1", " ", 
         SuperscriptBox["a3", "3"], " ", 
         SuperscriptBox["a6", "2"], " ", "x1", " ", 
         SuperscriptBox["z1", "5"], " ", 
         SuperscriptBox["z2", "6"]}], "-", 
       RowBox[{"104", " ", 
         SuperscriptBox["a3", "2"], " ", "a4", " ", 
         SuperscriptBox["a6", "2"], " ", "x1", " ", 
         SuperscriptBox["z1", "5"], " ", 
         SuperscriptBox["z2", "6"]}], "-", 
       RowBox[{"48", " ", "a1", " ", "a3", " ", 
         SuperscriptBox["a6", "3"], " ", "x1", " ", 
         SuperscriptBox["z1", "5"], " ", 
         SuperscriptBox["z2", "6"]}], "-", 
       RowBox[{"144", " ", "a4", " ", 
         SuperscriptBox["a6", "3"], " ", "x1", " ", 
         SuperscriptBox["z1", "5"], " ", 
         SuperscriptBox["z2", "6"]}], "+", 
       RowBox[{"16", " ", 
         SuperscriptBox["a3", "5"], " ", "a6", " ", "y1", " ", 
         SuperscriptBox["z1", "5"], " ", 
         SuperscriptBox["z2", "6"]}], "+", 
       RowBox[{"56", " ", 
         SuperscriptBox["a3", "3"], " ", 
         SuperscriptBox["a6", "2"], " ", "y1", " ", 
         SuperscriptBox["z1", "5"], " ", 
         SuperscriptBox["z2", "6"]}], "+", 
       RowBox[{"48", " ", "a3", " ", 
         SuperscriptBox["a6", "3"], " ", "y1", " ", 
         SuperscriptBox["z1", "5"], " ", 
         SuperscriptBox["z2", "6"]}], "-", 
       RowBox[{"16", " ", 
         SuperscriptBox["a3", "4"], " ", 
         SuperscriptBox["a6", "2"], " ", 
         SuperscriptBox["z1", "6"], " ", 
         SuperscriptBox["z2", "6"]}], "-", 
       RowBox[{"64", " ", 
         SuperscriptBox["a3", "2"], " ", 
         SuperscriptBox["a6", "3"], " ", 
         SuperscriptBox["z1", "6"], " ", 
         SuperscriptBox["z2", "6"]}], "-", 
       RowBox[{"64", " ", 
         SuperscriptBox["a6", "4"], " ", 
         SuperscriptBox["z1", "6"], " ", 
         SuperscriptBox["z2", "6"]}]}], Short[#, 8]& ], "line" -> 428, 
   "sessionID" -> 34101152777688878192, "byteCount" -> 1412280, "size" -> 8, 
   "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.950002066222062*^9, 3.950002069421755*^9}, 
   3.966417431643546*^9, 3.966420501933957*^9},
 CellLabel->
  "Out[428]=",ExpressionUUID->"c6125a36-3c8f-4267-9678-242b80efc8c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PolynomialReduce", "[", 
    RowBox[{
     RowBox[{"invram", "-", 
      RowBox[{"thirdcoord", "^", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"newec1", ",", "newec2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y1", ",", "y2", ",", "x1", ",", "x2", ",", "z1", ",", "z2"}], 
      "}"}]}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.9500020363641148`*^9, 3.9500020931306047`*^9}},
 CellLabel->
  "In[429]:=",ExpressionUUID->"62cc9067-83a8-4f4b-b45c-f7d6aaf38296"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.950002039329628*^9, 3.950002048037839*^9}, {
   3.950002087973176*^9, 3.950002093880252*^9}, 3.96641743217104*^9, 
   3.966420502376899*^9},
 CellLabel->
  "Out[429]=",ExpressionUUID->"71c6f506-d745-47c7-90af-512944b18371"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ram", "//", "Factor2"}]], "Input",
 CellChangeTimes->{{3.9500021016121902`*^9, 3.950002111613763*^9}},
 CellLabel->
  "In[430]:=",ExpressionUUID->"6583ba38-cbd0-42d9-9533-d30c3dd4ac43"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{
    RowBox[{"a3", " ", 
     SuperscriptBox["x", "3"]}], "+", 
    RowBox[{"a1", " ", "a3", " ", 
     SuperscriptBox["x", "2"], " ", "y"}], "+", 
    RowBox[{"a4", " ", 
     SuperscriptBox["x", "2"], " ", "y"}], "+", 
    RowBox[{"a2", " ", "a3", " ", "x", " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{"a1", " ", "a4", " ", "x", " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{"a2", " ", "a4", " ", 
     SuperscriptBox["y", "3"]}], "+", 
    RowBox[{"a6", " ", 
     SuperscriptBox["y", "3"]}], "+", 
    RowBox[{"a1", " ", 
     SuperscriptBox["x", "2"], " ", "z"}], "+", 
    RowBox[{
     SuperscriptBox["a1", "2"], " ", "x", " ", "y", " ", "z"}], "+", 
    RowBox[{"a1", " ", "a2", " ", 
     SuperscriptBox["y", "2"], " ", "z"}], "+", 
    RowBox[{"a3", " ", 
     SuperscriptBox["y", "2"], " ", "z"}], "+", 
    RowBox[{"y", " ", 
     SuperscriptBox["z", "2"]}]}], ")"}], "2"]], "Output",
 CellChangeTimes->{{3.9500021039698687`*^9, 3.950002111847464*^9}, 
   3.966417432226276*^9, 3.966420502410325*^9},
 CellLabel->
  "Out[430]=",ExpressionUUID->"36bf32ab-9aad-469e-80cb-2d956d0a6d03"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"thirdcoord", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "->", "x2"}], ",", 
      RowBox[{"y1", "->", "y2"}], ",", 
      RowBox[{"z1", "->", "z2"}], ",", 
      RowBox[{"x2", "->", "x1"}], ",", 
      RowBox[{"y2", "->", "y1"}], ",", 
      RowBox[{"z2", "->", "z1"}]}], "}"}]}], ")"}], "-", 
  "thirdcoord"}]], "Input",
 CellChangeTimes->{{3.950002942232181*^9, 3.9500029930170593`*^9}},
 CellLabel->
  "In[431]:=",ExpressionUUID->"f07519b3-d459-4097-abdd-b6cd0cc14316"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.950002946788352*^9, {3.950002985724873*^9, 3.95000299345709*^9}, 
   3.9664174322713757`*^9, 3.96642050245052*^9},
 CellLabel->
  "Out[431]=",ExpressionUUID->"77dad581-b49c-4e0b-897e-38ec8e4c3b1e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hyp", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"y1", "->", 
     RowBox[{
      RowBox[{"-", "y1"}], "-", 
      RowBox[{"a1", " ", "x1"}], "-", 
      RowBox[{"a3", " ", "z1"}]}]}], ",", 
    RowBox[{"y2", "->", 
     RowBox[{
      RowBox[{"-", "y2"}], "-", 
      RowBox[{"a1", " ", "x2"}], "-", 
      RowBox[{"a3", " ", "z2"}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.950101591438396*^9, 3.9501016187056303`*^9}},
 CellLabel->
  "In[435]:=",ExpressionUUID->"112fd60d-49df-4700-bba6-35c80a8dac49"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"y1", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a1"}], " ", "x1"}], "-", "y1", "-", 
     RowBox[{"a3", " ", "z1"}]}]}], ",", 
   RowBox[{"y2", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a1"}], " ", "x2"}], "-", "y2", "-", 
     RowBox[{"a3", " ", "z2"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.950101619200001*^9, 3.9664174325230513`*^9, 
  3.966420502690785*^9},
 CellLabel->
  "Out[435]=",ExpressionUUID->"67e4d40f-426c-4df8-a2b9-14db275e5268"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mateff", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "a1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "a3", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.950248147104095*^9, 3.9502481486049623`*^9}},
 CellLabel->
  "In[442]:=",ExpressionUUID->"456b1d06-2848-4ab4-844b-09b9f7be9e85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "a1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "a3", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.950248148940587*^9, 3.9664174328570843`*^9, 
  3.966420502966484*^9},
 CellLabel->
  "Out[442]=",ExpressionUUID->"82356f60-0345-4961-ab78-a84321387464"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ram6ac", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a2", "2"]}], " ", 
       SuperscriptBox["a4", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a4", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a2", "3"], " ", "a6"}], "-", 
      RowBox[{"18", " ", "a2", " ", "a4", " ", "a6"}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["a6", "2"]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", "^", "6"}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "*", "a1", "*", 
           RowBox[{"a2", "^", "2"}], "*", "a4"}], "-", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", "a6"}], "+", 
          RowBox[{"3", "*", "a1", "*", 
           RowBox[{"a4", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"a2", "^", "3"}], "*", "a3"}], "-", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", "a2", "*", "a3", "*", "a4"}], "+", 
          RowBox[{
           RowBox[{"27", "/", "2"}], "*", "a3", "*", "a6"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", 
           RowBox[{"a4", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
          RowBox[{"a4", "^", "3"}], "+", 
          RowBox[{
           RowBox[{"27", "/", "4"}], "*", 
           RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
       RowBox[{"a", "^", "5"}], "*", "b"}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "*", 
           RowBox[{"a1", "^", "2"}], "*", 
           RowBox[{"a2", "^", "2"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"a1", "^", "2"}], "*", "a4"}], "-", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", "a3"}], "-", 
          RowBox[{"a2", "^", "3"}], "+", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4"}], "+", 
          RowBox[{
           RowBox[{"27", "/", "4"}], "*", 
           RowBox[{"a3", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"27", "/", "2"}], "*", "a6"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", 
           RowBox[{"a4", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
          RowBox[{"a4", "^", "3"}], "+", 
          RowBox[{
           RowBox[{"27", "/", "4"}], "*", 
           RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
       RowBox[{"a", "^", "4"}], "*", 
       RowBox[{"b", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a1", "^", "3"}], "+", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2"}], "-", 
          RowBox[{
           RowBox[{"27", "/", "2"}], "*", "a3"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", 
           RowBox[{"a4", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
          RowBox[{"a4", "^", "3"}], "+", 
          RowBox[{
           RowBox[{"27", "/", "4"}], "*", 
           RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
       RowBox[{"a", "^", "3"}], "*", 
       RowBox[{"b", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"27", "/", "4"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", 
           RowBox[{"a4", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
          RowBox[{"a4", "^", "3"}], "+", 
          RowBox[{
           RowBox[{"27", "/", "4"}], "*", 
           RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"b", "^", "4"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "*", 
           RowBox[{"a1", "^", "2"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", "a6"}], "+", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", 
           RowBox[{"a1", "^", "2"}], "*", "a2", "*", 
           RowBox[{"a4", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", 
           RowBox[{"a1", "^", "2"}], "*", "a4", "*", "a6"}], "+", 
          RowBox[{"a1", "*", 
           RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "+", 
          RowBox[{"9", "*", "a1", "*", "a2", "*", "a3", "*", "a6"}], "-", 
          RowBox[{"6", "*", "a1", "*", "a3", "*", 
           RowBox[{"a4", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"a2", "^", "3"}], "*", 
           RowBox[{"a3", "^", "2"}]}], "-", 
          RowBox[{"12", "*", 
           RowBox[{"a2", "^", "3"}], "*", "a6"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"a2", "^", "2"}], "*", 
           RowBox[{"a4", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", "a2", "*", 
           RowBox[{"a3", "^", "2"}], "*", "a4"}], "+", 
          RowBox[{"54", "*", "a2", "*", "a4", "*", "a6"}], "-", 
          RowBox[{
           RowBox[{"27", "/", "2"}], "*", 
           RowBox[{"a3", "^", "2"}], "*", "a6"}], "-", 
          RowBox[{"12", "*", 
           RowBox[{"a4", "^", "3"}]}], "-", 
          RowBox[{"81", "*", 
           RowBox[{"a6", "^", "2"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", 
           RowBox[{"a4", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
          RowBox[{"a4", "^", "3"}], "+", 
          RowBox[{
           RowBox[{"27", "/", "4"}], "*", 
           RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
       RowBox[{"a", "^", "4"}], "*", "c"}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"a1", "^", "3"}], "*", "a2", "*", "a4"}], "+", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", 
           RowBox[{"a1", "^", "3"}], "*", "a6"}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"a1", "^", "2"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", "a3"}], "-", 
          RowBox[{
           RowBox[{"15", "/", "2"}], "*", 
           RowBox[{"a1", "^", "2"}], "*", "a3", "*", "a4"}], "+", 
          RowBox[{"4", "*", "a1", "*", 
           RowBox[{"a2", "^", "2"}], "*", "a4"}], "+", 
          RowBox[{
           RowBox[{"27", "/", "2"}], "*", "a1", "*", "a2", "*", 
           RowBox[{"a3", "^", "2"}]}], "+", 
          RowBox[{"36", "*", "a1", "*", "a2", "*", "a6"}], "-", 
          RowBox[{"24", "*", "a1", "*", 
           RowBox[{"a4", "^", "2"}]}], "-", 
          RowBox[{"8", "*", 
           RowBox[{"a2", "^", "3"}], "*", "a3"}], "+", 
          RowBox[{"36", "*", "a2", "*", "a3", "*", "a4"}], "-", 
          RowBox[{
           RowBox[{"27", "/", "2"}], "*", 
           RowBox[{"a3", "^", "3"}]}], "-", 
          RowBox[{"108", "*", "a3", "*", "a6"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", 
           RowBox[{"a4", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
          RowBox[{"a4", "^", "3"}], "+", 
          RowBox[{
           RowBox[{"27", "/", "4"}], "*", 
           RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
       RowBox[{"a", "^", "3"}], "*", "b", "*", "c"}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", 
           RowBox[{"a1", "^", "4"}], "*", "a2"}], "-", 
          RowBox[{
           RowBox[{"3", "/", "2"}], "*", 
           RowBox[{"a1", "^", "3"}], "*", "a3"}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"a1", "^", "2"}], "*", 
           RowBox[{"a2", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"33", "/", "2"}], "*", 
           RowBox[{"a1", "^", "2"}], "*", "a4"}], "+", 
          RowBox[{"9", "*", "a1", "*", "a2", "*", "a3"}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"a2", "^", "3"}]}], "-", 
          RowBox[{"36", "*", "a2", "*", "a4"}], "-", 
          RowBox[{
           RowBox[{"27", "/", "2"}], "*", 
           RowBox[{"a3", "^", "2"}]}], "+", 
          RowBox[{"108", "*", "a6"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", 
           RowBox[{"a4", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
          RowBox[{"a4", "^", "3"}], "+", 
          RowBox[{
           RowBox[{"27", "/", "4"}], "*", 
           RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"b", "^", "2"}], "*", "c"}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], "/", "2"}], "*", 
           RowBox[{"a1", "^", "3"}]}], "-", 
          RowBox[{"18", "*", "a1", "*", "a2"}], "+", 
          RowBox[{"54", "*", "a3"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", 
           RowBox[{"a4", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
          RowBox[{"a4", "^", "3"}], "+", 
          RowBox[{
           RowBox[{"27", "/", "4"}], "*", 
           RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", "a", "*", 
       RowBox[{"b", "^", "3"}], "*", "c"}], "-", 
      RowBox[{
       RowBox[{"27", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", 
           RowBox[{"a4", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
          RowBox[{"a4", "^", "3"}], "+", 
          RowBox[{
           RowBox[{"27", "/", "4"}], "*", 
           RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
       RowBox[{"b", "^", "4"}], "*", "c"}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", "*", 
           RowBox[{"a1", "^", "4"}], "*", "a2", "*", "a6"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"a1", "^", "4"}], "*", 
           RowBox[{"a4", "^", "2"}]}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"a1", "^", "3"}], "*", "a2", "*", "a3", "*", "a4"}], "-", 
          RowBox[{"9", "*", 
           RowBox[{"a1", "^", "3"}], "*", "a3", "*", "a6"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"a1", "^", "2"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", 
           RowBox[{"a3", "^", "2"}]}], "+", 
          RowBox[{"24", "*", 
           RowBox[{"a1", "^", "2"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", "a6"}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"a1", "^", "2"}], "*", "a2", "*", 
           RowBox[{"a4", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"15", "/", "2"}], "*", 
           RowBox[{"a1", "^", "2"}], "*", 
           RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
          RowBox[{"36", "*", 
           RowBox[{"a1", "^", "2"}], "*", "a4", "*", "a6"}], "-", 
          RowBox[{"8", "*", "a1", "*", 
           RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "-", 
          RowBox[{"9", "*", "a1", "*", "a2", "*", 
           RowBox[{"a3", "^", "3"}]}], "-", 
          RowBox[{"72", "*", "a1", "*", "a2", "*", "a3", "*", "a6"}], "+", 
          RowBox[{"48", "*", "a1", "*", "a3", "*", 
           RowBox[{"a4", "^", "2"}]}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"a2", "^", "3"}], "*", 
           RowBox[{"a3", "^", "2"}]}], "+", 
          RowBox[{"48", "*", 
           RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
          RowBox[{"12", "*", 
           RowBox[{"a2", "^", "2"}], "*", 
           RowBox[{"a4", "^", "2"}]}], "-", 
          RowBox[{"36", "*", "a2", "*", 
           RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
          RowBox[{"216", "*", "a2", "*", "a4", "*", "a6"}], "+", 
          RowBox[{
           RowBox[{"27", "/", "4"}], "*", 
           RowBox[{"a3", "^", "4"}]}], "+", 
          RowBox[{"108", "*", 
           RowBox[{"a3", "^", "2"}], "*", "a6"}], "+", 
          RowBox[{"48", "*", 
           RowBox[{"a4", "^", "3"}]}], "+", 
          RowBox[{"324", "*", 
           RowBox[{"a6", "^", "2"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", 
           RowBox[{"a4", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
          RowBox[{"a4", "^", "3"}], "+", 
          RowBox[{
           RowBox[{"27", "/", "4"}], "*", 
           RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"c", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "*", 
           RowBox[{"a1", "^", "5"}], "*", "a4"}], "+", 
          RowBox[{
           RowBox[{"a1", "^", "4"}], "*", "a2", "*", "a3"}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"a1", "^", "3"}], "*", "a2", "*", "a4"}], "-", 
          RowBox[{
           RowBox[{"3", "/", "2"}], "*", 
           RowBox[{"a1", "^", "3"}], "*", 
           RowBox[{"a3", "^", "2"}]}], "-", 
          RowBox[{"18", "*", 
           RowBox[{"a1", "^", "3"}], "*", "a6"}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"a1", "^", "2"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", "a3"}], "+", 
          RowBox[{"30", "*", 
           RowBox[{"a1", "^", "2"}], "*", "a3", "*", "a4"}], "-", 
          RowBox[{"8", "*", "a1", "*", 
           RowBox[{"a2", "^", "2"}], "*", "a4"}], "-", 
          RowBox[{"54", "*", "a1", "*", "a2", "*", 
           RowBox[{"a3", "^", "2"}]}], "-", 
          RowBox[{"72", "*", "a1", "*", "a2", "*", "a6"}], "+", 
          RowBox[{"48", "*", "a1", "*", 
           RowBox[{"a4", "^", "2"}]}], "+", 
          RowBox[{"16", "*", 
           RowBox[{"a2", "^", "3"}], "*", "a3"}], "-", 
          RowBox[{"72", "*", "a2", "*", "a3", "*", "a4"}], "+", 
          RowBox[{"54", "*", 
           RowBox[{"a3", "^", "3"}]}], "+", 
          RowBox[{"216", "*", "a3", "*", "a6"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", 
           RowBox[{"a4", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
          RowBox[{"a4", "^", "3"}], "+", 
          RowBox[{
           RowBox[{"27", "/", "4"}], "*", 
           RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", "a", "*", "b", "*", 
       RowBox[{"c", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "*", 
           RowBox[{"a1", "^", "6"}]}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"a1", "^", "4"}], "*", "a2"}], "+", 
          RowBox[{"9", "*", 
           RowBox[{"a1", "^", "3"}], "*", "a3"}], "-", 
          RowBox[{"12", "*", 
           RowBox[{"a1", "^", "2"}], "*", 
           RowBox[{"a2", "^", "2"}]}], "+", 
          RowBox[{"18", "*", 
           RowBox[{"a1", "^", "2"}], "*", "a4"}], "+", 
          RowBox[{"36", "*", "a1", "*", "a2", "*", "a3"}], "-", 
          RowBox[{"16", "*", 
           RowBox[{"a2", "^", "3"}]}], "+", 
          RowBox[{"72", "*", "a2", "*", "a4"}], "-", 
          RowBox[{"54", "*", 
           RowBox[{"a3", "^", "2"}]}], "-", 
          RowBox[{"216", "*", "a6"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", 
           RowBox[{"a4", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
          RowBox[{"a4", "^", "3"}], "+", 
          RowBox[{
           RowBox[{"27", "/", "4"}], "*", 
           RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
       RowBox[{"b", "^", "2"}], "*", 
       RowBox[{"c", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"a1", "^", "6"}]}], "*", "a6"}], "+", 
          RowBox[{
           RowBox[{"a1", "^", "5"}], "*", "a3", "*", "a4"}], "-", 
          RowBox[{
           RowBox[{"a1", "^", "4"}], "*", "a2", "*", 
           RowBox[{"a3", "^", "2"}]}], "-", 
          RowBox[{"12", "*", 
           RowBox[{"a1", "^", "4"}], "*", "a2", "*", "a6"}], "+", 
          RowBox[{
           RowBox[{"a1", "^", "4"}], "*", 
           RowBox[{"a4", "^", "2"}]}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"a1", "^", "3"}], "*", "a2", "*", "a3", "*", "a4"}], "+", 
          RowBox[{
           RowBox[{"a1", "^", "3"}], "*", 
           RowBox[{"a3", "^", "3"}]}], "+", 
          RowBox[{"36", "*", 
           RowBox[{"a1", "^", "3"}], "*", "a3", "*", "a6"}], "-", 
          RowBox[{"8", "*", 
           RowBox[{"a1", "^", "2"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", 
           RowBox[{"a3", "^", "2"}]}], "-", 
          RowBox[{"48", "*", 
           RowBox[{"a1", "^", "2"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", "a6"}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"a1", "^", "2"}], "*", "a2", "*", 
           RowBox[{"a4", "^", "2"}]}], "-", 
          RowBox[{"30", "*", 
           RowBox[{"a1", "^", "2"}], "*", 
           RowBox[{"a3", "^", "2"}], "*", "a4"}], "+", 
          RowBox[{"72", "*", 
           RowBox[{"a1", "^", "2"}], "*", "a4", "*", "a6"}], "+", 
          RowBox[{"16", "*", "a1", "*", 
           RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "+", 
          RowBox[{"36", "*", "a1", "*", "a2", "*", 
           RowBox[{"a3", "^", "3"}]}], "+", 
          RowBox[{"144", "*", "a1", "*", "a2", "*", "a3", "*", "a6"}], "-", 
          RowBox[{"96", "*", "a1", "*", "a3", "*", 
           RowBox[{"a4", "^", "2"}]}], "-", 
          RowBox[{"16", "*", 
           RowBox[{"a2", "^", "3"}], "*", 
           RowBox[{"a3", "^", "2"}]}], "-", 
          RowBox[{"64", "*", 
           RowBox[{"a2", "^", "3"}], "*", "a6"}], "+", 
          RowBox[{"16", "*", 
           RowBox[{"a2", "^", "2"}], "*", 
           RowBox[{"a4", "^", "2"}]}], "+", 
          RowBox[{"72", "*", "a2", "*", 
           RowBox[{"a3", "^", "2"}], "*", "a4"}], "+", 
          RowBox[{"288", "*", "a2", "*", "a4", "*", "a6"}], "-", 
          RowBox[{"27", "*", 
           RowBox[{"a3", "^", "4"}]}], "-", 
          RowBox[{"216", "*", 
           RowBox[{"a3", "^", "2"}], "*", "a6"}], "-", 
          RowBox[{"64", "*", 
           RowBox[{"a4", "^", "3"}]}], "-", 
          RowBox[{"432", "*", 
           RowBox[{"a6", "^", "2"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"a2", "^", "2"}], "*", 
           RowBox[{"a4", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
          RowBox[{"a4", "^", "3"}], "+", 
          RowBox[{
           RowBox[{"27", "/", "4"}], "*", 
           RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
       RowBox[{"c", "^", "3"}]}]}], ")"}]}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.950249222314385*^9, 3.950249277398522*^9}, {
  3.950249372170081*^9, 3.950249399548654*^9}},
 CellLabel->
  "In[477]:=",ExpressionUUID->"2f7d2596-d37c-4de1-b1ea-e36d1630185c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["a", "6"]}], " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["a4", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a4", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a2", "3"], " ", "a6"}], "-", 
  RowBox[{"18", " ", 
   SuperscriptBox["a", "6"], " ", "a2", " ", "a4", " ", "a6"}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["a6", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "5"], " ", 
   SuperscriptBox["a2", "3"], " ", "a3", " ", "b"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a", "5"], " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a4", " ", "b"}], "-", 
  RowBox[{"18", " ", 
   SuperscriptBox["a", "5"], " ", "a2", " ", "a3", " ", "a4", " ", "b"}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["a", "5"], " ", "a1", " ", 
   SuperscriptBox["a4", "2"], " ", "b"}], "-", 
  RowBox[{"18", " ", 
   SuperscriptBox["a", "5"], " ", "a1", " ", "a2", " ", "a6", " ", "b"}], "+", 
  RowBox[{"54", " ", 
   SuperscriptBox["a", "5"], " ", "a3", " ", "a6", " ", "b"}], "-", 
  RowBox[{
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["b", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a2", "3"], " ", 
   SuperscriptBox["b", "2"]}], "-", 
  RowBox[{"18", " ", 
   SuperscriptBox["a", "4"], " ", "a1", " ", "a2", " ", "a3", " ", 
   SuperscriptBox["b", "2"]}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["b", "2"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", 
   SuperscriptBox["b", "2"]}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["a", "4"], " ", "a2", " ", "a4", " ", 
   SuperscriptBox["b", "2"]}], "-", 
  RowBox[{"54", " ", 
   SuperscriptBox["a", "4"], " ", "a6", " ", 
   SuperscriptBox["b", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["b", "3"]}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["a", "3"], " ", "a1", " ", "a2", " ", 
   SuperscriptBox["b", "3"]}], "-", 
  RowBox[{"54", " ", 
   SuperscriptBox["a", "3"], " ", "a3", " ", 
   SuperscriptBox["b", "3"]}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["b", "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a2", "3"], " ", 
   SuperscriptBox["a3", "2"], " ", "c"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "4"], " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", "a4", " ", "c"}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["a", "4"], " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", "a4", " ", "c"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a1", "2"], " ", "a2", " ", 
   SuperscriptBox["a4", "2"], " ", "c"}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["a4", "2"], " ", "c"}], "-", 
  RowBox[{"24", " ", 
   SuperscriptBox["a", "4"], " ", "a1", " ", "a3", " ", 
   SuperscriptBox["a4", "2"], " ", "c"}], "-", 
  RowBox[{"48", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a4", "3"], " ", "c"}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", "a6", " ", "c"}], "-", 
  RowBox[{"48", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a2", "3"], " ", "a6", " ", "c"}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["a", "4"], " ", "a1", " ", "a2", " ", "a3", " ", "a6", " ", 
   "c"}], "-", 
  RowBox[{"54", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a3", "2"], " ", "a6", " ", "c"}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", "a6", " ", "c"}], "+", 
  RowBox[{"216", " ", 
   SuperscriptBox["a", "4"], " ", "a2", " ", "a4", " ", "a6", " ", "c"}], "-", 
  RowBox[{"324", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["a6", "2"], " ", "c"}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", "b", " ", "c"}], "-", 
  RowBox[{"32", " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["a2", "3"], " ", "a3", " ", "b", " ", "c"}], "+", 
  RowBox[{"54", " ", 
   SuperscriptBox["a", "3"], " ", "a1", " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", "b", " ", "c"}], "-", 
  RowBox[{"54", " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["a3", "3"], " ", "b", " ", "c"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["a1", "3"], " ", "a2", " ", "a4", " ", "b", " ", "c"}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["a", "3"], " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a4", " ", "b", " ", "c"}], "-", 
  RowBox[{"30", " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["a1", "2"], " ", "a3", " ", "a4", " ", "b", " ", "c"}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["a", "3"], " ", "a2", " ", "a3", " ", "a4", " ", "b", " ", 
   "c"}], "-", 
  RowBox[{"96", " ", 
   SuperscriptBox["a", "3"], " ", "a1", " ", 
   SuperscriptBox["a4", "2"], " ", "b", " ", "c"}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["a1", "3"], " ", "a6", " ", "b", " ", "c"}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["a", "3"], " ", "a1", " ", "a2", " ", "a6", " ", "b", " ", 
   "c"}], "-", 
  RowBox[{"432", " ", 
   SuperscriptBox["a", "3"], " ", "a3", " ", "a6", " ", "b", " ", "c"}], "+", 
  
  RowBox[{"2", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "4"], " ", "a2", " ", 
   SuperscriptBox["b", "2"], " ", "c"}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["b", "2"], " ", "c"}], "+", 
  RowBox[{"32", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a2", "3"], " ", 
   SuperscriptBox["b", "2"], " ", "c"}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "3"], " ", "a3", " ", 
   SuperscriptBox["b", "2"], " ", "c"}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["a", "2"], " ", "a1", " ", "a2", " ", "a3", " ", 
   SuperscriptBox["b", "2"], " ", "c"}], "-", 
  RowBox[{"54", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["b", "2"], " ", "c"}], "-", 
  RowBox[{"66", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", 
   SuperscriptBox["b", "2"], " ", "c"}], "-", 
  RowBox[{"144", " ", 
   SuperscriptBox["a", "2"], " ", "a2", " ", "a4", " ", 
   SuperscriptBox["b", "2"], " ", "c"}], "+", 
  RowBox[{"432", " ", 
   SuperscriptBox["a", "2"], " ", "a6", " ", 
   SuperscriptBox["b", "2"], " ", "c"}], "-", 
  RowBox[{"18", " ", "a", " ", 
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["b", "3"], " ", "c"}], "-", 
  RowBox[{"72", " ", "a", " ", "a1", " ", "a2", " ", 
   SuperscriptBox["b", "3"], " ", "c"}], "+", 
  RowBox[{"216", " ", "a", " ", "a3", " ", 
   SuperscriptBox["b", "3"], " ", "c"}], "-", 
  RowBox[{"108", " ", 
   SuperscriptBox["b", "4"], " ", "c"}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"32", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a2", "3"], " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"36", " ", 
   SuperscriptBox["a", "2"], " ", "a1", " ", "a2", " ", 
   SuperscriptBox["a3", "3"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a3", "4"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "3"], " ", "a2", " ", "a3", " ", "a4", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"32", " ", 
   SuperscriptBox["a", "2"], " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", "a4", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"30", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a3", "2"], " ", "a4", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"144", " ", 
   SuperscriptBox["a", "2"], " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", "a4", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "4"], " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"16", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "2"], " ", "a2", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"48", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"192", " ", 
   SuperscriptBox["a", "2"], " ", "a1", " ", "a3", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"192", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a4", "3"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "4"], " ", "a2", " ", "a6", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", "a6", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"192", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a2", "3"], " ", "a6", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"36", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "3"], " ", "a3", " ", "a6", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"288", " ", 
   SuperscriptBox["a", "2"], " ", "a1", " ", "a2", " ", "a3", " ", "a6", " ", 
   
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"432", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a3", "2"], " ", "a6", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"144", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", "a6", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"864", " ", 
   SuperscriptBox["a", "2"], " ", "a2", " ", "a4", " ", "a6", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"1296", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["a6", "2"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"4", " ", "a", " ", 
   SuperscriptBox["a1", "4"], " ", "a2", " ", "a3", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"32", " ", "a", " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"64", " ", "a", " ", 
   SuperscriptBox["a2", "3"], " ", "a3", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"6", " ", "a", " ", 
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["a3", "2"], " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"216", " ", "a", " ", "a1", " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"216", " ", "a", " ", 
   SuperscriptBox["a3", "3"], " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"2", " ", "a", " ", 
   SuperscriptBox["a1", "5"], " ", "a4", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"16", " ", "a", " ", 
   SuperscriptBox["a1", "3"], " ", "a2", " ", "a4", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"32", " ", "a", " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a4", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"120", " ", "a", " ", 
   SuperscriptBox["a1", "2"], " ", "a3", " ", "a4", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"288", " ", "a", " ", "a2", " ", "a3", " ", "a4", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"192", " ", "a", " ", "a1", " ", 
   SuperscriptBox["a4", "2"], " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"72", " ", "a", " ", 
   SuperscriptBox["a1", "3"], " ", "a6", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"288", " ", "a", " ", "a1", " ", "a2", " ", "a6", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"864", " ", "a", " ", "a3", " ", "a6", " ", "b", " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "6"], " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["a1", "4"], " ", "a2", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"48", " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"64", " ", 
   SuperscriptBox["a2", "3"], " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["a1", "3"], " ", "a3", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"144", " ", "a1", " ", "a2", " ", "a3", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"216", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"]}], "+", 
  RowBox[{"288", " ", "a2", " ", "a4", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"864", " ", "a6", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["c", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a1", "4"], " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"32", " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"64", " ", 
   SuperscriptBox["a2", "3"], " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["a3", "3"], " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"144", " ", "a1", " ", "a2", " ", 
   SuperscriptBox["a3", "3"], " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"108", " ", 
   SuperscriptBox["a3", "4"], " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a1", "5"], " ", "a3", " ", "a4", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"32", " ", 
   SuperscriptBox["a1", "3"], " ", "a2", " ", "a3", " ", "a4", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"64", " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", "a4", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"120", " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a3", "2"], " ", "a4", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"288", " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", "a4", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a1", "4"], " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"32", " ", 
   SuperscriptBox["a1", "2"], " ", "a2", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"64", " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"384", " ", "a1", " ", "a3", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"256", " ", 
   SuperscriptBox["a4", "3"], " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a1", "6"], " ", "a6", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"48", " ", 
   SuperscriptBox["a1", "4"], " ", "a2", " ", "a6", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"192", " ", 
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", "a6", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"256", " ", 
   SuperscriptBox["a2", "3"], " ", "a6", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["a1", "3"], " ", "a3", " ", "a6", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"576", " ", "a1", " ", "a2", " ", "a3", " ", "a6", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"864", " ", 
   SuperscriptBox["a3", "2"], " ", "a6", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", "a6", " ", 
   SuperscriptBox["c", "3"]}], "+", 
  RowBox[{"1152", " ", "a2", " ", "a4", " ", "a6", " ", 
   SuperscriptBox["c", "3"]}], "-", 
  RowBox[{"1728", " ", 
   SuperscriptBox["a6", "2"], " ", 
   SuperscriptBox["c", "3"]}]}]], "Output",
 CellChangeTimes->{{3.950249224785944*^9, 3.950249277885302*^9}, {
   3.95024938261554*^9, 3.950249400084771*^9}, 3.966417434723462*^9, 
   3.966420504397409*^9},
 CellLabel->
  "Out[477]=",ExpressionUUID->"a9a1c111-a8fe-4971-a7c6-9fb7822f4b51"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a", "^", "2"}], "-", 
     RowBox[{"4", "*", "c"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "->", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "x"}], "+", 
       RowBox[{"a1", "*", "y"}]}]}], ",", 
     RowBox[{"b", "->", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"a3", "*", "x"}], ")"}]}], "+", 
       RowBox[{"a1", "*", "z"}]}]}], ",", 
     RowBox[{"c", "->", 
      RowBox[{"x", "*", 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"a1", "*", "y"}]}], ")"}]}]}]}], "}"}]}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.950250264255527*^9, 3.950250268527561*^9}},
 CellLabel->
  "In[481]:=",ExpressionUUID->"dce4b8a1-7ebc-4a98-ab71-a93c34575125"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["a1", "2"], " ", 
  SuperscriptBox["y", "2"]}]], "Output",
 CellChangeTimes->{{3.950250265711857*^9, 3.950250268961412*^9}, 
   3.966417434870171*^9, 3.966420504582074*^9},
 CellLabel->
  "Out[481]=",ExpressionUUID->"54044c0f-d9c9-42c6-83e1-f59f56218c7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "-", 
      RowBox[{"4", "*", "c"}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"-", "ram6ac"}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "->", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "x"}], "+", 
       RowBox[{"a1", "*", "y"}]}]}], ",", 
     RowBox[{"b", "->", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"a3", "*", "x"}], ")"}]}], "+", 
       RowBox[{"a1", "*", "z"}]}]}], ",", 
     RowBox[{"c", "->", 
      RowBox[{"x", "*", 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"a1", "*", "y"}]}], ")"}]}]}]}], "}"}]}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.950250318850107*^9, 3.950250339707616*^9}, {
  3.950250421057741*^9, 3.950250421817371*^9}},
 CellLabel->
  "In[482]:=",ExpressionUUID->"810357df-f33e-4ce6-b0ca-86d2c5abae2e"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["a1", "8"], " ", 
  SuperscriptBox["y", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["a3", "2"], " ", 
     SuperscriptBox["x", "6"]}], "+", 
    RowBox[{"4", " ", "a6", " ", 
     SuperscriptBox["x", "6"]}], "-", 
    RowBox[{"2", " ", "a1", " ", 
     SuperscriptBox["a3", "2"], " ", 
     SuperscriptBox["x", "5"], " ", "y"}], "+", 
    RowBox[{"2", " ", "a3", " ", "a4", " ", 
     SuperscriptBox["x", "5"], " ", "y"}], "-", 
    RowBox[{"12", " ", "a1", " ", "a6", " ", 
     SuperscriptBox["x", "5"], " ", "y"}], "+", 
    RowBox[{
     SuperscriptBox["a1", "2"], " ", 
     SuperscriptBox["a3", "2"], " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "2"]}], "-", 
    RowBox[{"2", " ", "a2", " ", 
     SuperscriptBox["a3", "2"], " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "2"]}], "-", 
    RowBox[{"4", " ", "a1", " ", "a3", " ", "a4", " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a4", "2"], " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["a1", "2"], " ", "a6", " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "2"]}], "-", 
    RowBox[{"12", " ", "a2", " ", "a6", " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{"2", " ", "a1", " ", "a2", " ", 
     SuperscriptBox["a3", "2"], " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "3"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["a3", "3"], " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "3"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a1", "2"], " ", "a3", " ", "a4", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "3"]}], "-", 
    RowBox[{"4", " ", "a2", " ", "a3", " ", "a4", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "3"]}], "-", 
    RowBox[{"2", " ", "a1", " ", 
     SuperscriptBox["a4", "2"], " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "3"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["a1", "3"], " ", "a6", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "3"]}], "+", 
    RowBox[{"24", " ", "a1", " ", "a2", " ", "a6", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "3"]}], "-", 
    RowBox[{"18", " ", "a3", " ", "a6", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["a2", "2"], " ", 
     SuperscriptBox["a3", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "4"]}], "+", 
    RowBox[{"4", " ", "a1", " ", "a2", " ", "a3", " ", "a4", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "4"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["a3", "2"], " ", "a4", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["a1", "2"], " ", 
     SuperscriptBox["a4", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "4"]}], "-", 
    RowBox[{"2", " ", "a2", " ", 
     SuperscriptBox["a4", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "4"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["a1", "2"], " ", "a2", " ", "a6", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "4"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["a2", "2"], " ", "a6", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "4"]}], "+", 
    RowBox[{"18", " ", "a1", " ", "a3", " ", "a6", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "4"]}], "-", 
    RowBox[{"18", " ", "a4", " ", "a6", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a2", "2"], " ", "a3", " ", "a4", " ", "x", " ", 
     SuperscriptBox["y", "5"]}], "+", 
    RowBox[{"2", " ", "a1", " ", "a2", " ", 
     SuperscriptBox["a4", "2"], " ", "x", " ", 
     SuperscriptBox["y", "5"]}], "-", 
    RowBox[{"12", " ", "a3", " ", 
     SuperscriptBox["a4", "2"], " ", "x", " ", 
     SuperscriptBox["y", "5"]}], "-", 
    RowBox[{"12", " ", "a1", " ", 
     SuperscriptBox["a2", "2"], " ", "a6", " ", "x", " ", 
     SuperscriptBox["y", "5"]}], "+", 
    RowBox[{"18", " ", "a2", " ", "a3", " ", "a6", " ", "x", " ", 
     SuperscriptBox["y", "5"]}], "+", 
    RowBox[{"18", " ", "a1", " ", "a4", " ", "a6", " ", "x", " ", 
     SuperscriptBox["y", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["a2", "2"], " ", 
     SuperscriptBox["a4", "2"], " ", 
     SuperscriptBox["y", "6"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["a4", "3"], " ", 
     SuperscriptBox["y", "6"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["a2", "3"], " ", "a6", " ", 
     SuperscriptBox["y", "6"]}], "+", 
    RowBox[{"18", " ", "a2", " ", "a4", " ", "a6", " ", 
     SuperscriptBox["y", "6"]}], "-", 
    RowBox[{"27", " ", 
     SuperscriptBox["a6", "2"], " ", 
     SuperscriptBox["y", "6"]}], "-", 
    RowBox[{"2", " ", "a1", " ", "a3", " ", 
     SuperscriptBox["x", "5"], " ", "z"}], "-", 
    RowBox[{"4", " ", "a4", " ", 
     SuperscriptBox["x", "5"], " ", "z"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["a1", "2"], " ", "a3", " ", 
     SuperscriptBox["x", "4"], " ", "y", " ", "z"}], "-", 
    RowBox[{"4", " ", "a2", " ", "a3", " ", 
     SuperscriptBox["x", "4"], " ", "y", " ", "z"}], "+", 
    RowBox[{"10", " ", "a1", " ", "a4", " ", 
     SuperscriptBox["x", "4"], " ", "y", " ", "z"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["a1", "3"], " ", "a3", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "2"], " ", "z"}], "+", 
    RowBox[{"12", " ", "a1", " ", "a2", " ", "a3", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "2"], " ", "z"}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["a3", "2"], " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "2"], " ", "z"}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["a1", "2"], " ", "a4", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "2"], " ", "z"}], "+", 
    RowBox[{"8", " ", "a2", " ", "a4", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "2"], " ", "z"}], "+", 
    RowBox[{"36", " ", "a6", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "2"], " ", "z"}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "3"], " ", "z"}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["a2", "2"], " ", "a3", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "3"], " ", "z"}], "+", 
    RowBox[{"6", " ", "a1", " ", 
     SuperscriptBox["a3", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "3"], " ", "z"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a1", "3"], " ", "a4", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "3"], " ", "z"}], "-", 
    RowBox[{"12", " ", "a1", " ", "a2", " ", "a4", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "3"], " ", "z"}], "+", 
    RowBox[{"30", " ", "a3", " ", "a4", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "3"], " ", "z"}], "-", 
    RowBox[{"54", " ", "a1", " ", "a6", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "3"], " ", "z"}], "-", 
    RowBox[{"10", " ", "a1", " ", 
     SuperscriptBox["a2", "2"], " ", "a3", " ", "x", " ", 
     SuperscriptBox["y", "4"], " ", "z"}], "+", 
    RowBox[{"18", " ", "a2", " ", 
     SuperscriptBox["a3", "2"], " ", "x", " ", 
     SuperscriptBox["y", "4"], " ", "z"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["a1", "2"], " ", "a2", " ", "a4", " ", "x", " ", 
     SuperscriptBox["y", "4"], " ", "z"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["a2", "2"], " ", "a4", " ", "x", " ", 
     SuperscriptBox["y", "4"], " ", "z"}], "-", 
    RowBox[{"6", " ", "a1", " ", "a3", " ", "a4", " ", "x", " ", 
     SuperscriptBox["y", "4"], " ", "z"}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["a4", "2"], " ", "x", " ", 
     SuperscriptBox["y", "4"], " ", "z"}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["a1", "2"], " ", "a6", " ", "x", " ", 
     SuperscriptBox["y", "4"], " ", "z"}], "-", 
    RowBox[{"36", " ", "a2", " ", "a6", " ", "x", " ", 
     SuperscriptBox["y", "4"], " ", "z"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["a2", "3"], " ", "a3", " ", 
     SuperscriptBox["y", "5"], " ", "z"}], "+", 
    RowBox[{"2", " ", "a1", " ", 
     SuperscriptBox["a2", "2"], " ", "a4", " ", 
     SuperscriptBox["y", "5"], " ", "z"}], "+", 
    RowBox[{"18", " ", "a2", " ", "a3", " ", "a4", " ", 
     SuperscriptBox["y", "5"], " ", "z"}], "-", 
    RowBox[{"12", " ", "a1", " ", 
     SuperscriptBox["a4", "2"], " ", 
     SuperscriptBox["y", "5"], " ", "z"}], "+", 
    RowBox[{"18", " ", "a1", " ", "a2", " ", "a6", " ", 
     SuperscriptBox["y", "5"], " ", "z"}], "-", 
    RowBox[{"54", " ", "a3", " ", "a6", " ", 
     SuperscriptBox["y", "5"], " ", "z"}], "+", 
    RowBox[{
     SuperscriptBox["a1", "2"], " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"4", " ", "a2", " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["a1", "3"], " ", 
     SuperscriptBox["x", "3"], " ", "y", " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"8", " ", "a1", " ", "a2", " ", 
     SuperscriptBox["x", "3"], " ", "y", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"6", " ", "a3", " ", 
     SuperscriptBox["x", "3"], " ", "y", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a1", "4"], " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "2"], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a1", "2"], " ", "a2", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "2"], " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["a2", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "2"], " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"24", " ", "a1", " ", "a3", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "2"], " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"30", " ", "a4", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "2"], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a1", "3"], " ", "a2", " ", "x", " ", 
     SuperscriptBox["y", "3"], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"8", " ", "a1", " ", 
     SuperscriptBox["a2", "2"], " ", "x", " ", 
     SuperscriptBox["y", "3"], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["a1", "2"], " ", "a3", " ", "x", " ", 
     SuperscriptBox["y", "3"], " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"54", " ", "a2", " ", "a3", " ", "x", " ", 
     SuperscriptBox["y", "3"], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"30", " ", "a1", " ", "a4", " ", "x", " ", 
     SuperscriptBox["y", "3"], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a1", "2"], " ", 
     SuperscriptBox["a2", "2"], " ", 
     SuperscriptBox["y", "4"], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["a2", "3"], " ", 
     SuperscriptBox["y", "4"], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"18", " ", "a1", " ", "a2", " ", "a3", " ", 
     SuperscriptBox["y", "4"], " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"27", " ", 
     SuperscriptBox["a3", "2"], " ", 
     SuperscriptBox["y", "4"], " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["a1", "2"], " ", "a4", " ", 
     SuperscriptBox["y", "4"], " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"18", " ", "a2", " ", "a4", " ", 
     SuperscriptBox["y", "4"], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"54", " ", "a6", " ", 
     SuperscriptBox["y", "4"], " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["z", "3"]}], "+", 
    RowBox[{"6", " ", "a1", " ", 
     SuperscriptBox["x", "2"], " ", "y", " ", 
     SuperscriptBox["z", "3"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["a1", "2"], " ", "x", " ", 
     SuperscriptBox["y", "2"], " ", 
     SuperscriptBox["z", "3"]}], "+", 
    RowBox[{"36", " ", "a2", " ", "x", " ", 
     SuperscriptBox["y", "2"], " ", 
     SuperscriptBox["z", "3"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["a1", "3"], " ", 
     SuperscriptBox["y", "3"], " ", 
     SuperscriptBox["z", "3"]}], "-", 
    RowBox[{"18", " ", "a1", " ", "a2", " ", 
     SuperscriptBox["y", "3"], " ", 
     SuperscriptBox["z", "3"]}], "+", 
    RowBox[{"54", " ", "a3", " ", 
     SuperscriptBox["y", "3"], " ", 
     SuperscriptBox["z", "3"]}], "-", 
    RowBox[{"27", " ", 
     SuperscriptBox["y", "2"], " ", 
     SuperscriptBox["z", "4"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.950250319459547*^9, 3.950250340323032*^9}, 
   3.950250422881536*^9, 3.9664174349142323`*^9, 3.9664205046274643`*^9},
 CellLabel->
  "Out[482]=",ExpressionUUID->"89297785-8e2b-4099-9582-35cd48d92d3a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ramm", "=", 
   RowBox[{
    RowBox[{"x", "^", "6"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "a1", "*", 
         RowBox[{"a3", "^", "2"}]}], "-", 
        RowBox[{"12", "*", "a1", "*", "a6"}], "+", 
        RowBox[{"2", "*", "a3", "*", "a4"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", 
     RowBox[{"x", "^", "5"}], "*", "y"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a1", "^", "2"}], "*", 
         RowBox[{"a3", "^", "2"}]}], "+", 
        RowBox[{"12", "*", 
         RowBox[{"a1", "^", "2"}], "*", "a6"}], "-", 
        RowBox[{"4", "*", "a1", "*", "a3", "*", "a4"}], "-", 
        RowBox[{"2", "*", "a2", "*", 
         RowBox[{"a3", "^", "2"}]}], "-", 
        RowBox[{"12", "*", "a2", "*", "a6"}], "+", 
        RowBox[{"a4", "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", 
     RowBox[{"x", "^", "4"}], "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "*", 
         RowBox[{"a1", "^", "3"}], "*", "a6"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"a1", "^", "2"}], "*", "a3", "*", "a4"}], "+", 
        RowBox[{"2", "*", "a1", "*", "a2", "*", 
         RowBox[{"a3", "^", "2"}]}], "+", 
        RowBox[{"24", "*", "a1", "*", "a2", "*", "a6"}], "-", 
        RowBox[{"2", "*", "a1", "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{"4", "*", "a2", "*", "a3", "*", "a4"}], "-", 
        RowBox[{"4", "*", 
         RowBox[{"a3", "^", "3"}]}], "-", 
        RowBox[{"18", "*", "a3", "*", "a6"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", 
     RowBox[{"x", "^", "3"}], "*", 
     RowBox[{"y", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], "*", 
         RowBox[{"a1", "^", "2"}], "*", "a2", "*", "a6"}], "+", 
        RowBox[{
         RowBox[{"a1", "^", "2"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "+", 
        RowBox[{"4", "*", "a1", "*", "a2", "*", "a3", "*", "a4"}], "+", 
        RowBox[{"18", "*", "a1", "*", "a3", "*", "a6"}], "+", 
        RowBox[{
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a3", "^", "2"}]}], "+", 
        RowBox[{"12", "*", 
         RowBox[{"a2", "^", "2"}], "*", "a6"}], "-", 
        RowBox[{"2", "*", "a2", "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{"12", "*", 
         RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
        RowBox[{"18", "*", "a4", "*", "a6"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], "*", "a1", "*", 
         RowBox[{"a2", "^", "2"}], "*", "a6"}], "+", 
        RowBox[{"2", "*", "a1", "*", "a2", "*", 
         RowBox[{"a4", "^", "2"}]}], "+", 
        RowBox[{"18", "*", "a1", "*", "a4", "*", "a6"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "+", 
        RowBox[{"18", "*", "a2", "*", "a3", "*", "a6"}], "-", 
        RowBox[{"12", "*", "a3", "*", 
         RowBox[{"a4", "^", "2"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", "x", "*", 
     RowBox[{"y", "^", "5"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "*", 
         RowBox[{"a2", "^", "3"}], "*", "a6"}], "+", 
        RowBox[{
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "+", 
        RowBox[{"18", "*", "a2", "*", "a4", "*", "a6"}], "-", 
        RowBox[{"4", "*", 
         RowBox[{"a4", "^", "3"}]}], "-", 
        RowBox[{"27", "*", 
         RowBox[{"a6", "^", "2"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", 
     RowBox[{"y", "^", "6"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "a1", "*", "a3"}], "-", 
        RowBox[{"4", "*", "a4"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", 
     RowBox[{"x", "^", "5"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "*", 
         RowBox[{"a1", "^", "2"}], "*", "a3"}], "+", 
        RowBox[{"10", "*", "a1", "*", "a4"}], "-", 
        RowBox[{"4", "*", "a2", "*", "a3"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", 
     RowBox[{"x", "^", "4"}], "*", "y", "*", "z"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{"a1", "^", "3"}], "*", "a3"}], "-", 
        RowBox[{"8", "*", 
         RowBox[{"a1", "^", "2"}], "*", "a4"}], "+", 
        RowBox[{"12", "*", "a1", "*", "a2", "*", "a3"}], "+", 
        RowBox[{"8", "*", "a2", "*", "a4"}], "+", 
        RowBox[{"6", "*", 
         RowBox[{"a3", "^", "2"}]}], "+", 
        RowBox[{"36", "*", "a6"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", 
     RowBox[{"x", "^", "3"}], "*", 
     RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"a1", "^", "3"}], "*", "a4"}], "-", 
        RowBox[{"8", "*", 
         RowBox[{"a1", "^", "2"}], "*", "a2", "*", "a3"}], "-", 
        RowBox[{"12", "*", "a1", "*", "a2", "*", "a4"}], "+", 
        RowBox[{"6", "*", "a1", "*", 
         RowBox[{"a3", "^", "2"}]}], "-", 
        RowBox[{"54", "*", "a1", "*", "a6"}], "+", 
        RowBox[{"8", "*", 
         RowBox[{"a2", "^", "2"}], "*", "a3"}], "+", 
        RowBox[{"30", "*", "a3", "*", "a4"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "*", 
         RowBox[{"a1", "^", "2"}], "*", "a2", "*", "a4"}], "+", 
        RowBox[{"18", "*", 
         RowBox[{"a1", "^", "2"}], "*", "a6"}], "-", 
        RowBox[{"10", "*", "a1", "*", 
         RowBox[{"a2", "^", "2"}], "*", "a3"}], "-", 
        RowBox[{"6", "*", "a1", "*", "a3", "*", "a4"}], "-", 
        RowBox[{"4", "*", 
         RowBox[{"a2", "^", "2"}], "*", "a4"}], "+", 
        RowBox[{"18", "*", "a2", "*", 
         RowBox[{"a3", "^", "2"}]}], "-", 
        RowBox[{"36", "*", "a2", "*", "a6"}], "+", 
        RowBox[{"24", "*", 
         RowBox[{"a4", "^", "2"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", "x", "*", 
     RowBox[{"y", "^", "4"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "a1", "*", 
         RowBox[{"a2", "^", "2"}], "*", "a4"}], "+", 
        RowBox[{"18", "*", "a1", "*", "a2", "*", "a6"}], "-", 
        RowBox[{"12", "*", "a1", "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{"4", "*", 
         RowBox[{"a2", "^", "3"}], "*", "a3"}], "+", 
        RowBox[{"18", "*", "a2", "*", "a3", "*", "a4"}], "-", 
        RowBox[{"54", "*", "a3", "*", "a6"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", 
     RowBox[{"y", "^", "5"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1", "^", "2"}], "+", 
        RowBox[{"4", "*", "a2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", 
     RowBox[{"x", "^", "4"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{"a1", "^", "3"}]}], "-", 
        RowBox[{"8", "*", "a1", "*", "a2"}], "+", 
        RowBox[{"6", "*", "a3"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", 
     RowBox[{"x", "^", "3"}], "*", "y", "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1", "^", "4"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"a1", "^", "2"}], "*", "a2"}], "-", 
        RowBox[{"24", "*", "a1", "*", "a3"}], "-", 
        RowBox[{"8", "*", 
         RowBox[{"a2", "^", "2"}]}], "-", 
        RowBox[{"30", "*", "a4"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"a1", "^", "3"}], "*", "a2"}], "+", 
        RowBox[{"6", "*", 
         RowBox[{"a1", "^", "2"}], "*", "a3"}], "+", 
        RowBox[{"8", "*", "a1", "*", 
         RowBox[{"a2", "^", "2"}]}], "+", 
        RowBox[{"30", "*", "a1", "*", "a4"}], "-", 
        RowBox[{"54", "*", "a2", "*", "a3"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", "x", "*", 
     RowBox[{"y", "^", "3"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a1", "^", "2"}], "*", 
         RowBox[{"a2", "^", "2"}]}], "-", 
        RowBox[{"12", "*", 
         RowBox[{"a1", "^", "2"}], "*", "a4"}], "+", 
        RowBox[{"18", "*", "a1", "*", "a2", "*", "a3"}], "+", 
        RowBox[{"4", "*", 
         RowBox[{"a2", "^", "3"}]}], "-", 
        RowBox[{"18", "*", "a2", "*", "a4"}], "-", 
        RowBox[{"27", "*", 
         RowBox[{"a3", "^", "2"}]}], "+", 
        RowBox[{"54", "*", "a6"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", 
     RowBox[{"y", "^", "4"}], "*", 
     RowBox[{"z", "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"4", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", 
     RowBox[{"x", "^", "3"}], "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{"6", "*", 
     RowBox[{"a1", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", 
     RowBox[{"x", "^", "2"}], "*", "y", "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", "*", 
         RowBox[{"a1", "^", "2"}]}], "+", 
        RowBox[{"36", "*", "a2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", "x", "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "*", 
         RowBox[{"a1", "^", "3"}]}], "-", 
        RowBox[{"18", "*", "a1", "*", "a2"}], "+", 
        RowBox[{"54", "*", "a3"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", 
     RowBox[{"y", "^", "3"}], "*", 
     RowBox[{"z", "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"27", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}]}], "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "4"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950259692962846*^9, 3.950259717901575*^9}},
 CellLabel->
  "In[489]:=",ExpressionUUID->"251c5e7b-335e-48cf-9674-b2ed4128de67"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ramm2", "=", 
  RowBox[{
   RowBox[{"a3", "*", 
    RowBox[{"x", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", "*", "a3"}], "+", "a4"}], ")"}], "*", 
    RowBox[{"x", "^", "2"}], "*", "y"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", "*", "a4"}], "+", 
      RowBox[{"a2", "*", "a3"}]}], ")"}], "*", "x", "*", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a2", "*", "a4"}], "+", "a6"}], ")"}], "*", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"a1", "*", 
    RowBox[{"x", "^", "2"}], "*", "z"}], "+", 
   RowBox[{
    RowBox[{"a1", "^", "2"}], "*", "x", "*", "y", "*", "z"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", "*", "a2"}], "+", "a3"}], ")"}], "*", 
    RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
   RowBox[{"y", "*", 
    RowBox[{"z", "^", "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.950259721273999*^9, 3.950259737578063*^9}},
 CellLabel->
  "In[490]:=",ExpressionUUID->"060a7aa9-59bc-4427-95d0-65a3f5483c90"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a3", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a1", " ", "a3"}], "+", "a4"}], ")"}], " ", 
   SuperscriptBox["x", "2"], " ", "y"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a2", " ", "a3"}], "+", 
     RowBox[{"a1", " ", "a4"}]}], ")"}], " ", "x", " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a2", " ", "a4"}], "+", "a6"}], ")"}], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"a1", " ", 
   SuperscriptBox["x", "2"], " ", "z"}], "+", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "x", " ", "y", " ", "z"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a1", " ", "a2"}], "+", "a3"}], ")"}], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "+", 
  RowBox[{"y", " ", 
   SuperscriptBox["z", "2"]}]}]], "Output",
 CellChangeTimes->{3.9502597384666986`*^9, 3.966417435308646*^9, 
  3.9664205049732857`*^9},
 CellLabel->
  "Out[490]=",ExpressionUUID->"4223c906-2085-4f5d-b617-2fe2654421a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientList", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"w", "^", "2"}], "+", 
     RowBox[{"ramm2", "*", "w"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}], "*", 
      RowBox[{"ramm", "/", "4"}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "4"}], "*", 
      RowBox[{"ramm2", "^", "2"}]}]}], "//", "Factor"}], ",", "w"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.950259672963566*^9, 3.950259686153157*^9}, {
  3.950259742984235*^9, 3.950259744878984*^9}, {3.950259780805138*^9, 
  3.950259788412472*^9}},
 CellLabel->
  "In[516]:=",ExpressionUUID->"b810bcfa-3977-4080-a3ae-8e0a7bebfbe9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "a6"}], " ", 
     SuperscriptBox["x", "6"]}], "+", 
    RowBox[{"a1", " ", 
     SuperscriptBox["a3", "2"], " ", 
     SuperscriptBox["x", "5"], " ", "y"}], "+", 
    RowBox[{"3", " ", "a1", " ", "a6", " ", 
     SuperscriptBox["x", "5"], " ", "y"}], "+", 
    RowBox[{"a2", " ", 
     SuperscriptBox["a3", "2"], " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{"2", " ", "a1", " ", "a3", " ", "a4", " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["a1", "2"], " ", "a6", " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{"3", " ", "a2", " ", "a6", " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a3", "3"], " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "3"]}], "+", 
    RowBox[{"2", " ", "a2", " ", "a3", " ", "a4", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "3"]}], "+", 
    RowBox[{"a1", " ", 
     SuperscriptBox["a4", "2"], " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["a1", "3"], " ", "a6", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "3"]}], "-", 
    RowBox[{"6", " ", "a1", " ", "a2", " ", "a6", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "3"]}], "+", 
    RowBox[{"5", " ", "a3", " ", "a6", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "3"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["a3", "2"], " ", "a4", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "4"]}], "+", 
    RowBox[{"a2", " ", 
     SuperscriptBox["a4", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "4"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["a1", "2"], " ", "a2", " ", "a6", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "4"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["a2", "2"], " ", "a6", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "4"]}], "-", 
    RowBox[{"4", " ", "a1", " ", "a3", " ", "a6", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "4"]}], "+", 
    RowBox[{"5", " ", "a4", " ", "a6", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "4"]}], "+", 
    RowBox[{"3", " ", "a3", " ", 
     SuperscriptBox["a4", "2"], " ", "x", " ", 
     SuperscriptBox["y", "5"]}], "+", 
    RowBox[{"3", " ", "a1", " ", 
     SuperscriptBox["a2", "2"], " ", "a6", " ", "x", " ", 
     SuperscriptBox["y", "5"]}], "-", 
    RowBox[{"4", " ", "a2", " ", "a3", " ", "a6", " ", "x", " ", 
     SuperscriptBox["y", "5"]}], "-", 
    RowBox[{"4", " ", "a1", " ", "a4", " ", "a6", " ", "x", " ", 
     SuperscriptBox["y", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["a4", "3"], " ", 
     SuperscriptBox["y", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["a2", "3"], " ", "a6", " ", 
     SuperscriptBox["y", "6"]}], "-", 
    RowBox[{"4", " ", "a2", " ", "a4", " ", "a6", " ", 
     SuperscriptBox["y", "6"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["a6", "2"], " ", 
     SuperscriptBox["y", "6"]}], "+", 
    RowBox[{"a1", " ", "a3", " ", 
     SuperscriptBox["x", "5"], " ", "z"}], "+", 
    RowBox[{"a4", " ", 
     SuperscriptBox["x", "5"], " ", "z"}], "+", 
    RowBox[{"a2", " ", "a3", " ", 
     SuperscriptBox["x", "4"], " ", "y", " ", "z"}], "-", 
    RowBox[{"2", " ", "a1", " ", "a4", " ", 
     SuperscriptBox["x", "4"], " ", "y", " ", "z"}], "+", 
    RowBox[{
     SuperscriptBox["a1", "3"], " ", "a3", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "2"], " ", "z"}], "-", 
    RowBox[{"2", " ", "a1", " ", "a2", " ", "a3", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "2"], " ", "z"}], "-", 
    RowBox[{
     SuperscriptBox["a3", "2"], " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "2"], " ", "z"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["a1", "2"], " ", "a4", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "2"], " ", "z"}], "-", 
    RowBox[{"2", " ", "a2", " ", "a4", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "2"], " ", "z"}], "-", 
    RowBox[{"9", " ", "a6", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "2"], " ", "z"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "3"], " ", "z"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["a2", "2"], " ", "a3", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "3"], " ", "z"}], "-", 
    RowBox[{"a1", " ", 
     SuperscriptBox["a3", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "3"], " ", "z"}], "+", 
    RowBox[{"4", " ", "a1", " ", "a2", " ", "a4", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "3"], " ", "z"}], "-", 
    RowBox[{"7", " ", "a3", " ", "a4", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "3"], " ", "z"}], "+", 
    RowBox[{"14", " ", "a1", " ", "a6", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "3"], " ", "z"}], "+", 
    RowBox[{"3", " ", "a1", " ", 
     SuperscriptBox["a2", "2"], " ", "a3", " ", "x", " ", 
     SuperscriptBox["y", "4"], " ", "z"}], "-", 
    RowBox[{"4", " ", "a2", " ", 
     SuperscriptBox["a3", "2"], " ", "x", " ", 
     SuperscriptBox["y", "4"], " ", "z"}], "+", 
    RowBox[{
     SuperscriptBox["a2", "2"], " ", "a4", " ", "x", " ", 
     SuperscriptBox["y", "4"], " ", "z"}], "+", 
    RowBox[{"2", " ", "a1", " ", "a3", " ", "a4", " ", "x", " ", 
     SuperscriptBox["y", "4"], " ", "z"}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["a4", "2"], " ", "x", " ", 
     SuperscriptBox["y", "4"], " ", "z"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["a1", "2"], " ", "a6", " ", "x", " ", 
     SuperscriptBox["y", "4"], " ", "z"}], "+", 
    RowBox[{"9", " ", "a2", " ", "a6", " ", "x", " ", 
     SuperscriptBox["y", "4"], " ", "z"}], "+", 
    RowBox[{
     SuperscriptBox["a2", "3"], " ", "a3", " ", 
     SuperscriptBox["y", "5"], " ", "z"}], "-", 
    RowBox[{"4", " ", "a2", " ", "a3", " ", "a4", " ", 
     SuperscriptBox["y", "5"], " ", "z"}], "+", 
    RowBox[{"3", " ", "a1", " ", 
     SuperscriptBox["a4", "2"], " ", 
     SuperscriptBox["y", "5"], " ", "z"}], "-", 
    RowBox[{"4", " ", "a1", " ", "a2", " ", "a6", " ", 
     SuperscriptBox["y", "5"], " ", "z"}], "+", 
    RowBox[{"14", " ", "a3", " ", "a6", " ", 
     SuperscriptBox["y", "5"], " ", "z"}], "-", 
    RowBox[{"a2", " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a1", "3"], " ", 
     SuperscriptBox["x", "3"], " ", "y", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"2", " ", "a1", " ", "a2", " ", 
     SuperscriptBox["x", "3"], " ", "y", " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"a3", " ", 
     SuperscriptBox["x", "3"], " ", "y", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a2", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "2"], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"7", " ", "a1", " ", "a3", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "2"], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"8", " ", "a4", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "2"], " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"2", " ", "a1", " ", 
     SuperscriptBox["a2", "2"], " ", "x", " ", 
     SuperscriptBox["y", "3"], " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["a1", "2"], " ", "a3", " ", "x", " ", 
     SuperscriptBox["y", "3"], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"14", " ", "a2", " ", "a3", " ", "x", " ", 
     SuperscriptBox["y", "3"], " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"7", " ", "a1", " ", "a4", " ", "x", " ", 
     SuperscriptBox["y", "3"], " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["a2", "3"], " ", 
     SuperscriptBox["y", "4"], " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"4", " ", "a1", " ", "a2", " ", "a3", " ", 
     SuperscriptBox["y", "4"], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["a3", "2"], " ", 
     SuperscriptBox["y", "4"], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["a1", "2"], " ", "a4", " ", 
     SuperscriptBox["y", "4"], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"5", " ", "a2", " ", "a4", " ", 
     SuperscriptBox["y", "4"], " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"13", " ", "a6", " ", 
     SuperscriptBox["y", "4"], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["z", "3"]}], "-", 
    RowBox[{"a1", " ", 
     SuperscriptBox["x", "2"], " ", "y", " ", 
     SuperscriptBox["z", "3"]}], "-", 
    RowBox[{
     SuperscriptBox["a1", "2"], " ", "x", " ", 
     SuperscriptBox["y", "2"], " ", 
     SuperscriptBox["z", "3"]}], "-", 
    RowBox[{"9", " ", "a2", " ", "x", " ", 
     SuperscriptBox["y", "2"], " ", 
     SuperscriptBox["z", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["a1", "3"], " ", 
     SuperscriptBox["y", "3"], " ", 
     SuperscriptBox["z", "3"]}], "+", 
    RowBox[{"5", " ", "a1", " ", "a2", " ", 
     SuperscriptBox["y", "3"], " ", 
     SuperscriptBox["z", "3"]}], "-", 
    RowBox[{"13", " ", "a3", " ", 
     SuperscriptBox["y", "3"], " ", 
     SuperscriptBox["z", "3"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["y", "2"], " ", 
     SuperscriptBox["z", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"a3", " ", 
     SuperscriptBox["x", "3"]}], "+", 
    RowBox[{"a1", " ", "a3", " ", 
     SuperscriptBox["x", "2"], " ", "y"}], "+", 
    RowBox[{"a4", " ", 
     SuperscriptBox["x", "2"], " ", "y"}], "+", 
    RowBox[{"a2", " ", "a3", " ", "x", " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{"a1", " ", "a4", " ", "x", " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{"a2", " ", "a4", " ", 
     SuperscriptBox["y", "3"]}], "+", 
    RowBox[{"a6", " ", 
     SuperscriptBox["y", "3"]}], "+", 
    RowBox[{"a1", " ", 
     SuperscriptBox["x", "2"], " ", "z"}], "+", 
    RowBox[{
     SuperscriptBox["a1", "2"], " ", "x", " ", "y", " ", "z"}], "+", 
    RowBox[{"a1", " ", "a2", " ", 
     SuperscriptBox["y", "2"], " ", "z"}], "+", 
    RowBox[{"a3", " ", 
     SuperscriptBox["y", "2"], " ", "z"}], "+", 
    RowBox[{"y", " ", 
     SuperscriptBox["z", "2"]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9502596865145073`*^9, {3.950259741120988*^9, 3.950259745322054*^9}, 
   3.9502597887830143`*^9, 3.9664174353567743`*^9, 3.9664205050188293`*^9, 
   3.966421130655809*^9},
 CellLabel->
  "Out[516]=",ExpressionUUID->"332f840c-58e6-40bf-8081-88778939869c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ramm6", "=", 
   RowBox[{
    RowBox[{"a", "^", "6"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], "*", "a1", "*", 
         RowBox[{"a2", "^", "2"}], "*", "a4"}], "-", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", "a6"}], "+", 
        RowBox[{"3", "*", "a1", "*", 
         RowBox[{"a4", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"a2", "^", "3"}], "*", "a3"}], "-", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", "a2", "*", "a3", "*", "a4"}], "+", 
        RowBox[{
         RowBox[{"27", "/", "2"}], "*", "a3", "*", "a6"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
        RowBox[{"a4", "^", "3"}], "+", 
        RowBox[{
         RowBox[{"27", "/", "4"}], "*", 
         RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
     RowBox[{"a", "^", "5"}], "*", "b"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "4"}], "*", 
         RowBox[{"a1", "^", "2"}], "*", 
         RowBox[{"a2", "^", "2"}]}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"a1", "^", "2"}], "*", "a4"}], "-", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2", "*", "a3"}], "-", 
        RowBox[{"a2", "^", "3"}], "+", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4"}], "+", 
        RowBox[{
         RowBox[{"27", "/", "4"}], "*", 
         RowBox[{"a3", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"27", "/", "2"}], "*", "a6"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
        RowBox[{"a4", "^", "3"}], "+", 
        RowBox[{
         RowBox[{"27", "/", "4"}], "*", 
         RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
     RowBox[{"a", "^", "4"}], "*", 
     RowBox[{"b", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1", "^", "3"}], "+", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", "a1", "*", "a2"}], "-", 
        RowBox[{
         RowBox[{"27", "/", "2"}], "*", "a3"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
        RowBox[{"a4", "^", "3"}], "+", 
        RowBox[{
         RowBox[{"27", "/", "4"}], "*", 
         RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
     RowBox[{"a", "^", "3"}], "*", 
     RowBox[{"b", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"27", "/", "4"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
        RowBox[{"a4", "^", "3"}], "+", 
        RowBox[{
         RowBox[{"27", "/", "4"}], "*", 
         RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
     RowBox[{"a", "^", "2"}], "*", 
     RowBox[{"b", "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "*", 
         RowBox[{"a1", "^", "2"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", "a6"}], "+", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", 
         RowBox[{"a1", "^", "2"}], "*", "a2", "*", 
         RowBox[{"a4", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", 
         RowBox[{"a1", "^", "2"}], "*", "a4", "*", "a6"}], "+", 
        RowBox[{"a1", "*", 
         RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "+", 
        RowBox[{"9", "*", "a1", "*", "a2", "*", "a3", "*", "a6"}], "-", 
        RowBox[{"6", "*", "a1", "*", "a3", "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"a2", "^", "3"}], "*", 
         RowBox[{"a3", "^", "2"}]}], "-", 
        RowBox[{"12", "*", 
         RowBox[{"a2", "^", "3"}], "*", "a6"}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", "a2", "*", 
         RowBox[{"a3", "^", "2"}], "*", "a4"}], "+", 
        RowBox[{"54", "*", "a2", "*", "a4", "*", "a6"}], "-", 
        RowBox[{
         RowBox[{"27", "/", "2"}], "*", 
         RowBox[{"a3", "^", "2"}], "*", "a6"}], "-", 
        RowBox[{"12", "*", 
         RowBox[{"a4", "^", "3"}]}], "-", 
        RowBox[{"81", "*", 
         RowBox[{"a6", "^", "2"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
        RowBox[{"a4", "^", "3"}], "+", 
        RowBox[{
         RowBox[{"27", "/", "4"}], "*", 
         RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
     RowBox[{"a", "^", "4"}], "*", "c"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a1", "^", "3"}], "*", "a2", "*", "a4"}], "+", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", 
         RowBox[{"a1", "^", "3"}], "*", "a6"}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"a1", "^", "2"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", "a3"}], "-", 
        RowBox[{
         RowBox[{"15", "/", "2"}], "*", 
         RowBox[{"a1", "^", "2"}], "*", "a3", "*", "a4"}], "+", 
        RowBox[{"4", "*", "a1", "*", 
         RowBox[{"a2", "^", "2"}], "*", "a4"}], "+", 
        RowBox[{
         RowBox[{"27", "/", "2"}], "*", "a1", "*", "a2", "*", 
         RowBox[{"a3", "^", "2"}]}], "+", 
        RowBox[{"36", "*", "a1", "*", "a2", "*", "a6"}], "-", 
        RowBox[{"24", "*", "a1", "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{"8", "*", 
         RowBox[{"a2", "^", "3"}], "*", "a3"}], "+", 
        RowBox[{"36", "*", "a2", "*", "a3", "*", "a4"}], "-", 
        RowBox[{
         RowBox[{"27", "/", "2"}], "*", 
         RowBox[{"a3", "^", "3"}]}], "-", 
        RowBox[{"108", "*", "a3", "*", "a6"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
        RowBox[{"a4", "^", "3"}], "+", 
        RowBox[{
         RowBox[{"27", "/", "4"}], "*", 
         RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
     RowBox[{"a", "^", "3"}], "*", "b", "*", "c"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", 
         RowBox[{"a1", "^", "4"}], "*", "a2"}], "-", 
        RowBox[{
         RowBox[{"3", "/", "2"}], "*", 
         RowBox[{"a1", "^", "3"}], "*", "a3"}], "+", 
        RowBox[{"4", "*", 
         RowBox[{"a1", "^", "2"}], "*", 
         RowBox[{"a2", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"33", "/", "2"}], "*", 
         RowBox[{"a1", "^", "2"}], "*", "a4"}], "+", 
        RowBox[{"9", "*", "a1", "*", "a2", "*", "a3"}], "+", 
        RowBox[{"8", "*", 
         RowBox[{"a2", "^", "3"}]}], "-", 
        RowBox[{"36", "*", "a2", "*", "a4"}], "-", 
        RowBox[{
         RowBox[{"27", "/", "2"}], "*", 
         RowBox[{"a3", "^", "2"}]}], "+", 
        RowBox[{"108", "*", "a6"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
        RowBox[{"a4", "^", "3"}], "+", 
        RowBox[{
         RowBox[{"27", "/", "4"}], "*", 
         RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
     RowBox[{"a", "^", "2"}], "*", 
     RowBox[{"b", "^", "2"}], "*", "c"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], "/", "2"}], "*", 
         RowBox[{"a1", "^", "3"}]}], "-", 
        RowBox[{"18", "*", "a1", "*", "a2"}], "+", 
        RowBox[{"54", "*", "a3"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
        RowBox[{"a4", "^", "3"}], "+", 
        RowBox[{
         RowBox[{"27", "/", "4"}], "*", 
         RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", "a", "*", 
     RowBox[{"b", "^", "3"}], "*", "c"}], "-", 
    RowBox[{
     RowBox[{"27", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
        RowBox[{"a4", "^", "3"}], "+", 
        RowBox[{
         RowBox[{"27", "/", "4"}], "*", 
         RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
     RowBox[{"b", "^", "4"}], "*", "c"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", 
         RowBox[{"a1", "^", "4"}], "*", "a2", "*", "a6"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"a1", "^", "4"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"a1", "^", "3"}], "*", "a2", "*", "a3", "*", "a4"}], "-", 
        RowBox[{"9", "*", 
         RowBox[{"a1", "^", "3"}], "*", "a3", "*", "a6"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"a1", "^", "2"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a3", "^", "2"}]}], "+", 
        RowBox[{"24", "*", 
         RowBox[{"a1", "^", "2"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", "a6"}], "-", 
        RowBox[{"4", "*", 
         RowBox[{"a1", "^", "2"}], "*", "a2", "*", 
         RowBox[{"a4", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"15", "/", "2"}], "*", 
         RowBox[{"a1", "^", "2"}], "*", 
         RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
        RowBox[{"36", "*", 
         RowBox[{"a1", "^", "2"}], "*", "a4", "*", "a6"}], "-", 
        RowBox[{"8", "*", "a1", "*", 
         RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "-", 
        RowBox[{"9", "*", "a1", "*", "a2", "*", 
         RowBox[{"a3", "^", "3"}]}], "-", 
        RowBox[{"72", "*", "a1", "*", "a2", "*", "a3", "*", "a6"}], "+", 
        RowBox[{"48", "*", "a1", "*", "a3", "*", 
         RowBox[{"a4", "^", "2"}]}], "+", 
        RowBox[{"8", "*", 
         RowBox[{"a2", "^", "3"}], "*", 
         RowBox[{"a3", "^", "2"}]}], "+", 
        RowBox[{"48", "*", 
         RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
        RowBox[{"12", "*", 
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{"36", "*", "a2", "*", 
         RowBox[{"a3", "^", "2"}], "*", "a4"}], "-", 
        RowBox[{"216", "*", "a2", "*", "a4", "*", "a6"}], "+", 
        RowBox[{
         RowBox[{"27", "/", "4"}], "*", 
         RowBox[{"a3", "^", "4"}]}], "+", 
        RowBox[{"108", "*", 
         RowBox[{"a3", "^", "2"}], "*", "a6"}], "+", 
        RowBox[{"48", "*", 
         RowBox[{"a4", "^", "3"}]}], "+", 
        RowBox[{"324", "*", 
         RowBox[{"a6", "^", "2"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
        RowBox[{"a4", "^", "3"}], "+", 
        RowBox[{
         RowBox[{"27", "/", "4"}], "*", 
         RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
     RowBox[{"a", "^", "2"}], "*", 
     RowBox[{"c", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], "*", 
         RowBox[{"a1", "^", "5"}], "*", "a4"}], "+", 
        RowBox[{
         RowBox[{"a1", "^", "4"}], "*", "a2", "*", "a3"}], "-", 
        RowBox[{"4", "*", 
         RowBox[{"a1", "^", "3"}], "*", "a2", "*", "a4"}], "-", 
        RowBox[{
         RowBox[{"3", "/", "2"}], "*", 
         RowBox[{"a1", "^", "3"}], "*", 
         RowBox[{"a3", "^", "2"}]}], "-", 
        RowBox[{"18", "*", 
         RowBox[{"a1", "^", "3"}], "*", "a6"}], "+", 
        RowBox[{"8", "*", 
         RowBox[{"a1", "^", "2"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", "a3"}], "+", 
        RowBox[{"30", "*", 
         RowBox[{"a1", "^", "2"}], "*", "a3", "*", "a4"}], "-", 
        RowBox[{"8", "*", "a1", "*", 
         RowBox[{"a2", "^", "2"}], "*", "a4"}], "-", 
        RowBox[{"54", "*", "a1", "*", "a2", "*", 
         RowBox[{"a3", "^", "2"}]}], "-", 
        RowBox[{"72", "*", "a1", "*", "a2", "*", "a6"}], "+", 
        RowBox[{"48", "*", "a1", "*", 
         RowBox[{"a4", "^", "2"}]}], "+", 
        RowBox[{"16", "*", 
         RowBox[{"a2", "^", "3"}], "*", "a3"}], "-", 
        RowBox[{"72", "*", "a2", "*", "a3", "*", "a4"}], "+", 
        RowBox[{"54", "*", 
         RowBox[{"a3", "^", "3"}]}], "+", 
        RowBox[{"216", "*", "a3", "*", "a6"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
        RowBox[{"a4", "^", "3"}], "+", 
        RowBox[{
         RowBox[{"27", "/", "4"}], "*", 
         RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", "a", "*", "b", "*", 
     RowBox[{"c", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "4"}], "*", 
         RowBox[{"a1", "^", "6"}]}], "-", 
        RowBox[{"3", "*", 
         RowBox[{"a1", "^", "4"}], "*", "a2"}], "+", 
        RowBox[{"9", "*", 
         RowBox[{"a1", "^", "3"}], "*", "a3"}], "-", 
        RowBox[{"12", "*", 
         RowBox[{"a1", "^", "2"}], "*", 
         RowBox[{"a2", "^", "2"}]}], "+", 
        RowBox[{"18", "*", 
         RowBox[{"a1", "^", "2"}], "*", "a4"}], "+", 
        RowBox[{"36", "*", "a1", "*", "a2", "*", "a3"}], "-", 
        RowBox[{"16", "*", 
         RowBox[{"a2", "^", "3"}]}], "+", 
        RowBox[{"72", "*", "a2", "*", "a4"}], "-", 
        RowBox[{"54", "*", 
         RowBox[{"a3", "^", "2"}]}], "-", 
        RowBox[{"216", "*", "a6"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
        RowBox[{"a4", "^", "3"}], "+", 
        RowBox[{
         RowBox[{"27", "/", "4"}], "*", 
         RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
     RowBox[{"b", "^", "2"}], "*", 
     RowBox[{"c", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"a1", "^", "6"}]}], "*", "a6"}], "+", 
        RowBox[{
         RowBox[{"a1", "^", "5"}], "*", "a3", "*", "a4"}], "-", 
        RowBox[{
         RowBox[{"a1", "^", "4"}], "*", "a2", "*", 
         RowBox[{"a3", "^", "2"}]}], "-", 
        RowBox[{"12", "*", 
         RowBox[{"a1", "^", "4"}], "*", "a2", "*", "a6"}], "+", 
        RowBox[{
         RowBox[{"a1", "^", "4"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "+", 
        RowBox[{"8", "*", 
         RowBox[{"a1", "^", "3"}], "*", "a2", "*", "a3", "*", "a4"}], "+", 
        RowBox[{
         RowBox[{"a1", "^", "3"}], "*", 
         RowBox[{"a3", "^", "3"}]}], "+", 
        RowBox[{"36", "*", 
         RowBox[{"a1", "^", "3"}], "*", "a3", "*", "a6"}], "-", 
        RowBox[{"8", "*", 
         RowBox[{"a1", "^", "2"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a3", "^", "2"}]}], "-", 
        RowBox[{"48", "*", 
         RowBox[{"a1", "^", "2"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", "a6"}], "+", 
        RowBox[{"8", "*", 
         RowBox[{"a1", "^", "2"}], "*", "a2", "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{"30", "*", 
         RowBox[{"a1", "^", "2"}], "*", 
         RowBox[{"a3", "^", "2"}], "*", "a4"}], "+", 
        RowBox[{"72", "*", 
         RowBox[{"a1", "^", "2"}], "*", "a4", "*", "a6"}], "+", 
        RowBox[{"16", "*", "a1", "*", 
         RowBox[{"a2", "^", "2"}], "*", "a3", "*", "a4"}], "+", 
        RowBox[{"36", "*", "a1", "*", "a2", "*", 
         RowBox[{"a3", "^", "3"}]}], "+", 
        RowBox[{"144", "*", "a1", "*", "a2", "*", "a3", "*", "a6"}], "-", 
        RowBox[{"96", "*", "a1", "*", "a3", "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{"16", "*", 
         RowBox[{"a2", "^", "3"}], "*", 
         RowBox[{"a3", "^", "2"}]}], "-", 
        RowBox[{"64", "*", 
         RowBox[{"a2", "^", "3"}], "*", "a6"}], "+", 
        RowBox[{"16", "*", 
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "+", 
        RowBox[{"72", "*", "a2", "*", 
         RowBox[{"a3", "^", "2"}], "*", "a4"}], "+", 
        RowBox[{"288", "*", "a2", "*", "a4", "*", "a6"}], "-", 
        RowBox[{"27", "*", 
         RowBox[{"a3", "^", "4"}]}], "-", 
        RowBox[{"216", "*", 
         RowBox[{"a3", "^", "2"}], "*", "a6"}], "-", 
        RowBox[{"64", "*", 
         RowBox[{"a4", "^", "3"}]}], "-", 
        RowBox[{"432", "*", 
         RowBox[{"a6", "^", "2"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"a2", "^", "2"}], "*", 
         RowBox[{"a4", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "*", "a2", "*", "a4", "*", "a6"}], "+", 
        RowBox[{"a4", "^", "3"}], "+", 
        RowBox[{
         RowBox[{"27", "/", "4"}], "*", 
         RowBox[{"a6", "^", "2"}]}]}], ")"}]}], "*", 
     RowBox[{"c", "^", "3"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9502598792930927`*^9, 3.950259899211067*^9}},
 CellLabel->
  "In[492]:=",ExpressionUUID->"636f7bd1-9246-4cbb-baa8-51f0c8ca11c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ramm26", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a2", "*", "a4"}], "+", "a6"}], ")"}], "*", 
     RowBox[{"a", "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a1", "*", "a2"}], "+", "a3"}], ")"}], "*", 
     RowBox[{"a", "^", "3"}], "*", "b"}], "+", 
    RowBox[{
     RowBox[{"a", "^", "2"}], "*", 
     RowBox[{"b", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"a1", "^", "2"}], "*", "a4"}], "+", 
       RowBox[{"a3", "^", "2"}]}], ")"}], "*", 
     RowBox[{"a", "^", "2"}], "*", "c"}], "+", 
    RowBox[{
     RowBox[{"a1", "^", "3"}], "*", "a", "*", "b", "*", "c"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.950259915757975*^9, 3.950259930177987*^9}},
 CellLabel->
  "In[493]:=",ExpressionUUID->"9c8a26b3-ed6b-4728-a873-cf26129b9274"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"w", "^", "2"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a3", "^", "2"}], "+", 
      RowBox[{"4", "*", "a6"}]}], ")"}], "*", "ramm"}]}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.9502610062677593`*^9, 3.9502610108626623`*^9}},
 CellLabel->
  "In[496]:=",ExpressionUUID->"abdf7732-27af-4cf0-a6b3-4947d0ac187e"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["w", "2"], "-", 
  RowBox[{
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x", "6"]}], "-", 
  RowBox[{"4", " ", "a6", " ", 
   SuperscriptBox["x", "6"]}], "+", 
  RowBox[{"2", " ", "a1", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x", "5"], " ", "y"}], "-", 
  RowBox[{"2", " ", "a3", " ", "a4", " ", 
   SuperscriptBox["x", "5"], " ", "y"}], "+", 
  RowBox[{"12", " ", "a1", " ", "a6", " ", 
   SuperscriptBox["x", "5"], " ", "y"}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"2", " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"4", " ", "a1", " ", "a3", " ", "a4", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["y", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["y", "2"]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["a1", "2"], " ", "a6", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"12", " ", "a2", " ", "a6", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["y", "2"]}], "-", 
  RowBox[{"2", " ", "a1", " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a3", "3"], " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a1", "2"], " ", "a3", " ", "a4", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"4", " ", "a2", " ", "a3", " ", "a4", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"2", " ", "a1", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a1", "3"], " ", "a6", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "-", 
  RowBox[{"24", " ", "a1", " ", "a2", " ", "a6", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"18", " ", "a3", " ", "a6", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "-", 
  RowBox[{"4", " ", "a1", " ", "a2", " ", "a3", " ", "a4", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["a3", "2"], " ", "a4", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "+", 
  RowBox[{"2", " ", "a2", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["a1", "2"], " ", "a2", " ", "a6", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["a2", "2"], " ", "a6", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "-", 
  RowBox[{"18", " ", "a1", " ", "a3", " ", "a6", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "+", 
  RowBox[{"18", " ", "a4", " ", "a6", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "4"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", "a4", " ", "x", " ", 
   SuperscriptBox["y", "5"]}], "-", 
  RowBox[{"2", " ", "a1", " ", "a2", " ", 
   SuperscriptBox["a4", "2"], " ", "x", " ", 
   SuperscriptBox["y", "5"]}], "+", 
  RowBox[{"12", " ", "a3", " ", 
   SuperscriptBox["a4", "2"], " ", "x", " ", 
   SuperscriptBox["y", "5"]}], "+", 
  RowBox[{"12", " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a6", " ", "x", " ", 
   SuperscriptBox["y", "5"]}], "-", 
  RowBox[{"18", " ", "a2", " ", "a3", " ", "a6", " ", "x", " ", 
   SuperscriptBox["y", "5"]}], "-", 
  RowBox[{"18", " ", "a1", " ", "a4", " ", "a6", " ", "x", " ", 
   SuperscriptBox["y", "5"]}], "-", 
  RowBox[{
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["y", "6"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a4", "3"], " ", 
   SuperscriptBox["y", "6"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a2", "3"], " ", "a6", " ", 
   SuperscriptBox["y", "6"]}], "-", 
  RowBox[{"18", " ", "a2", " ", "a4", " ", "a6", " ", 
   SuperscriptBox["y", "6"]}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["a6", "2"], " ", 
   SuperscriptBox["y", "6"]}], "+", 
  RowBox[{"2", " ", "a1", " ", "a3", " ", 
   SuperscriptBox["x", "5"], " ", "z"}], "+", 
  RowBox[{"4", " ", "a4", " ", 
   SuperscriptBox["x", "5"], " ", "z"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a1", "2"], " ", "a3", " ", 
   SuperscriptBox["x", "4"], " ", "y", " ", "z"}], "+", 
  RowBox[{"4", " ", "a2", " ", "a3", " ", 
   SuperscriptBox["x", "4"], " ", "y", " ", "z"}], "-", 
  RowBox[{"10", " ", "a1", " ", "a4", " ", 
   SuperscriptBox["x", "4"], " ", "y", " ", "z"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["a1", "3"], " ", "a3", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "-", 
  RowBox[{"12", " ", "a1", " ", "a2", " ", "a3", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "-", 
  RowBox[{"8", " ", "a2", " ", "a4", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "-", 
  RowBox[{"36", " ", "a6", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "-", 
  RowBox[{"6", " ", "a1", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a1", "3"], " ", "a4", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "+", 
  RowBox[{"12", " ", "a1", " ", "a2", " ", "a4", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "-", 
  RowBox[{"30", " ", "a3", " ", "a4", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "+", 
  RowBox[{"54", " ", "a1", " ", "a6", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "+", 
  RowBox[{"10", " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a3", " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "-", 
  RowBox[{"18", " ", "a2", " ", 
   SuperscriptBox["a3", "2"], " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a1", "2"], " ", "a2", " ", "a4", " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a2", "2"], " ", "a4", " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "+", 
  RowBox[{"6", " ", "a1", " ", "a3", " ", "a4", " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "-", 
  RowBox[{"24", " ", 
   SuperscriptBox["a4", "2"], " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "-", 
  RowBox[{"18", " ", 
   SuperscriptBox["a1", "2"], " ", "a6", " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "+", 
  RowBox[{"36", " ", "a2", " ", "a6", " ", "x", " ", 
   SuperscriptBox["y", "4"], " ", "z"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a2", "3"], " ", "a3", " ", 
   SuperscriptBox["y", "5"], " ", "z"}], "-", 
  RowBox[{"2", " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "a4", " ", 
   SuperscriptBox["y", "5"], " ", "z"}], "-", 
  RowBox[{"18", " ", "a2", " ", "a3", " ", "a4", " ", 
   SuperscriptBox["y", "5"], " ", "z"}], "+", 
  RowBox[{"12", " ", "a1", " ", 
   SuperscriptBox["a4", "2"], " ", 
   SuperscriptBox["y", "5"], " ", "z"}], "-", 
  RowBox[{"18", " ", "a1", " ", "a2", " ", "a6", " ", 
   SuperscriptBox["y", "5"], " ", "z"}], "+", 
  RowBox[{"54", " ", "a3", " ", "a6", " ", 
   SuperscriptBox["y", "5"], " ", "z"}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"4", " ", "a2", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["x", "3"], " ", "y", " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"8", " ", "a1", " ", "a2", " ", 
   SuperscriptBox["x", "3"], " ", "y", " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"6", " ", "a3", " ", 
   SuperscriptBox["x", "3"], " ", "y", " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "4"], " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a1", "2"], " ", "a2", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"24", " ", "a1", " ", "a3", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"30", " ", "a4", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a1", "3"], " ", "a2", " ", "x", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"8", " ", "a1", " ", 
   SuperscriptBox["a2", "2"], " ", "x", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["a1", "2"], " ", "a3", " ", "x", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"54", " ", "a2", " ", "a3", " ", "x", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"30", " ", "a1", " ", "a4", " ", "x", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", 
   SuperscriptBox["a2", "2"], " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a2", "3"], " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"18", " ", "a1", " ", "a2", " ", "a3", " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["a3", "2"], " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["a1", "2"], " ", "a4", " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"18", " ", "a2", " ", "a4", " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"54", " ", "a6", " ", 
   SuperscriptBox["y", "4"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["z", "3"]}], "-", 
  RowBox[{"6", " ", "a1", " ", 
   SuperscriptBox["x", "2"], " ", "y", " ", 
   SuperscriptBox["z", "3"]}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["a1", "2"], " ", "x", " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "3"]}], "-", 
  RowBox[{"36", " ", "a2", " ", "x", " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a1", "3"], " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"18", " ", "a1", " ", "a2", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "3"]}], "-", 
  RowBox[{"54", " ", "a3", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "4"]}]}]], "Output",
 CellChangeTimes->{{3.9502610082097607`*^9, 3.950261011168352*^9}, 
   3.966417435538128*^9, 3.966420505163233*^9},
 CellLabel->
  "Out[496]=",ExpressionUUID->"c62c5580-df5f-487c-b652-2f949ca7f6fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a1", "8"], " ", 
         SuperscriptBox["y", "2"]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", "^", "2"}], "+", 
        RowBox[{"ramm26", "*", "d"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", "^", "2"}], "-", 
           RowBox[{"4", "*", "c"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a2", "^", "2"}], "*", 
              RowBox[{"a4", "^", "2"}]}], ")"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"a4", "^", "3"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"a2", "^", "3"}], "*", "a6"}], "-", 
           RowBox[{"18", "*", "a2", "*", "a4", "*", "a6"}], "+", 
           RowBox[{"27", "*", 
            RowBox[{"a6", "^", "2"}]}]}], ")"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "ramm6"}], ")"}], "/", "4"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"ramm26", "^", "2"}]}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "->", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "x"}], "+", 
         RowBox[{"a1", "*", "y"}]}]}], ",", 
       RowBox[{"b", "->", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"a3", "*", "x"}], ")"}]}], "+", 
         RowBox[{"a1", "*", "z"}]}]}], ",", 
       RowBox[{"c", "->", 
        RowBox[{"x", "*", 
         RowBox[{"(", 
          RowBox[{"x", "-", 
           RowBox[{"a1", "*", "y"}]}], ")"}]}]}], ",", 
       RowBox[{"d", "->", 
        RowBox[{
         RowBox[{
          RowBox[{"a1", "^", "4"}], "*", "y", "*", "w"}], "+", "s"}]}]}], 
      "}"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"w", "^", "2"}], "+", 
     RowBox[{"ramm2", "*", "w"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a3", "^", "2"}], "+", 
        RowBox[{"4", "*", "a6"}]}], ")"}], "*", 
      RowBox[{"ramm", "/", "4"}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "4"}], "*", 
      RowBox[{"ramm2", "^", "2"}]}]}], ")"}]}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.950261032891567*^9, 3.950261144634939*^9}},
 CellLabel->
  "In[497]:=",ExpressionUUID->"b0af37c7-2700-43db-8023-77929835ce84"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["a1", "8"], " ", 
    SuperscriptBox["y", "2"]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"s", "+", 
     RowBox[{
      SuperscriptBox["a1", "3"], " ", "a3", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"4", " ", "a1", " ", "a2", " ", "a3", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["a3", "2"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a1", "2"], " ", "a4", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"8", " ", "a2", " ", "a4", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"8", " ", "a6", " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a1", "4"], " ", "a3", " ", 
      SuperscriptBox["x", "3"], " ", "y"}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", 
      SuperscriptBox["x", "3"], " ", "y"}], "-", 
     RowBox[{"12", " ", "a1", " ", 
      SuperscriptBox["a3", "2"], " ", 
      SuperscriptBox["x", "3"], " ", "y"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a1", "3"], " ", "a4", " ", 
      SuperscriptBox["x", "3"], " ", "y"}], "-", 
     RowBox[{"16", " ", "a1", " ", "a2", " ", "a4", " ", 
      SuperscriptBox["x", "3"], " ", "y"}], "-", 
     RowBox[{"16", " ", "a1", " ", "a6", " ", 
      SuperscriptBox["x", "3"], " ", "y"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a1", "3"], " ", "a2", " ", "a3", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["a1", "2"], " ", 
      SuperscriptBox["a3", "2"], " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a1", "4"], " ", "a4", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["a1", "2"], " ", "a2", " ", "a4", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["a1", "2"], " ", "a6", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["a1", "4"], " ", "a2", " ", "a3", " ", "x", " ", 
      SuperscriptBox["y", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["a1", "3"], " ", 
      SuperscriptBox["a3", "2"], " ", "x", " ", 
      SuperscriptBox["y", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["a1", "5"], " ", "a4", " ", "x", " ", 
      SuperscriptBox["y", "3"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a1", "3"], " ", "a2", " ", "a4", " ", "x", " ", 
      SuperscriptBox["y", "3"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a1", "3"], " ", "a6", " ", "x", " ", 
      SuperscriptBox["y", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["a1", "4"], " ", 
      SuperscriptBox["x", "3"], " ", "z"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a1", "2"], " ", "a2", " ", 
      SuperscriptBox["x", "3"], " ", "z"}], "-", 
     RowBox[{"8", " ", "a1", " ", "a3", " ", 
      SuperscriptBox["x", "3"], " ", "z"}], "+", 
     RowBox[{
      SuperscriptBox["a1", "5"], " ", 
      SuperscriptBox["x", "2"], " ", "y", " ", "z"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["a1", "3"], " ", "a2", " ", 
      SuperscriptBox["x", "2"], " ", "y", " ", "z"}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["a1", "2"], " ", "a3", " ", 
      SuperscriptBox["x", "2"], " ", "y", " ", "z"}], "-", 
     RowBox[{
      SuperscriptBox["a1", "6"], " ", "x", " ", 
      SuperscriptBox["y", "2"], " ", "z"}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a1", "4"], " ", "a2", " ", "x", " ", 
      SuperscriptBox["y", "2"], " ", "z"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a1", "3"], " ", "a3", " ", "x", " ", 
      SuperscriptBox["y", "2"], " ", "z"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a1", "2"], " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["z", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a1", "3"], " ", "x", " ", "y", " ", 
      SuperscriptBox["z", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"s", "+", 
     RowBox[{
      SuperscriptBox["a1", "3"], " ", "a3", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"4", " ", "a1", " ", "a2", " ", "a3", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["a3", "2"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a1", "2"], " ", "a4", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"8", " ", "a2", " ", "a4", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"8", " ", "a6", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a1", "4"], " ", "w", " ", "y"}], "-", 
     RowBox[{
      SuperscriptBox["a1", "4"], " ", "a3", " ", 
      SuperscriptBox["x", "3"], " ", "y"}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", 
      SuperscriptBox["x", "3"], " ", "y"}], "-", 
     RowBox[{"12", " ", "a1", " ", 
      SuperscriptBox["a3", "2"], " ", 
      SuperscriptBox["x", "3"], " ", "y"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a1", "3"], " ", "a4", " ", 
      SuperscriptBox["x", "3"], " ", "y"}], "-", 
     RowBox[{"16", " ", "a1", " ", "a2", " ", "a4", " ", 
      SuperscriptBox["x", "3"], " ", "y"}], "-", 
     RowBox[{"16", " ", "a1", " ", "a6", " ", 
      SuperscriptBox["x", "3"], " ", "y"}], "+", 
     RowBox[{
      SuperscriptBox["a1", "5"], " ", "a3", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a1", "3"], " ", "a2", " ", "a3", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["a1", "2"], " ", 
      SuperscriptBox["a3", "2"], " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a1", "4"], " ", "a4", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["a1", "2"], " ", "a2", " ", "a4", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["a1", "2"], " ", "a6", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["a1", "3"], " ", 
      SuperscriptBox["a3", "2"], " ", "x", " ", 
      SuperscriptBox["y", "3"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a1", "3"], " ", "a2", " ", "a4", " ", "x", " ", 
      SuperscriptBox["y", "3"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a1", "3"], " ", "a6", " ", "x", " ", 
      SuperscriptBox["y", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["a1", "4"], " ", "a2", " ", "a4", " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a1", "4"], " ", "a6", " ", 
      SuperscriptBox["y", "4"]}], "-", 
     RowBox[{
      SuperscriptBox["a1", "4"], " ", 
      SuperscriptBox["x", "3"], " ", "z"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a1", "2"], " ", "a2", " ", 
      SuperscriptBox["x", "3"], " ", "z"}], "-", 
     RowBox[{"8", " ", "a1", " ", "a3", " ", 
      SuperscriptBox["x", "3"], " ", "z"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a1", "5"], " ", 
      SuperscriptBox["x", "2"], " ", "y", " ", "z"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["a1", "3"], " ", "a2", " ", 
      SuperscriptBox["x", "2"], " ", "y", " ", "z"}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["a1", "2"], " ", "a3", " ", 
      SuperscriptBox["x", "2"], " ", "y", " ", "z"}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a1", "4"], " ", "a2", " ", "x", " ", 
      SuperscriptBox["y", "2"], " ", "z"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a1", "3"], " ", "a3", " ", "x", " ", 
      SuperscriptBox["y", "2"], " ", "z"}], "+", 
     RowBox[{
      SuperscriptBox["a1", "5"], " ", "a2", " ", 
      SuperscriptBox["y", "3"], " ", "z"}], "+", 
     RowBox[{
      SuperscriptBox["a1", "4"], " ", "a3", " ", 
      SuperscriptBox["y", "3"], " ", "z"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a1", "2"], " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["z", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a1", "3"], " ", "x", " ", "y", " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a1", "4"], " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox["z", "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.950261065990958*^9, 3.950261092957823*^9}, {
   3.950261137748295*^9, 3.950261145319881*^9}, 3.966417435634707*^9, 
   3.966420505208598*^9},
 CellLabel->
  "Out[497]=",ExpressionUUID->"b567ba5d-2d42-4192-8fd3-9478614d6e7d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ramm2"], "Input",
 CellChangeTimes->{{3.950261208341566*^9, 3.950261209161035*^9}},
 CellLabel->
  "In[498]:=",ExpressionUUID->"1c4b09dd-58eb-4c77-85f9-3298c8119b1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a3", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a1", " ", "a3"}], "+", "a4"}], ")"}], " ", 
   SuperscriptBox["x", "2"], " ", "y"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a2", " ", "a3"}], "+", 
     RowBox[{"a1", " ", "a4"}]}], ")"}], " ", "x", " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a2", " ", "a4"}], "+", "a6"}], ")"}], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"a1", " ", 
   SuperscriptBox["x", "2"], " ", "z"}], "+", 
  RowBox[{
   SuperscriptBox["a1", "2"], " ", "x", " ", "y", " ", "z"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a1", " ", "a2"}], "+", "a3"}], ")"}], " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "+", 
  RowBox[{"y", " ", 
   SuperscriptBox["z", "2"]}]}]], "Output",
 CellChangeTimes->{3.9502612095156517`*^9, 3.966417435702054*^9, 
  3.9664205052569847`*^9},
 CellLabel->
  "Out[498]=",ExpressionUUID->"612756ec-3318-4c6c-9b54-a80ebc646e40"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "x"}], "+", 
        RowBox[{"a1", "*", "y"}]}]}], ",", 
      RowBox[{"b", "->", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"a3", "*", "x"}], ")"}]}], "+", 
        RowBox[{"a1", "*", "z"}]}]}], ",", 
      RowBox[{"c", "->", 
       RowBox[{"x", "*", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          RowBox[{"a1", "*", "y"}]}], ")"}]}]}], ",", 
      RowBox[{"d", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"a1", "^", "4"}], "*", "y", "*", "w"}], "+", "s"}]}]}], 
     "}"}], "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "+", 
         RowBox[{
          SuperscriptBox["a1", "3"], " ", "a3", " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"4", " ", "a1", " ", "a2", " ", "a3", " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["a3", "2"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a1", "2"], " ", "a4", " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"8", " ", "a2", " ", "a4", " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"8", " ", "a6", " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a1", "4"], " ", "w", " ", "y"}], "-", 
         RowBox[{
          SuperscriptBox["a1", "4"], " ", "a3", " ", 
          SuperscriptBox["x", "3"], " ", "y"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", 
          SuperscriptBox["x", "3"], " ", "y"}], "-", 
         RowBox[{"12", " ", "a1", " ", 
          SuperscriptBox["a3", "2"], " ", 
          SuperscriptBox["x", "3"], " ", "y"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["a1", "3"], " ", "a4", " ", 
          SuperscriptBox["x", "3"], " ", "y"}], "-", 
         RowBox[{"16", " ", "a1", " ", "a2", " ", "a4", " ", 
          SuperscriptBox["x", "3"], " ", "y"}], "-", 
         RowBox[{"16", " ", "a1", " ", "a6", " ", 
          SuperscriptBox["x", "3"], " ", "y"}], "+", 
         RowBox[{
          SuperscriptBox["a1", "5"], " ", "a3", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a1", "3"], " ", "a2", " ", "a3", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["a1", "2"], " ", 
          SuperscriptBox["a3", "2"], " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a1", "4"], " ", "a4", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["a1", "2"], " ", "a2", " ", "a4", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["a1", "2"], " ", "a6", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a1", "3"], " ", 
          SuperscriptBox["a3", "2"], " ", "x", " ", 
          SuperscriptBox["y", "3"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["a1", "3"], " ", "a2", " ", "a4", " ", "x", " ", 
          SuperscriptBox["y", "3"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["a1", "3"], " ", "a6", " ", "x", " ", 
          SuperscriptBox["y", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["a1", "4"], " ", "a2", " ", "a4", " ", 
          SuperscriptBox["y", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["a1", "4"], " ", "a6", " ", 
          SuperscriptBox["y", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["a1", "4"], " ", 
          SuperscriptBox["x", "3"], " ", "z"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["a1", "2"], " ", "a2", " ", 
          SuperscriptBox["x", "3"], " ", "z"}], "-", 
         RowBox[{"8", " ", "a1", " ", "a3", " ", 
          SuperscriptBox["x", "3"], " ", "z"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a1", "5"], " ", 
          SuperscriptBox["x", "2"], " ", "y", " ", "z"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["a1", "3"], " ", "a2", " ", 
          SuperscriptBox["x", "2"], " ", "y", " ", "z"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["a1", "2"], " ", "a3", " ", 
          SuperscriptBox["x", "2"], " ", "y", " ", "z"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["a1", "4"], " ", "a2", " ", "x", " ", 
          SuperscriptBox["y", "2"], " ", "z"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["a1", "3"], " ", "a3", " ", "x", " ", 
          SuperscriptBox["y", "2"], " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["a1", "5"], " ", "a2", " ", 
          SuperscriptBox["y", "3"], " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["a1", "4"], " ", "a3", " ", 
          SuperscriptBox["y", "3"], " ", "z"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a1", "2"], " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a1", "3"], " ", "x", " ", "y", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a1", "4"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "2"]}]}], "==", "0"}], ",", "s"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "Factor"}], "//", 
  "InputForm"}]], "Input",
 CellChangeTimes->{{3.9502611630243483`*^9, 3.950261164095257*^9}, {
  3.9502612132919407`*^9, 3.950261228403051*^9}, {3.950261295372589*^9, 
  3.950261310316023*^9}},
 CellLabel->
  "In[499]:=",ExpressionUUID->"0b0cb748-267a-48bc-91da-d953b251590e"],

Cell["\<\
{a -> -2*x + a1*y, b -> -(a3*x) + a1*z, c -> x*(x - a1*y), d -> \
-(a1^3*a3*x^4) - 4*a1*a2*a3*x^4 - 8*a3^2*x^4 - 2*a1^2*a4*x^4 - 8*a2*a4*x^4 - \
8*a6*x^4 - a1^4*w*y + 
   a1^4*a3*x^3*y + 6*a1^2*a2*a3*x^3*y + 12*a1*a3^2*x^3*y + 4*a1^3*a4*x^3*y + \
16*a1*a2*a4*x^3*y + 16*a1*a6*x^3*y - a1^5*a3*x^2*y^2 - 3*a1^3*a2*a3*x^2*y^2 - \

   6*a1^2*a3^2*x^2*y^2 - 3*a1^4*a4*x^2*y^2 - 12*a1^2*a2*a4*x^2*y^2 - \
12*a1^2*a6*x^2*y^2 + a1^3*a3^2*x*y^3 + 4*a1^3*a2*a4*x*y^3 + 4*a1^3*a6*x*y^3 - \
a1^4*a2*a4*y^4 - 
   a1^4*a6*y^4 + a1^4*x^3*z + 4*a1^2*a2*x^3*z + 8*a1*a3*x^3*z - \
2*a1^5*x^2*y*z - 6*a1^3*a2*x^2*y*z - 10*a1^2*a3*x^2*y*z + 3*a1^4*a2*x*y^2*z + \
4*a1^3*a3*x*y^2*z - 
   a1^5*a2*y^3*z - a1^4*a3*y^3*z - 2*a1^2*x^2*z^2 + 2*a1^3*x*y*z^2 - \
a1^4*y^2*z^2}\
\>", "Output",
 CellChangeTimes->{{3.950261216175994*^9, 3.950261228823617*^9}, {
   3.950261297323793*^9, 3.950261310937846*^9}, 3.966417435763591*^9, 
   3.966420505299059*^9},
 CellLabel->
  "Out[499]//InputForm=",ExpressionUUID->"ae60a902-75ef-47df-9020-\
579763ce20e3"]
}, Open  ]]
},
WindowSize->{1440, 765},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Linux x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c51d54aa-e416-46af-af01-362fbb460fa9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1059, 24, 72, "Input",ExpressionUUID->"97197bd2-68f4-4f26-9bf9-ee83ad6e34dd"],
Cell[1642, 48, 609, 12, 28, "Message",ExpressionUUID->"356c96c2-7e5e-4174-ba6b-b34184b6bf60"],
Cell[2254, 62, 421, 10, 28, "Message",ExpressionUUID->"c68f124b-cca2-4dba-894b-8282391501ba"],
Cell[2678, 74, 421, 10, 28, "Message",ExpressionUUID->"6ed3973d-3a91-4476-9cd0-a29ef074361d"],
Cell[3102, 86, 420, 10, 28, "Message",ExpressionUUID->"a1fde442-aa8e-40b1-b1a5-3edf571b39ba"],
Cell[3525, 98, 452, 10, 28, "Message",ExpressionUUID->"a304a576-1900-48ae-bc9e-7cf95db5031e"],
Cell[3980, 110, 423, 10, 28, "Message",ExpressionUUID->"f2c0db55-3527-4264-b66a-18fb79032c65"],
Cell[4406, 122, 423, 10, 28, "Message",ExpressionUUID->"997edeed-9484-444a-91a7-b84d6ba1f79b"],
Cell[4832, 134, 421, 10, 28, "Message",ExpressionUUID->"c7b21488-67a9-423a-8e54-c01bd3ce9ef2"],
Cell[5256, 146, 454, 10, 28, "Message",ExpressionUUID->"d335785b-0f62-44eb-b1aa-1e77f1eb8a1a"]
}, Open  ]],
Cell[5725, 159, 366, 10, 29, "Input",ExpressionUUID->"a8113386-24ab-419d-85c3-453ed90b6e2e"],
Cell[6094, 171, 366, 10, 29, "Input",ExpressionUUID->"f3904013-b712-42bd-906b-7274e9d1f64e"],
Cell[6463, 183, 718, 16, 29, "Input",ExpressionUUID->"737dc8b0-c826-4122-b8ea-4e087fe1cbd0"],
Cell[7184, 201, 432, 11, 29, "Input",ExpressionUUID->"28736c0a-cb67-41b2-82ef-6691d8819a9d"],
Cell[7619, 214, 568, 17, 29, "Input",ExpressionUUID->"2d11b687-7fb9-4787-a3a4-bf055b8cc803"],
Cell[8190, 233, 440, 12, 29, "Input",ExpressionUUID->"f8d9ea60-df94-4ec4-ad62-980edc193d26"],
Cell[8633, 247, 506, 12, 29, "Input",ExpressionUUID->"44e5381b-a18f-4d0b-b947-ef689d35e532"],
Cell[9142, 261, 394, 12, 29, "Input",ExpressionUUID->"5fea7c32-03a1-43ac-bc87-05639998a4d3"],
Cell[CellGroupData[{
Cell[9561, 277, 611, 18, 29, "Input",ExpressionUUID->"e820cf61-b06a-49a8-a2d9-56cdcbf391ff"],
Cell[10175, 297, 2537, 69, 33, "Output",ExpressionUUID->"75cb39c9-c19e-46b1-ac72-dd6056dd4d6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12749, 371, 681, 19, 29, "Input",ExpressionUUID->"c7363970-39e0-4b86-9e22-741761c95d92"],
Cell[13433, 392, 1965, 54, 33, "Output",ExpressionUUID->"adf98ed7-042a-4946-8e2e-7fde0e69d357"]
}, Open  ]],
Cell[15413, 449, 523, 11, 29, "Input",ExpressionUUID->"79e44bb4-9d5a-49df-9be0-f238067dfff7"],
Cell[15939, 462, 270, 7, 29, "Input",ExpressionUUID->"ac1fe9fd-17a3-4bb5-b250-1caf38e60e06"],
Cell[CellGroupData[{
Cell[16234, 473, 408, 12, 29, "Input",ExpressionUUID->"ce4c7b21-d2da-40e7-aca1-eed419a42907"],
Cell[16645, 487, 950, 22, 33, "Output",ExpressionUUID->"b649849c-4ad7-4002-9489-d680e1663695"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17632, 514, 616, 17, 29, "Input",ExpressionUUID->"c6c8cbf8-b8ca-4009-b2a9-40c071dbae96"],
Cell[18251, 533, 733, 14, 28, "Message",ExpressionUUID->"4ad86c03-45c0-4052-b347-18d5603566c4"],
Cell[18987, 549, 2695, 83, 35, "Output",ExpressionUUID->"b8032538-dda0-4a5a-8508-9473e7aba41c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21719, 637, 488, 13, 29, "Input",ExpressionUUID->"be02e719-ff81-4d27-807c-13026206cbe0"],
Cell[22210, 652, 4486, 121, 119, "Output",ExpressionUUID->"04274f94-281b-43b1-9067-866e980ab323"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26733, 778, 555, 16, 29, "Input",ExpressionUUID->"afe976a0-761b-41c7-a8ff-bec02cc401c8"],
Cell[27291, 796, 745, 14, 28, "Message",ExpressionUUID->"418fbd03-7fb8-44ae-a471-3fe5fdc49543"],
Cell[28039, 812, 4830, 147, 153, "Output",ExpressionUUID->"611b0a03-a247-40f6-a5d4-9011a2415465"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32906, 964, 789, 23, 29, "Input",ExpressionUUID->"e2d4ceaa-572d-4fb8-8aca-76613af61792"],
Cell[33698, 989, 1392, 38, 35, "Output",ExpressionUUID->"921da31f-1c67-493b-9b8f-582fb9402dc9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35127, 1032, 1290, 34, 31, "Input",ExpressionUUID->"0294633a-d950-4f96-9c89-f85560b51778"],
Cell[36420, 1068, 3752, 105, 88, "Output",ExpressionUUID->"b32fe09a-b1c0-48eb-8a1d-0eb56f1862e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40209, 1178, 459, 10, 29, "Input",ExpressionUUID->"bdc25def-281e-4274-ab0e-9907a7d3297d"],
Cell[40671, 1190, 2381, 68, 52, "Output",ExpressionUUID->"26449e39-f6b3-4d35-9686-b750657b53c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43089, 1263, 489, 13, 29, "Input",ExpressionUUID->"db533ab5-28cf-442a-981e-125c9b7a8879"],
Cell[43581, 1278, 6510, 174, 169, "Output",ExpressionUUID->"8a58ec94-451e-42bd-8c56-7da9cfe9797b"]
}, Open  ]],
Cell[50106, 1455, 943, 25, 29, "Input",ExpressionUUID->"4e8f5627-6c9b-4217-bdf2-b1c5583bf6a8"],
Cell[51052, 1482, 2111, 63, 70, "Input",ExpressionUUID->"d4d1fb22-2f1e-4600-89bd-21949c0f9910"],
Cell[CellGroupData[{
Cell[53188, 1549, 492, 12, 29, "Input",ExpressionUUID->"cc6710d1-a2d6-4629-a6ef-fe9dc166cd13"],
Cell[53683, 1563, 585, 11, 48, "Output",ExpressionUUID->"fe11bad6-ef8c-4f3c-8b9b-536031f7c8e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54305, 1579, 275, 8, 29, "Input",ExpressionUUID->"62f7dcb1-f260-4491-9b7f-480ac274acc1"],
Cell[54583, 1589, 1690, 44, 35, "Output",ExpressionUUID->"851bbde5-7c4a-49aa-a221-b310b307a095"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56310, 1638, 446, 13, 29, "Input",ExpressionUUID->"0259a266-b8c2-4b1a-94f2-02aced7ff9d6"],
Cell[56759, 1653, 684, 17, 51, "Output",ExpressionUUID->"17a02ce2-a75f-4fd1-a9c3-9d588a7901e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57480, 1675, 1546, 41, 54, "Input",ExpressionUUID->"48fabf96-3a13-40ee-8760-90a0a28965e1"],
Cell[59029, 1718, 1175, 28, 55, "Output",ExpressionUUID->"545fc801-b489-4b66-989b-198365e0934c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60241, 1751, 666, 17, 29, "Input",ExpressionUUID->"5fef517b-903b-42e1-b7de-df428a5a4c92"],
Cell[60910, 1770, 2922, 70, 123, "Output",ExpressionUUID->"11e1195c-e16a-4ae1-af08-c22e5927a58f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63869, 1845, 438, 12, 29, "Input",ExpressionUUID->"eed34a9e-8e58-42ac-ae3d-3c89c7c1589a"],
Cell[64310, 1859, 694, 15, 33, "Output",ExpressionUUID->"fccf1bee-4756-46af-a796-52a47d9e71a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65041, 1879, 675, 17, 29, "Input",ExpressionUUID->"691a61c7-99cc-45de-9d5d-814391f47d54"],
Cell[65719, 1898, 9086, 170, 379, "Output",ExpressionUUID->"0fc8a8e2-9835-4021-825e-6d4fb5971009"]
}, Open  ]],
Cell[74820, 2071, 880, 24, 29, "Input",ExpressionUUID->"05376812-b23d-48ff-b3dc-447fd07d9147"],
Cell[75703, 2097, 797, 22, 29, "Input",ExpressionUUID->"5064c6a9-0953-40a9-9753-f5b18cee486b"],
Cell[CellGroupData[{
Cell[76525, 2123, 246, 8, 29, "Input",ExpressionUUID->"c37c6f07-2b6b-49d6-8b40-ace5bb453bbc"],
Cell[76774, 2133, 1888, 48, 55, "Output",ExpressionUUID->"003b4078-da74-41ea-a8bf-7d4139825861"]
}, Open  ]],
Cell[78677, 2184, 1548, 44, 29, "Input",ExpressionUUID->"f19908f1-2a4a-44d4-acac-d16f3ea23cd1"],
Cell[80228, 2230, 1697, 46, 50, "Input",ExpressionUUID->"8b1ed270-d1c8-4752-9955-f8765f80f91a"],
Cell[CellGroupData[{
Cell[81950, 2280, 497, 10, 31, "Input",ExpressionUUID->"a9db6172-18d1-4826-a7e6-ab050e275279"],
Cell[82450, 2292, 25911, 527, 379, "Output",ExpressionUUID->"7904826f-51d5-4459-aa4d-8124e7b5d1d2"]
}, Open  ]],
Cell[108376, 2822, 1843, 49, 74, "Input",ExpressionUUID->"9459e197-fc73-4a98-953f-3f3df52a186c"],
Cell[CellGroupData[{
Cell[110244, 2875, 1441, 41, 31, "Input",ExpressionUUID->"e91ff1e9-187f-4e55-8be7-ffb96fb16bbc"],
Cell[111688, 2918, 11885, 253, 177, "Output",ExpressionUUID->"d76a47e2-c511-4099-951b-e558584896e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123610, 3176, 245, 5, 29, "Input",ExpressionUUID->"67e76ff7-935e-453f-b590-0c1ddd217b14"],
Cell[123858, 3183, 485, 8, 33, "Output",ExpressionUUID->"efa0ccac-f76f-428b-9821-29d4f573a25c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124380, 3196, 561, 16, 29, "Input",ExpressionUUID->"c01c4fe4-a8ed-4f67-8823-7555c3809028"],
Cell[124944, 3214, 2539, 65, 54, "Output",ExpressionUUID->"0ed05635-8010-42f1-b294-e0e5ea45a7a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127520, 3284, 11145, 306, 209, "Input",ExpressionUUID->"23bdfdb7-8019-4e63-b611-79623e030804"],
Cell[138668, 3592, 10671, 304, 211, "Output",ExpressionUUID->"9d5452a1-8276-4bcb-9b38-702db2d6f565"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149376, 3901, 298, 8, 29, "Input",ExpressionUUID->"8915144f-4b4e-4e65-9483-fc71ca59ead1"],
Cell[149677, 3911, 604, 11, 33, "Output",ExpressionUUID->"f3ba3342-0546-4cd8-b9bd-ae9287eecd43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150318, 3927, 1291, 36, 31, "Input",ExpressionUUID->"d3d2b301-9d6e-4f96-ac9a-a41216a07055"],
Cell[151612, 3965, 3983, 121, 80, "Output",ExpressionUUID->"721ad7b0-5556-4b4a-965d-06d5f6d8884e"]
}, Open  ]],
Cell[155610, 4089, 1005, 27, 31, "Input",ExpressionUUID->"5fe4e141-27a6-4f2e-b382-b933b7df921e"],
Cell[CellGroupData[{
Cell[156640, 4120, 447, 13, 29, "Input",ExpressionUUID->"fbffca53-d1a9-4d05-b0d5-b2ff6b2d4336"],
Cell[157090, 4135, 9869, 260, 134, "Output",ExpressionUUID->"f861ad79-ade6-440d-a541-17c4162a11f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166996, 4400, 370, 10, 29, "Input",ExpressionUUID->"65e5ed7e-be2e-4141-91f0-44bf41d7e093"],
Cell[167369, 4412, 1242, 31, 33, "Output",ExpressionUUID->"df418a8e-2f73-454a-a084-a759f68f5dcd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168648, 4448, 616, 20, 31, "Input",ExpressionUUID->"994894e1-ae9a-462f-9a4f-af0135de2ca9"],
Cell[169267, 4470, 388, 6, 33, "Output",ExpressionUUID->"fd4ede5c-d1a2-4b68-932f-1953be7b6ca0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169692, 4481, 315, 8, 31, "Input",ExpressionUUID->"816dabcc-6ec3-4ac5-91bd-b71bef0c57b5"],
Cell[170010, 4491, 10878, 288, 156, "Output",ExpressionUUID->"66e597ff-be1e-420a-8371-b8b49e82cf6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180925, 4784, 1673, 46, 72, "Input",ExpressionUUID->"9db74f65-823a-4562-80a7-d87bc96ac08d"],
Cell[182601, 4832, 669, 15, 33, "Output",ExpressionUUID->"2712f84d-f2ab-4875-8848-5ad957460e0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183307, 4852, 996, 32, 31, "Input",ExpressionUUID->"7b88224e-8362-4a9e-b022-4f79a9a21bd1"],
Cell[184306, 4886, 676, 15, 33, "Output",ExpressionUUID->"cbbc3b97-d98d-4c22-a101-b1c242fc26cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185019, 4906, 520, 16, 31, "Input",ExpressionUUID->"d6b66a08-a64b-4a90-b39d-a0773b4f3f81"],
Cell[185542, 4924, 466, 9, 33, "Output",ExpressionUUID->"06d8a695-88be-43cd-85df-80e8a7fc8b3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186045, 4938, 973, 24, 31, "Input",ExpressionUUID->"25657a88-dedd-4909-a01d-91419e0b5173"],
Cell[187021, 4964, 963, 21, 35, "Output",ExpressionUUID->"9c39603b-bdc9-4c5c-a8c7-3bcfd60c260b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188021, 4990, 643, 19, 31, "Input",ExpressionUUID->"070cd37b-935a-482f-a2ff-25a38707f76f"],
Cell[188667, 5011, 669, 17, 35, "Output",ExpressionUUID->"c762bbff-e6dd-477e-9b8d-3c01cdb2cb39"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189373, 5033, 1629, 45, 72, "Input",ExpressionUUID->"0d36e21f-cb62-4425-85aa-60603700c7c2"],
Cell[191005, 5080, 514, 10, 33, "Output",ExpressionUUID->"7c2e0e6d-6282-425b-9f50-1c8eaf3fb4f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191556, 5095, 380, 8, 31, "Input",ExpressionUUID->"a78f48c8-4b79-49d4-947b-9b43d5d497fc"],
Cell[191939, 5105, 840, 20, 35, "Output",ExpressionUUID->"b87995c3-1fb3-4816-9a54-5f5018704a9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192816, 5130, 327, 7, 31, "Input",ExpressionUUID->"195ef063-1c17-477c-8189-f364cc1f54f8"],
Cell[193146, 5139, 738, 19, 35, "Output",ExpressionUUID->"430b8c53-e6bb-43e4-b3a6-b82d72bafb60"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193921, 5163, 524, 16, 31, "Input",ExpressionUUID->"7aa96fe3-8555-4107-8642-fb76f7e02703"],
Cell[194448, 5181, 494, 10, 33, "Output",ExpressionUUID->"6232d9e1-2327-41ac-ba17-1c4ba670f8a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194979, 5196, 526, 16, 31, "Input",ExpressionUUID->"224f0ce2-8afa-4115-8b9d-0df72c86d2f6"],
Cell[195508, 5214, 464, 9, 33, "Output",ExpressionUUID->"c3bd0570-6edc-48c1-a777-f43a62d4d515"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196009, 5228, 585, 18, 31, "Input",ExpressionUUID->"82faeba5-c7b2-46be-942a-8671a77d7b68"],
Cell[196597, 5248, 485, 15, 35, "Output",ExpressionUUID->"afb53ac3-7a7f-4631-8fde-70dc9bebc99b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197119, 5268, 1216, 35, 31, "Input",ExpressionUUID->"0e8c73e0-9813-4119-aa8f-47a80fdfc421"],
Cell[198338, 5305, 1315, 31, 35, "Output",ExpressionUUID->"b6c71fde-47e7-491c-821f-88cfc13764f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199690, 5341, 395, 11, 29, "Input",ExpressionUUID->"1c1d60d8-d3c9-4e38-903c-06622c050bfb"],
Cell[200088, 5354, 686, 16, 35, "Output",ExpressionUUID->"719e76ed-96fa-4219-8ea1-5a1448be51c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200811, 5375, 2702, 80, 76, "Input",ExpressionUUID->"8f38fc9b-3336-4503-8c07-6a33da311df5"],
Cell[203516, 5457, 516, 9, 33, "Output",ExpressionUUID->"9e4f6138-9077-4083-bf3e-f71ac8f8f279"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204069, 5471, 1324, 38, 54, "Input",ExpressionUUID->"2a2b1d16-9871-415f-9ba7-3448c722b08f"],
Cell[205396, 5511, 1275, 31, 35, "Output",ExpressionUUID->"91accecc-30b9-42f3-be6c-1bb0ad016bc8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206708, 5547, 805, 22, 31, "Input",ExpressionUUID->"b330e017-cba3-4cab-9009-4b49cfb237ff"],
Cell[207516, 5571, 1121, 28, 35, "Output",ExpressionUUID->"1e3ea38a-39c5-4808-ab30-38fc5cfdd07f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208674, 5604, 613, 18, 29, "Input",ExpressionUUID->"f65b7603-c1d5-46a4-9aee-85e2ddb2ab67"],
Cell[209290, 5624, 10612, 228, 157, "Output",ExpressionUUID->"88c5f5db-58c2-4171-b50a-86f574a7a64e"]
}, Open  ]],
Cell[219917, 5855, 35983, 890, 893, "Input",ExpressionUUID->"ce05d70d-b8a8-4caa-aa92-84a559c28cea"],
Cell[CellGroupData[{
Cell[255925, 6749, 208, 4, 29, "Input",ExpressionUUID->"639e9c23-d0cf-46b8-bf23-fc14a00c926c"],
Cell[256136, 6755, 1286, 33, 35, "Output",ExpressionUUID->"ac1c01a1-4d65-4d95-adec-dd9d963caaa6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257459, 6793, 498, 14, 29, "Input",ExpressionUUID->"e92cf057-5891-40ad-89e2-79b1648323b0"],
Cell[257960, 6809, 28335, 757, 394, "Output",ExpressionUUID->"1002edd7-789f-4165-baa4-d13b61f26ca1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286332, 7571, 285, 6, 29, "Input",ExpressionUUID->"81ba33c4-63d8-4979-a3e4-e4d9e9b9a074"],
Cell[286620, 7579, 1223, 32, 35, "Output",ExpressionUUID->"3d6ee2e3-efa6-4281-8953-280c805053de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[287880, 7616, 742, 22, 29, "Input",ExpressionUUID->"8948cbe3-80c6-44a0-b748-da82b7b2e77f"],
Cell[288625, 7640, 1906, 48, 35, "Output",ExpressionUUID->"e48075d5-5dc8-4582-a3da-72bd0dbf3b5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290568, 7693, 466, 14, 31, "Input",ExpressionUUID->"9de761d7-dfa4-4f9f-8cf1-fbaa6557a828"],
Cell[291037, 7709, 491, 9, 33, "Output",ExpressionUUID->"a1534ce7-cb1a-4a54-8d32-95056e41c0c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[291565, 7723, 474, 15, 31, "Input",ExpressionUUID->"953e9fec-a7d8-4f24-8669-5ec0d3bcf699"],
Cell[292042, 7740, 675, 18, 35, "Output",ExpressionUUID->"f8ba438c-b6bd-4fa8-96ca-4fc28b240c4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292754, 7763, 9348, 213, 174, "Input",ExpressionUUID->"43a16c71-3425-4053-ae2b-c63cef16304d"],
Cell[302105, 7978, 715, 18, 35, "Output",ExpressionUUID->"b64c4230-69f9-4980-a185-b8e7e6668507"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302857, 8001, 9108, 211, 174, "Input",ExpressionUUID->"4ae08b8c-5cc0-40be-86b1-53b5f3bffe25"],
Cell[311968, 8214, 6199, 154, 114, "Output",ExpressionUUID->"0f678c63-5d21-4a59-acdb-dd33b4dcd25c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318204, 8373, 1734, 49, 48, "Input",ExpressionUUID->"997cc3ae-4d58-4bd6-9c70-6a509b5f907f"],
Cell[319941, 8424, 5892, 147, 94, "Output",ExpressionUUID->"f9cc720f-b2f9-4a7f-9886-15c2fb384bcc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[325870, 8576, 436, 10, 29, "Input",ExpressionUUID->"0fe56359-5dc6-440a-b476-45d0107fcb67"],
Cell[326309, 8588, 511, 10, 33, "Output",ExpressionUUID->"5ce25a23-c262-4eca-959d-bd5b5cfdfa07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326857, 8603, 701, 19, 29, "Input",ExpressionUUID->"07b4ccdd-54b5-4456-baca-655460aa7c50"],
Cell[327561, 8624, 515, 10, 33, "Output",ExpressionUUID->"4cce586e-da3e-4a77-8e51-ec4846f1f270"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328113, 8639, 1263, 30, 29, "Input",ExpressionUUID->"2b83f3b8-0f2e-418b-b88b-1a9dad69c23b"],
Cell[329379, 8671, 3834, 94, 74, "Output",ExpressionUUID->"92d1df15-65ea-422a-b2f7-c1fcda3d8bbe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[333250, 8770, 1121, 27, 29, "Input",ExpressionUUID->"ba88c255-adcf-41f5-a89b-6b17d8cbd2a7"],
Cell[334374, 8799, 3601, 91, 74, "Output",ExpressionUUID->"415ad324-828a-49e4-ad77-165a1a04bc59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[338012, 8895, 901, 29, 31, "Input",ExpressionUUID->"28ae71e0-fa9f-4bcb-a36c-a58ff2b1c3b7"],
Cell[338916, 8926, 1181, 25, 35, "Output",ExpressionUUID->"dfa65994-a860-4da3-afd5-3eafac0f59cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340134, 8956, 451, 12, 29, "Input",ExpressionUUID->"606e791c-c133-4f45-bc0a-f735409c66b0"],
Cell[340588, 8970, 597, 14, 33, "Output",ExpressionUUID->"0a9b5d58-ad2b-437d-936f-0c8e5395e5d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[341222, 8989, 671, 20, 31, "Input",ExpressionUUID->"42741160-a49e-443e-8408-550a4a54e4c4"],
Cell[341896, 9011, 1057, 27, 35, "Output",ExpressionUUID->"ad15aa94-d19b-49ce-9285-440529169d45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[342990, 9043, 659, 21, 31, "Input",ExpressionUUID->"5bead4ac-f594-4796-8b05-4a0fd51e2b06"],
Cell[343652, 9066, 544, 11, 33, "Output",ExpressionUUID->"d984b20c-9ff2-4f03-9b1a-829fa1a3d848"]
}, Open  ]],
Cell[CellGroupData[{
Cell[344233, 9082, 1097, 32, 31, "Input",ExpressionUUID->"5261d328-00de-42ac-ac59-119edc805664"],
Cell[345333, 9116, 874, 19, 33, "Output",ExpressionUUID->"84b1e566-11ba-45cd-93b0-ec9ba3bc2cce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[346244, 9140, 232, 5, 29, "Input",ExpressionUUID->"c4cc28d2-84f3-4392-9823-1611ebd3360f"],
Cell[346479, 9147, 627, 17, 35, "Output",ExpressionUUID->"2effc31a-0d3c-457c-9fc0-d9b1b5b84f19"]
}, Open  ]],
Cell[CellGroupData[{
Cell[347143, 9169, 950, 27, 29, "Input",ExpressionUUID->"1ab78b54-8b32-44de-807e-d14039457c22"],
Cell[348096, 9198, 701, 17, 58, "Output",ExpressionUUID->"375210c2-ae3a-4e04-8e99-d25caa80cb3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[348834, 9220, 371, 10, 29, "Input",ExpressionUUID->"95ff6587-30a2-46f0-9c00-c61c3f2a74c0"],
Cell[349208, 9232, 719, 19, 33, "Output",ExpressionUUID->"9f7f8498-eb55-4f11-9b1c-77f148df6479"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349964, 9256, 369, 10, 29, "Input",ExpressionUUID->"420197d4-f0f8-4836-b8a6-67d6a9f4e9de"],
Cell[350336, 9268, 723, 19, 33, "Output",ExpressionUUID->"ffeb51d5-2d33-48c4-94e7-a017013f28ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351096, 9292, 2186, 55, 74, "Input",ExpressionUUID->"d2b86d60-0f70-4ae7-9c9e-6eb219813cb8"],
Cell[353285, 9349, 1578, 37, 61, "Output",ExpressionUUID->"002a7a46-dfea-4956-91f5-62a0affdc195"]
}, Open  ]],
Cell[CellGroupData[{
Cell[354900, 9391, 1006, 28, 29, "Input",ExpressionUUID->"d712e8f2-adb4-4df4-9227-05d12ef3d54a"],
Cell[355909, 9421, 6809, 154, 176, "Output",ExpressionUUID->"6b37d4cc-8fd3-4145-a0aa-26677cf031cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[362755, 9580, 1034, 30, 31, "Input",ExpressionUUID->"baae638e-838e-441f-b57c-d700d9905048"],
Cell[363792, 9612, 6261, 148, 118, "Output",ExpressionUUID->"404f3475-658f-4544-a0c7-b20e5f24f203"]
}, Open  ]],
Cell[CellGroupData[{
Cell[370090, 9765, 835, 23, 29, "Input",ExpressionUUID->"4d9727ec-fc8b-41b3-912a-2366c7770b97"],
Cell[370928, 9790, 324, 5, 33, "Output",ExpressionUUID->"09c1011a-5666-473c-8c44-8bf92339a4ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[371289, 9800, 655, 17, 31, "Input",ExpressionUUID->"a88c86fd-c379-41b2-b372-35008c907574"],
Cell[371947, 9819, 6359, 151, 118, "Output",ExpressionUUID->"c8623fb3-ff84-4a82-bab0-94e428028796"]
}, Open  ]],
Cell[378321, 9973, 534, 14, 29, "Input",ExpressionUUID->"6b77ea2a-0f39-4f9e-a5ab-bde37641c34b"],
Cell[CellGroupData[{
Cell[378880, 9991, 497, 14, 31, "Input",ExpressionUUID->"3bc6e3cb-a589-4977-8853-40d9b3767ffe"],
Cell[379380, 10007, 11294, 271, 200, "Output",ExpressionUUID->"ac831d1d-fa72-4112-9cb8-2b5bc81c884f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[390711, 10283, 493, 14, 31, "Input",ExpressionUUID->"727ce252-96b7-4d0c-a2e1-f00e0be5eff2"],
Cell[391207, 10299, 550, 15, 35, "Output",ExpressionUUID->"af9093f0-ed2d-4d2a-b288-614f9c4be7a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[391794, 10319, 329, 9, 29, "Input",ExpressionUUID->"16971418-c09b-46a2-821c-82913cbdc4a7"],
Cell[392126, 10330, 4755, 139, 74, "Output",ExpressionUUID->"a08ce642-52cc-4cca-80e2-c48b6a6d3005"]
}, Open  ]],
Cell[CellGroupData[{
Cell[396918, 10474, 685, 20, 29, "Input",ExpressionUUID->"e718d9c4-86fc-4670-a61f-373cd899eac5"],
Cell[397606, 10496, 18132, 437, 242, "Output",ExpressionUUID->"d3a42a39-18cc-4086-b4ef-4e1706f6206a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[415775, 10938, 1375, 36, 29, "Input",ExpressionUUID->"71213a7b-a9ce-4a1c-82af-26585bfa2aa3"],
Cell[417153, 10976, 584, 13, 35, "Output",ExpressionUUID->"254ebc17-fdaa-4db8-9166-ebc59e004ee5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[417774, 10994, 1271, 35, 29, "Input",ExpressionUUID->"e63b4a16-c6c7-40c3-8f17-997742a16f90"],
Cell[419048, 11031, 484, 12, 35, "Output",ExpressionUUID->"3c60c0c1-d42e-4251-898c-6c72878a74ce"]
}, Open  ]],
Cell[419547, 11046, 508, 16, 29, "Input",ExpressionUUID->"3dd0c943-8608-4bde-98ba-a314b58c62e1"],
Cell[CellGroupData[{
Cell[420080, 11066, 474, 13, 29, "Input",ExpressionUUID->"828f8886-a0b6-433e-9f94-7479c0d3f18d"],
Cell[420557, 11081, 232, 4, 33, "Output",ExpressionUUID->"03236553-e044-43ec-a704-d5b9cdd649a5"]
}, Open  ]],
Cell[420804, 11088, 2458, 68, 74, "Input",ExpressionUUID->"88389146-2181-4ed9-8baf-6e32654c2f65"],
Cell[CellGroupData[{
Cell[423287, 11160, 231, 4, 29, "Input",ExpressionUUID->"c7cf3618-f5ed-4d9b-a5b3-0647b0cd571a"],
Cell[423521, 11166, 2786, 93, 58, "Output",ExpressionUUID->"b6ba9a4c-7122-4178-bd35-e3aada6d5e70"]
}, Open  ]],
Cell[426322, 11262, 701, 19, 29, "Input",ExpressionUUID->"59b3678d-f539-498d-b5a8-e3d2c222bc38"],
Cell[CellGroupData[{
Cell[427048, 11285, 279, 5, 29, "Input",ExpressionUUID->"63c74219-38c3-4f82-980a-ead599747d8a"],
Cell[427330, 11292, 3604, 106, 78, "Output",ExpressionUUID->"436e7843-988c-49a9-be19-3b4d0c4c2813"]
}, Open  ]],
Cell[CellGroupData[{
Cell[430971, 11403, 1266, 36, 31, "Input",ExpressionUUID->"6e707107-3d7f-4f59-915b-c43aba81bbcd"],
Cell[432240, 11441, 3380, 112, 58, "Output",ExpressionUUID->"84b18d0d-3bd1-470c-9027-9cdb26e9c09b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[435657, 11558, 255, 5, 29, "Input",ExpressionUUID->"079199de-863f-4067-865b-837fd82600ec"],
Cell[435915, 11565, 224, 4, 33, "Output",ExpressionUUID->"615e7543-ea6a-4a41-b8b3-1ae17408084a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[436176, 11574, 1986, 51, 74, "Input",ExpressionUUID->"3093a5a5-9584-49a1-8551-97e9ceb7e51d"],
Cell[438165, 11627, 11835, 373, 192, "Output",ExpressionUUID->"1c04e8e5-0c9e-497d-9147-11776d945812"]
}, Open  ]],
Cell[CellGroupData[{
Cell[450037, 12005, 1616, 45, 74, "Input",ExpressionUUID->"a8cf4ee8-106d-480a-aa97-4fca9a1d99a5"],
Cell[451656, 12052, 20541, 631, 303, "Output",ExpressionUUID->"43a9e9dc-3b36-4cc9-9f7b-36f0103286fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[472234, 12688, 589, 16, 29, "Input",ExpressionUUID->"c8326f27-3735-4db9-b03c-f0aa47937399"],
Cell[472826, 12706, 33426, 952, 418, "Output",ExpressionUUID->"5f8a4535-470c-49ab-9154-8e9281596a4f"]
}, Open  ]],
Cell[506267, 13661, 666, 18, 29, "Input",ExpressionUUID->"b27600e9-5625-447e-aae6-e317cdc6843e"],
Cell[506936, 13681, 559, 16, 29, "Input",ExpressionUUID->"91488fc6-c760-401e-b2f2-05979661434a"],
Cell[CellGroupData[{
Cell[507520, 13701, 206, 4, 29, "Input",ExpressionUUID->"8a51e7d2-e985-4382-b57a-da391d2dde14"],
Cell[507729, 13707, 206, 4, 33, "Output",ExpressionUUID->"20e42487-2957-4e86-9598-e07137592fd4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[507972, 13716, 214, 4, 29, "Input",ExpressionUUID->"8d295131-38ff-4518-ab0d-808be690d906"],
Cell[508189, 13722, 277, 5, 33, "Output",ExpressionUUID->"409a8c82-cb25-4a6e-9c2e-2f9fc613201b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[508503, 13732, 214, 4, 29, "Input",ExpressionUUID->"1ec6212b-3d63-4531-ad3d-478dc76f5817"],
Cell[508720, 13738, 204, 4, 33, "Output",ExpressionUUID->"b3b16fbc-f165-4713-adb2-205a1bdc3bec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[508961, 13747, 180, 3, 29, "Input",ExpressionUUID->"25fd6a8f-6a23-4743-9534-22738c1154c2"],
Cell[509144, 13752, 477, 13, 33, "Output",ExpressionUUID->"315805ea-cc8f-4c1a-a62b-521bf7a64eb7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[509658, 13770, 1182, 29, 50, "Input",ExpressionUUID->"4849d723-a627-4982-bc61-5bbdf8a9013f"],
Cell[510843, 13801, 1603, 43, 51, "Output",ExpressionUUID->"6bc6c091-e1de-482a-b2c6-d6651060b406"]
}, Open  ]],
Cell[CellGroupData[{
Cell[512483, 13849, 233, 4, 29, "Input",ExpressionUUID->"99688419-df0d-48a5-9b1d-2361254e1fc5"],
Cell[512719, 13855, 273, 5, 33, "Output",ExpressionUUID->"d9828598-43e9-4147-a79d-aff2aaa8e92d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[513029, 13865, 2066, 55, 94, "Input",ExpressionUUID->"7a31e9cd-aa15-4c17-be65-1fcedbc08683"],
Cell[515098, 13922, 833, 15, 85, "Output",ExpressionUUID->"2fc17eae-7a02-4b57-87c0-527b2332ce08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[515968, 13942, 1142, 28, 29, "Input",ExpressionUUID->"f0f14a6e-955e-4567-86c0-35d27a4b8467"],
Cell[517113, 13972, 16723, 410, 294, "Output",ExpressionUUID->"a19e4aee-2eda-492a-b030-5e7ca759f861"]
}, Open  ]],
Cell[CellGroupData[{
Cell[533873, 14387, 946, 27, 29, "Input",ExpressionUUID->"d3451a03-5a2c-4dfb-9400-f65bdb60fb23"],
Cell[534822, 14416, 300, 6, 33, "Output",ExpressionUUID->"95a9de5f-cbaf-4c8d-9395-7eb2a4a9aadc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[535159, 14427, 1541, 37, 31, "Input",ExpressionUUID->"b07b0513-954c-4198-8f82-507a87e734c5"],
Cell[536703, 14466, 14548, 358, 254, "Output",ExpressionUUID->"19b92b61-5088-4eb9-9b07-91d9ca524d72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[551288, 14829, 301, 8, 29, "Input",ExpressionUUID->"76ee631d-aa00-44e0-8d64-58830774ab46"],
Cell[551592, 14839, 1054, 29, 33, "Output",ExpressionUUID->"a9b304b9-42b4-44c5-9e50-7383ca9ecd4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[552683, 14873, 1334, 36, 31, "Input",ExpressionUUID->"8330e28c-2953-4885-adc2-e934c49c5ddd"],
Cell[554020, 14911, 371, 7, 33, "Output",ExpressionUUID->"a7241c72-c5d3-4900-abaf-025fc2911c35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[554428, 14923, 267, 6, 29, "Input",ExpressionUUID->"f237e8d1-66b4-4d38-ae34-76fe91894bc2"],
Cell[554698, 14931, 8508, 195, 131, "Output",ExpressionUUID->"c6125a36-3c8f-4267-9678-242b80efc8c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[563243, 15131, 575, 15, 29, "Input",ExpressionUUID->"62cc9067-83a8-4f4b-b45c-f7d6aaf38296"],
Cell[563821, 15148, 274, 5, 33, "Output",ExpressionUUID->"71c6f506-d745-47c7-90af-512944b18371"]
}, Open  ]],
Cell[CellGroupData[{
Cell[564132, 15158, 209, 4, 29, "Input",ExpressionUUID->"6583ba38-cbd0-42d9-9533-d30c3dd4ac43"],
Cell[564344, 15164, 1177, 31, 35, "Output",ExpressionUUID->"36bf32ab-9aad-469e-80cb-2d956d0a6d03"]
}, Open  ]],
Cell[CellGroupData[{
Cell[565558, 15200, 540, 15, 29, "Input",ExpressionUUID->"f07519b3-d459-4097-abdd-b6cd0cc14316"],
Cell[566101, 15217, 250, 5, 33, "Output",ExpressionUUID->"77dad581-b49c-4e0b-897e-38ec8e4c3b1e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[566388, 15227, 537, 16, 31, "Input",ExpressionUUID->"112fd60d-49df-4700-bba6-35c80a8dac49"],
Cell[566928, 15245, 537, 16, 35, "Output",ExpressionUUID->"67e4d40f-426c-4df8-a2b9-14db275e5268"]
}, Open  ]],
Cell[CellGroupData[{
Cell[567502, 15266, 491, 14, 29, "Input",ExpressionUUID->"456b1d06-2848-4ab4-844b-09b9f7be9e85"],
Cell[567996, 15282, 478, 14, 33, "Output",ExpressionUUID->"82356f60-0345-4961-ab78-a84321387464"]
}, Open  ]],
Cell[CellGroupData[{
Cell[568511, 15301, 21734, 562, 513, "Input",ExpressionUUID->"2f7d2596-d37c-4de1-b1ea-e36d1630185c"],
Cell[590248, 15865, 17586, 464, 254, "Output",ExpressionUUID->"a9a1c111-a8fe-4971-a7c6-9fb7822f4b51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[607871, 16334, 834, 28, 29, "Input",ExpressionUUID->"dce4b8a1-7ebc-4a98-ab71-a93c34575125"],
Cell[608708, 16364, 296, 7, 33, "Output",ExpressionUUID->"54044c0f-d9c9-42c6-83e1-f59f56218c7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[609041, 16376, 962, 32, 29, "Input",ExpressionUUID->"810357df-f33e-4ce6-b0ca-86d2c5abae2e"],
Cell[610006, 16410, 13657, 343, 178, "Output",ExpressionUUID->"89297785-8e2b-4099-9582-35cd48d92d3a"]
}, Open  ]],
Cell[623678, 16756, 12952, 377, 270, "Input",ExpressionUUID->"251c5e7b-335e-48cf-9674-b2ed4128de67"],
Cell[CellGroupData[{
Cell[636655, 17137, 1092, 34, 29, "Input",ExpressionUUID->"060a7aa9-59bc-4427-95d0-65a3f5483c90"],
Cell[637750, 17173, 1072, 34, 35, "Output",ExpressionUUID->"4223c906-2085-4f5d-b617-2fe2654421a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[638859, 17212, 727, 21, 29, "Input",ExpressionUUID->"b810bcfa-3977-4080-a3ae-8e0a7bebfbe9"],
Cell[639589, 17235, 11268, 288, 158, "Output",ExpressionUUID->"332f840c-58e6-40bf-8081-88778939869c"]
}, Open  ]],
Cell[650872, 17526, 20123, 546, 470, "Input",ExpressionUUID->"636f7bd1-9246-4cbb-baa8-51f0c8ca11c7"],
Cell[670998, 18074, 909, 29, 29, "Input",ExpressionUUID->"9c8a26b3-ed6b-4728-a873-cf26129b9274"],
Cell[CellGroupData[{
Cell[671932, 18107, 392, 12, 29, "Input",ExpressionUUID->"abdf7732-27af-4cf0-a6b3-4947d0ac187e"],
Cell[672327, 18121, 12893, 340, 194, "Output",ExpressionUUID->"c62c5580-df5f-487c-b652-2f949ca7f6fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[685257, 18466, 2521, 78, 54, "Input",ExpressionUUID->"b0af37c7-2700-43db-8023-77929835ce84"],
Cell[687781, 18546, 9132, 230, 184, "Output",ExpressionUUID->"b567ba5d-2d42-4192-8fd3-9478614d6e7d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[696950, 18781, 180, 3, 29, "Input",ExpressionUUID->"1c4b09dd-58eb-4c77-85f9-3298c8119b1a"],
Cell[697133, 18786, 1072, 34, 35, "Output",ExpressionUUID->"612756ec-3318-4c6c-9b54-a80ebc646e40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[698242, 18825, 6197, 152, 114, "Input",ExpressionUUID->"0b0cb748-267a-48bc-91da-d953b251590e"],
Cell[704442, 18979, 1034, 21, 120, "Output",ExpressionUUID->"ae60a902-75ef-47df-9020-579763ce20e3"]
}, Open  ]]
}
]
*)



==> anc/Generalised-Kummer-surfaces-1.0.0/README.md <==
# Generalised Kummer surfaces
This repositary aims to complement the article **The classification of generalised Kummer surfaces in positive characteristic**. This repository also contains code for my upcoming work on generalised Kummer surfaces that are quotients of Jacobians of genus 2 curves. It includes code for two programming languages: **Mathematica**, where most of the symbolic computations are performed, and **Magma**, which has the arithmetic geometry functionalities that allow the equations that have been computed to be used for practical calculations. 

The files `Functions.m` and `Part 1.nb` contain auxiliary functions and code to work with surfaces in positive characteristic and Jacobians of genus 2 curves, and come from the repository of the author <a href='https://github.com/AlvaroGohe/Kummer-surfaces-and-Jacobians-of-genus-2-curves-in-characteristic-2' >Kummer-surfaces-and-Jacobians-of-genus-2-curves-in-characteristic-2. </a>

Inside the folder named `Quotients of products of elliptic curves`, you will find two files that contain all the constructions described in Section 5 of the paper: 
* The file `Quotients of product of elliptic curves.nb` contains the Mathematica code to compute the equations of the generalised Kummer surfaces that are quotients of products of elliptic curves by the actions of order 2, 3, 4 and 6.
* The file `Quotients of product of elliptic curves.m` implements those equations in Magma so that one can obtain models for surfaces from the coefficients of an elliptic curve and the maps from the product of elliptic curves to the corresponding generalised Kummer surface. The implementations of these functions are then used to check that the singular points of the surfaces are of the type predicted by the theory. Furthermore, the examples of the special quotients by the groups $Q_8$, $Q_{12}$ and $\mathrm{SL}_2(\mathbb{F}_3)$ are also implemented in this file.


